Bottomonium transport in a strongly coupled quark-gluon plasma

Quarkonium production in high-energy heavy-ion collisions remains a key probe of the quark-gluon plasma formed in these reactions, but the development of a fully integrated nonperturbative approach remains a challenge. Toward this end, we set up a semiclassical transport approach that combines nonperturbative reaction rates rooted in lattice-constrained $T$-matrix interactions with a viscous hydrodynamic medium evolution. Bottomonium suppression is computed along trajectories in the hydrodynamic evolution while regeneration is evaluated via a rate equation extended to a medium with spatial gradients. The much larger reaction rates compared to previous calculations markedly enhance both dissociation and regeneration processes. This, in particular, requires a reliable assessment of bottomonium equilibrium limits and of the non-thermal distributions of the bottom quarks transported through the expanding medium. Within current uncertainties our approach can describe the centrality dependence of bottomonium yields measured in Pb-Pb ($\sqrt{s_{_{\rm NN}}}$=5.02\,TeV) collisions at the LHC, while discrepancies are found at large transverse momenta.

==> anc/fig1a_b0_avgT_mid.txt <==
t_fm_over_c	T_GeV
2.50000000e-01 5.65670000e-01
2.60000000e-01 5.58892000e-01
2.70000000e-01 5.52450000e-01
2.80000000e-01 5.46315000e-01
2.90000000e-01 5.40467000e-01
3.00000000e-01 5.34884000e-01
3.10000000e-01 5.29546000e-01
3.20000000e-01 5.24438000e-01
3.30000000e-01 5.19543000e-01
3.40000000e-01 5.14847000e-01
3.50000000e-01 5.10339000e-01
3.60000000e-01 5.06006000e-01
3.70000000e-01 5.01837000e-01
3.80000000e-01 4.97824000e-01
3.90000000e-01 4.93956000e-01
4.00000000e-01 4.90226000e-01
4.10000000e-01 4.86626000e-01
4.20000000e-01 4.83149000e-01
4.30000000e-01 4.79788000e-01
4.40000000e-01 4.76538000e-01
4.50000000e-01 4.73392000e-01
4.60000000e-01 4.70346000e-01
4.70000000e-01 4.67393000e-01
4.80000000e-01 4.64528000e-01
4.90000000e-01 4.61746000e-01
5.00000000e-01 4.59041000e-01
5.10000000e-01 4.56411000e-01
5.20000000e-01 4.53850000e-01
5.30000000e-01 4.51355000e-01
5.40000000e-01 4.48923000e-01
5.50000000e-01 4.46550000e-01
5.60000000e-01 4.44233000e-01
5.70000000e-01 4.41970000e-01
5.80000000e-01 4.39758000e-01
5.90000000e-01 4.37595000e-01
6.00000000e-01 4.35478000e-01
6.10000000e-01 4.33406000e-01
6.20000000e-01 4.31376000e-01
6.30000000e-01 4.29386000e-01
6.40000000e-01 4.27435000e-01
6.50000000e-01 4.25522000e-01
6.60000000e-01 4.23644000e-01
6.70000000e-01 4.21800000e-01
6.80000000e-01 4.19990000e-01
6.90000000e-01 4.18212000e-01
7.00000000e-01 4.16465000e-01
7.10000000e-01 4.14749000e-01
7.20000000e-01 4.13061000e-01
7.30000000e-01 4.11402000e-01
7.40000000e-01 4.09770000e-01
7.50000000e-01 4.08165000e-01
7.60000000e-01 4.06585000e-01
7.70000000e-01 4.05031000e-01
7.80000000e-01 4.03501000e-01
7.90000000e-01 4.01994000e-01
8.00000000e-01 4.00510000e-01
8.10000000e-01 3.99049000e-01
8.20000000e-01 3.97609000e-01
8.30000000e-01 3.96191000e-01
8.40000000e-01 3.94792000e-01
8.50000000e-01 3.93414000e-01
8.60000000e-01 3.92055000e-01
8.70000000e-01 3.90716000e-01
8.80000000e-01 3.89394000e-01
8.90000000e-01 3.88090000e-01
9.00000000e-01 3.86804000e-01
9.10000000e-01 3.85535000e-01
9.20000000e-01 3.84282000e-01
9.30000000e-01 3.83045000e-01
9.40000000e-01 3.81824000e-01
9.50000000e-01 3.80618000e-01
9.60000000e-01 3.79427000e-01
9.70000000e-01 3.78250000e-01
9.80000000e-01 3.77087000e-01
9.90000000e-01 3.75939000e-01
1.00000000e+00 3.74803000e-01
1.01000000e+00 3.73681000e-01
1.02000000e+00 3.72571000e-01
1.03000000e+00 3.71474000e-01
1.04000000e+00 3.70390000e-01
1.05000000e+00 3.69317000e-01
1.06000000e+00 3.68256000e-01
1.07000000e+00 3.67206000e-01
1.08000000e+00 3.66168000e-01
1.09000000e+00 3.65140000e-01
1.10000000e+00 3.64123000e-01
1.11000000e+00 3.63117000e-01
1.12000000e+00 3.62121000e-01
1.13000000e+00 3.61135000e-01
1.14000000e+00 3.60159000e-01
1.15000000e+00 3.59192000e-01
1.16000000e+00 3.58235000e-01
1.17000000e+00 3.57287000e-01
1.18000000e+00 3.56349000e-01
1.19000000e+00 3.55419000e-01
1.20000000e+00 3.54498000e-01
1.21000000e+00 3.53585000e-01
1.22000000e+00 3.52681000e-01
1.23000000e+00 3.51785000e-01
1.24000000e+00 3.50898000e-01
1.25000000e+00 3.50018000e-01
1.26000000e+00 3.49146000e-01
1.27000000e+00 3.48282000e-01
1.28000000e+00 3.47425000e-01
1.29000000e+00 3.46575000e-01
1.30000000e+00 3.45733000e-01
1.31000000e+00 3.44898000e-01
1.32000000e+00 3.44070000e-01
1.33000000e+00 3.43249000e-01
1.34000000e+00 3.42435000e-01
1.35000000e+00 3.41627000e-01
1.36000000e+00 3.40826000e-01
1.37000000e+00 3.40031000e-01
1.38000000e+00 3.39242000e-01
1.39000000e+00 3.38460000e-01
1.40000000e+00 3.37684000e-01
1.41000000e+00 3.36914000e-01
1.42000000e+00 3.36149000e-01
1.43000000e+00 3.35391000e-01
1.44000000e+00 3.34638000e-01
1.45000000e+00 3.33891000e-01
1.46000000e+00 3.33149000e-01
1.47000000e+00 3.32413000e-01
1.48000000e+00 3.31682000e-01
1.49000000e+00 3.30957000e-01
1.50000000e+00 3.30237000e-01
1.51000000e+00 3.29521000e-01
1.52000000e+00 3.28811000e-01
1.53000000e+00 3.28106000e-01
1.54000000e+00 3.27406000e-01
1.55000000e+00 3.26711000e-01
1.56000000e+00 3.26020000e-01
1.57000000e+00 3.25334000e-01
1.58000000e+00 3.24653000e-01
1.59000000e+00 3.23976000e-01
1.60000000e+00 3.23304000e-01
1.61000000e+00 3.22636000e-01
1.62000000e+00 3.21973000e-01
1.63000000e+00 3.21314000e-01
1.64000000e+00 3.20659000e-01
1.65000000e+00 3.20008000e-01
1.66000000e+00 3.19362000e-01
1.67000000e+00 3.18720000e-01
1.68000000e+00 3.18082000e-01
1.69000000e+00 3.17447000e-01
1.70000000e+00 3.16817000e-01
1.71000000e+00 3.16190000e-01
1.72000000e+00 3.15568000e-01
1.73000000e+00 3.14949000e-01
1.74000000e+00 3.14334000e-01
1.75000000e+00 3.13722000e-01
1.76000000e+00 3.13114000e-01
1.77000000e+00 3.12510000e-01
1.78000000e+00 3.11909000e-01
1.79000000e+00 3.11312000e-01
1.80000000e+00 3.10718000e-01
1.81000000e+00 3.10127000e-01
1.82000000e+00 3.09540000e-01
1.83000000e+00 3.08956000e-01
1.84000000e+00 3.08376000e-01
1.85000000e+00 3.07798000e-01
1.86000000e+00 3.07224000e-01
1.87000000e+00 3.06653000e-01
1.88000000e+00 3.06085000e-01
1.89000000e+00 3.05520000e-01
1.90000000e+00 3.04958000e-01
1.91000000e+00 3.04399000e-01
1.92000000e+00 3.03844000e-01
1.93000000e+00 3.03291000e-01
1.94000000e+00 3.02741000e-01
1.95000000e+00 3.02194000e-01
1.96000000e+00 3.01650000e-01
1.97000000e+00 3.01109000e-01
1.98000000e+00 3.00570000e-01
1.99000000e+00 3.00035000e-01
2.00000000e+00 2.99502000e-01
2.01000000e+00 2.98972000e-01
2.02000000e+00 2.98445000e-01
2.03000000e+00 2.97920000e-01
2.04000000e+00 2.97398000e-01
2.05000000e+00 2.96879000e-01
2.06000000e+00 2.96363000e-01
2.07000000e+00 2.95849000e-01
2.08000000e+00 2.95337000e-01
2.09000000e+00 2.94829000e-01
2.10000000e+00 2.94322000e-01
2.11000000e+00 2.93818000e-01
2.12000000e+00 2.93317000e-01
2.13000000e+00 2.92818000e-01
2.14000000e+00 2.92322000e-01
2.15000000e+00 2.91827000e-01
2.16000000e+00 2.91336000e-01
2.17000000e+00 2.90846000e-01
2.18000000e+00 2.90359000e-01
2.19000000e+00 2.89874000e-01
2.20000000e+00 2.89391000e-01
2.21000000e+00 2.88910000e-01
2.22000000e+00 2.88432000e-01
2.23000000e+00 2.87956000e-01
2.24000000e+00 2.87482000e-01
2.25000000e+00 2.87010000e-01
2.26000000e+00 2.86540000e-01
2.27000000e+00 2.86072000e-01
2.28000000e+00 2.85606000e-01
2.29000000e+00 2.85142000e-01
2.30000000e+00 2.84680000e-01
2.31000000e+00 2.84221000e-01
2.32000000e+00 2.83763000e-01
2.33000000e+00 2.83307000e-01
2.34000000e+00 2.82854000e-01
2.35000000e+00 2.82402000e-01
2.36000000e+00 2.81952000e-01
2.37000000e+00 2.81504000e-01
2.38000000e+00 2.81058000e-01
2.39000000e+00 2.80614000e-01
2.40000000e+00 2.80172000e-01
2.41000000e+00 2.79731000e-01
2.42000000e+00 2.79293000e-01
2.43000000e+00 2.78856000e-01
2.44000000e+00 2.78422000e-01
2.45000000e+00 2.77989000e-01
2.46000000e+00 2.77558000e-01
2.47000000e+00 2.77128000e-01
2.48000000e+00 2.76701000e-01
2.49000000e+00 2.76275000e-01
2.50000000e+00 2.75851000e-01
2.51000000e+00 2.75429000e-01
2.52000000e+00 2.75008000e-01
2.53000000e+00 2.74589000e-01
2.54000000e+00 2.74172000e-01
2.55000000e+00 2.73756000e-01
2.56000000e+00 2.73342000e-01
2.57000000e+00 2.72930000e-01
2.58000000e+00 2.72519000e-01
2.59000000e+00 2.72110000e-01
2.60000000e+00 2.71703000e-01
2.61000000e+00 2.71297000e-01
2.62000000e+00 2.70892000e-01
2.63000000e+00 2.70489000e-01
2.64000000e+00 2.70088000e-01
2.65000000e+00 2.69688000e-01
2.66000000e+00 2.69289000e-01
2.67000000e+00 2.68892000e-01
2.68000000e+00 2.68496000e-01
2.69000000e+00 2.68102000e-01
2.70000000e+00 2.67709000e-01
2.71000000e+00 2.67318000e-01
2.72000000e+00 2.66928000e-01
2.73000000e+00 2.66540000e-01
2.74000000e+00 2.66153000e-01
2.75000000e+00 2.65767000e-01
2.76000000e+00 2.65383000e-01
2.77000000e+00 2.65000000e-01
2.78000000e+00 2.64619000e-01
2.79000000e+00 2.64239000e-01
2.80000000e+00 2.63860000e-01
2.81000000e+00 2.63483000e-01
2.82000000e+00 2.63107000e-01
2.83000000e+00 2.62733000e-01
2.84000000e+00 2.62359000e-01
2.85000000e+00 2.61988000e-01
2.86000000e+00 2.61617000e-01
2.87000000e+00 2.61248000e-01
2.88000000e+00 2.60880000e-01
2.89000000e+00 2.60514000e-01
2.90000000e+00 2.60149000e-01
2.91000000e+00 2.59785000e-01
2.92000000e+00 2.59422000e-01
2.93000000e+00 2.59061000e-01
2.94000000e+00 2.58701000e-01
2.95000000e+00 2.58342000e-01
2.96000000e+00 2.57985000e-01
2.97000000e+00 2.57628000e-01
2.98000000e+00 2.57273000e-01
2.99000000e+00 2.56920000e-01
3.00000000e+00 2.56567000e-01
3.01000000e+00 2.56216000e-01
3.02000000e+00 2.55865000e-01
3.03000000e+00 2.55517000e-01
3.04000000e+00 2.55169000e-01
3.05000000e+00 2.54822000e-01
3.06000000e+00 2.54477000e-01
3.07000000e+00 2.54132000e-01
3.08000000e+00 2.53789000e-01
3.09000000e+00 2.53447000e-01
3.10000000e+00 2.53106000e-01
3.11000000e+00 2.52767000e-01
3.12000000e+00 2.52428000e-01
3.13000000e+00 2.52091000e-01
3.14000000e+00 2.51754000e-01
3.15000000e+00 2.51419000e-01
3.16000000e+00 2.51085000e-01
3.17000000e+00 2.50752000e-01
3.18000000e+00 2.50420000e-01
3.19000000e+00 2.50089000e-01
3.20000000e+00 2.49759000e-01
3.21000000e+00 2.49430000e-01
3.22000000e+00 2.49102000e-01
3.23000000e+00 2.48775000e-01
3.24000000e+00 2.48450000e-01
3.25000000e+00 2.48125000e-01
3.26000000e+00 2.47801000e-01
3.27000000e+00 2.47479000e-01
3.28000000e+00 2.47157000e-01
3.29000000e+00 2.46836000e-01
3.30000000e+00 2.46517000e-01
3.31000000e+00 2.46198000e-01
3.32000000e+00 2.45881000e-01
3.33000000e+00 2.45564000e-01
3.34000000e+00 2.45249000e-01
3.35000000e+00 2.44934000e-01
3.36000000e+00 2.44621000e-01
3.37000000e+00 2.44308000e-01
3.38000000e+00 2.43997000e-01
3.39000000e+00 2.43686000e-01
3.40000000e+00 2.43376000e-01
3.41000000e+00 2.43068000e-01
3.42000000e+00 2.42760000e-01
3.43000000e+00 2.42454000e-01
3.44000000e+00 2.42148000e-01
3.45000000e+00 2.41844000e-01
3.46000000e+00 2.41540000e-01
3.47000000e+00 2.41238000e-01
3.48000000e+00 2.40936000e-01
3.49000000e+00 2.40635000e-01
3.50000000e+00 2.40335000e-01
3.51000000e+00 2.40037000e-01
3.52000000e+00 2.39739000e-01
3.53000000e+00 2.39442000e-01
3.54000000e+00 2.39146000e-01
3.55000000e+00 2.38851000e-01
3.56000000e+00 2.38556000e-01
3.57000000e+00 2.38263000e-01
3.58000000e+00 2.37970000e-01
3.59000000e+00 2.37679000e-01
3.60000000e+00 2.37388000e-01
3.61000000e+00 2.37098000e-01
3.62000000e+00 2.36809000e-01
3.63000000e+00 2.36521000e-01
3.64000000e+00 2.36233000e-01
3.65000000e+00 2.35947000e-01
3.66000000e+00 2.35661000e-01
3.67000000e+00 2.35376000e-01
3.68000000e+00 2.35092000e-01
3.69000000e+00 2.34808000e-01
3.70000000e+00 2.34526000e-01
3.71000000e+00 2.34244000e-01
3.72000000e+00 2.33963000e-01
3.73000000e+00 2.33683000e-01
3.74000000e+00 2.33404000e-01
3.75000000e+00 2.33125000e-01
3.76000000e+00 2.32848000e-01
3.77000000e+00 2.32571000e-01
3.78000000e+00 2.32295000e-01
3.79000000e+00 2.32020000e-01
3.80000000e+00 2.31746000e-01
3.81000000e+00 2.31472000e-01
3.82000000e+00 2.31200000e-01
3.83000000e+00 2.30928000e-01
3.84000000e+00 2.30657000e-01
3.85000000e+00 2.30388000e-01
3.86000000e+00 2.30118000e-01
3.87000000e+00 2.29850000e-01
3.88000000e+00 2.29583000e-01
3.89000000e+00 2.29316000e-01
3.90000000e+00 2.29050000e-01
3.91000000e+00 2.28785000e-01
3.92000000e+00 2.28521000e-01
3.93000000e+00 2.28258000e-01
3.94000000e+00 2.27995000e-01
3.95000000e+00 2.27733000e-01
3.96000000e+00 2.27472000e-01
3.97000000e+00 2.27212000e-01
3.98000000e+00 2.26952000e-01
3.99000000e+00 2.26693000e-01
4.00000000e+00 2.26435000e-01
4.01000000e+00 2.26178000e-01
4.02000000e+00 2.25921000e-01
4.03000000e+00 2.25665000e-01
4.04000000e+00 2.25410000e-01
4.05000000e+00 2.25155000e-01
4.06000000e+00 2.24901000e-01
4.07000000e+00 2.24648000e-01
4.08000000e+00 2.24396000e-01
4.09000000e+00 2.24144000e-01
4.10000000e+00 2.23893000e-01
4.11000000e+00 2.23643000e-01
4.12000000e+00 2.23393000e-01
4.13000000e+00 2.23144000e-01
4.14000000e+00 2.22896000e-01
4.15000000e+00 2.22648000e-01
4.16000000e+00 2.22401000e-01
4.17000000e+00 2.22155000e-01
4.18000000e+00 2.21910000e-01
4.19000000e+00 2.21665000e-01
4.20000000e+00 2.21421000e-01
4.21000000e+00 2.21178000e-01
4.22000000e+00 2.20935000e-01
4.23000000e+00 2.20693000e-01
4.24000000e+00 2.20452000e-01
4.25000000e+00 2.20212000e-01
4.26000000e+00 2.19972000e-01
4.27000000e+00 2.19733000e-01
4.28000000e+00 2.19495000e-01
4.29000000e+00 2.19257000e-01
4.30000000e+00 2.19020000e-01
4.31000000e+00 2.18784000e-01
4.32000000e+00 2.18549000e-01
4.33000000e+00 2.18314000e-01
4.34000000e+00 2.18080000e-01
4.35000000e+00 2.17847000e-01
4.36000000e+00 2.17614000e-01
4.37000000e+00 2.17382000e-01
4.38000000e+00 2.17150000e-01
4.39000000e+00 2.16919000e-01
4.40000000e+00 2.16689000e-01
4.41000000e+00 2.16459000e-01
4.42000000e+00 2.16231000e-01
4.43000000e+00 2.16002000e-01
4.44000000e+00 2.15774000e-01
4.45000000e+00 2.15547000e-01
4.46000000e+00 2.15321000e-01
4.47000000e+00 2.15095000e-01
4.48000000e+00 2.14870000e-01
4.49000000e+00 2.14645000e-01
4.50000000e+00 2.14421000e-01
4.51000000e+00 2.14197000e-01
4.52000000e+00 2.13974000e-01
4.53000000e+00 2.13752000e-01
4.54000000e+00 2.13530000e-01
4.55000000e+00 2.13309000e-01
4.56000000e+00 2.13089000e-01
4.57000000e+00 2.12869000e-01
4.58000000e+00 2.12650000e-01
4.59000000e+00 2.12432000e-01
4.60000000e+00 2.12214000e-01
4.61000000e+00 2.11996000e-01
4.62000000e+00 2.11780000e-01
4.63000000e+00 2.11564000e-01
4.64000000e+00 2.11349000e-01
4.65000000e+00 2.11134000e-01
4.66000000e+00 2.10920000e-01
4.67000000e+00 2.10706000e-01
4.68000000e+00 2.10493000e-01
4.69000000e+00 2.10281000e-01
4.70000000e+00 2.10070000e-01
4.71000000e+00 2.09859000e-01
4.72000000e+00 2.09648000e-01
4.73000000e+00 2.09439000e-01
4.74000000e+00 2.09229000e-01
4.75000000e+00 2.09021000e-01
4.76000000e+00 2.08813000e-01
4.77000000e+00 2.08605000e-01
4.78000000e+00 2.08398000e-01
4.79000000e+00 2.08192000e-01
4.80000000e+00 2.07986000e-01
4.81000000e+00 2.07781000e-01
4.82000000e+00 2.07576000e-01
4.83000000e+00 2.07372000e-01
4.84000000e+00 2.07168000e-01
4.85000000e+00 2.06965000e-01
4.86000000e+00 2.06762000e-01
4.87000000e+00 2.06560000e-01
4.88000000e+00 2.06358000e-01
4.89000000e+00 2.06157000e-01
4.90000000e+00 2.05956000e-01
4.91000000e+00 2.05756000e-01
4.92000000e+00 2.05556000e-01
4.93000000e+00 2.05357000e-01
4.94000000e+00 2.05159000e-01
4.95000000e+00 2.04961000e-01
4.96000000e+00 2.04763000e-01
4.97000000e+00 2.04567000e-01
4.98000000e+00 2.04370000e-01
4.99000000e+00 2.04175000e-01
5.00000000e+00 2.03980000e-01
5.01000000e+00 2.03785000e-01
5.02000000e+00 2.03591000e-01
5.03000000e+00 2.03398000e-01
5.04000000e+00 2.03205000e-01
5.05000000e+00 2.03013000e-01
5.06000000e+00 2.02822000e-01
5.07000000e+00 2.02631000e-01
5.08000000e+00 2.02441000e-01
5.09000000e+00 2.02251000e-01
5.10000000e+00 2.02062000e-01
5.11000000e+00 2.01873000e-01
5.12000000e+00 2.01685000e-01
5.13000000e+00 2.01498000e-01
5.14000000e+00 2.01311000e-01
5.15000000e+00 2.01125000e-01
5.16000000e+00 2.00939000e-01
5.17000000e+00 2.00754000e-01
5.18000000e+00 2.00569000e-01
5.19000000e+00 2.00385000e-01
5.20000000e+00 2.00201000e-01
5.21000000e+00 2.00017000e-01
5.22000000e+00 1.99835000e-01
5.23000000e+00 1.99652000e-01
5.24000000e+00 1.99470000e-01
5.25000000e+00 1.99289000e-01
5.26000000e+00 1.99108000e-01
5.27000000e+00 1.98927000e-01
5.28000000e+00 1.98747000e-01
5.29000000e+00 1.98568000e-01
5.30000000e+00 1.98389000e-01
5.31000000e+00 1.98210000e-01
5.32000000e+00 1.98032000e-01
5.33000000e+00 1.97854000e-01
5.34000000e+00 1.97677000e-01
5.35000000e+00 1.97500000e-01
5.36000000e+00 1.97324000e-01
5.37000000e+00 1.97148000e-01
5.38000000e+00 1.96973000e-01
5.39000000e+00 1.96798000e-01
5.40000000e+00 1.96624000e-01
5.41000000e+00 1.96450000e-01
5.42000000e+00 1.96276000e-01
5.43000000e+00 1.96104000e-01
5.44000000e+00 1.95931000e-01
5.45000000e+00 1.95760000e-01
5.46000000e+00 1.95588000e-01
5.47000000e+00 1.95418000e-01
5.48000000e+00 1.95248000e-01
5.49000000e+00 1.95078000e-01
5.50000000e+00 1.94909000e-01
5.51000000e+00 1.94740000e-01
5.52000000e+00 1.94572000e-01
5.53000000e+00 1.94404000e-01
5.54000000e+00 1.94237000e-01
5.55000000e+00 1.94070000e-01
5.56000000e+00 1.93904000e-01
5.57000000e+00 1.93738000e-01
5.58000000e+00 1.93572000e-01
5.59000000e+00 1.93407000e-01
5.60000000e+00 1.93243000e-01
5.61000000e+00 1.93079000e-01
5.62000000e+00 1.92915000e-01
5.63000000e+00 1.92752000e-01
5.64000000e+00 1.92589000e-01
5.65000000e+00 1.92427000e-01
5.66000000e+00 1.92265000e-01
5.67000000e+00 1.92104000e-01
5.68000000e+00 1.91943000e-01
5.69000000e+00 1.91782000e-01
5.70000000e+00 1.91622000e-01
5.71000000e+00 1.91463000e-01
5.72000000e+00 1.91303000e-01
5.73000000e+00 1.91145000e-01
5.74000000e+00 1.90986000e-01
5.75000000e+00 1.90828000e-01
5.76000000e+00 1.90671000e-01
5.77000000e+00 1.90513000e-01
5.78000000e+00 1.90357000e-01
5.79000000e+00 1.90200000e-01
5.80000000e+00 1.90045000e-01
5.81000000e+00 1.89889000e-01
5.82000000e+00 1.89734000e-01
5.83000000e+00 1.89580000e-01
5.84000000e+00 1.89425000e-01
5.85000000e+00 1.89272000e-01
5.86000000e+00 1.89118000e-01
5.87000000e+00 1.88965000e-01
5.88000000e+00 1.88813000e-01
5.89000000e+00 1.88661000e-01
5.90000000e+00 1.88509000e-01
5.91000000e+00 1.88358000e-01
5.92000000e+00 1.88207000e-01
5.93000000e+00 1.88057000e-01
5.94000000e+00 1.87907000e-01
5.95000000e+00 1.87758000e-01
5.96000000e+00 1.87609000e-01
5.97000000e+00 1.87460000e-01
5.98000000e+00 1.87312000e-01
5.99000000e+00 1.87165000e-01
6.00000000e+00 1.87018000e-01
6.01000000e+00 1.86871000e-01
6.02000000e+00 1.86725000e-01
6.03000000e+00 1.86580000e-01
6.04000000e+00 1.86434000e-01
6.05000000e+00 1.86290000e-01
6.06000000e+00 1.86146000e-01
6.07000000e+00 1.86002000e-01
6.08000000e+00 1.85859000e-01
6.09000000e+00 1.85716000e-01
6.10000000e+00 1.85574000e-01
6.11000000e+00 1.85432000e-01
6.12000000e+00 1.85290000e-01
6.13000000e+00 1.85149000e-01
6.14000000e+00 1.85009000e-01
6.15000000e+00 1.84869000e-01
6.16000000e+00 1.84729000e-01
6.17000000e+00 1.84590000e-01
6.18000000e+00 1.84451000e-01
6.19000000e+00 1.84312000e-01
6.20000000e+00 1.84174000e-01
6.21000000e+00 1.84036000e-01
6.22000000e+00 1.83898000e-01
6.23000000e+00 1.83761000e-01
6.24000000e+00 1.83624000e-01
6.25000000e+00 1.83488000e-01
6.26000000e+00 1.83352000e-01
6.27000000e+00 1.83216000e-01
6.28000000e+00 1.83081000e-01
6.29000000e+00 1.82945000e-01
6.30000000e+00 1.82811000e-01
6.31000000e+00 1.82676000e-01
6.32000000e+00 1.82542000e-01
6.33000000e+00 1.82408000e-01
6.34000000e+00 1.82275000e-01
6.35000000e+00 1.82142000e-01
6.36000000e+00 1.82009000e-01
6.37000000e+00 1.81877000e-01
6.38000000e+00 1.81745000e-01
6.39000000e+00 1.81613000e-01
6.40000000e+00 1.81482000e-01
6.41000000e+00 1.81351000e-01
6.42000000e+00 1.81221000e-01
6.43000000e+00 1.81091000e-01
6.44000000e+00 1.80961000e-01
6.45000000e+00 1.80831000e-01
6.46000000e+00 1.80702000e-01
6.47000000e+00 1.80574000e-01
6.48000000e+00 1.80445000e-01
6.49000000e+00 1.80318000e-01
6.50000000e+00 1.80190000e-01
6.51000000e+00 1.80063000e-01
6.52000000e+00 1.79936000e-01
6.53000000e+00 1.79810000e-01
6.54000000e+00 1.79684000e-01
6.55000000e+00 1.79558000e-01
6.56000000e+00 1.79433000e-01
6.57000000e+00 1.79308000e-01
6.58000000e+00 1.79183000e-01
6.59000000e+00 1.79059000e-01
6.60000000e+00 1.78935000e-01
6.61000000e+00 1.78812000e-01
6.62000000e+00 1.78689000e-01
6.63000000e+00 1.78566000e-01
6.64000000e+00 1.78444000e-01
6.65000000e+00 1.78322000e-01
6.66000000e+00 1.78201000e-01
6.67000000e+00 1.78080000e-01
6.68000000e+00 1.77959000e-01
6.69000000e+00 1.77838000e-01
6.70000000e+00 1.77718000e-01
6.71000000e+00 1.77598000e-01
6.72000000e+00 1.77479000e-01
6.73000000e+00 1.77360000e-01
6.74000000e+00 1.77241000e-01
6.75000000e+00 1.77123000e-01
6.76000000e+00 1.77005000e-01
6.77000000e+00 1.76887000e-01
6.78000000e+00 1.76770000e-01
6.79000000e+00 1.76653000e-01
6.80000000e+00 1.76536000e-01
6.81000000e+00 1.76419000e-01
6.82000000e+00 1.76303000e-01
6.83000000e+00 1.76187000e-01
6.84000000e+00 1.76072000e-01
6.85000000e+00 1.75956000e-01
6.86000000e+00 1.75842000e-01
6.87000000e+00 1.75727000e-01
6.88000000e+00 1.75612000e-01
6.89000000e+00 1.75498000e-01
6.90000000e+00 1.75384000e-01
6.91000000e+00 1.75271000e-01
6.92000000e+00 1.75158000e-01
6.93000000e+00 1.75045000e-01
6.94000000e+00 1.74932000e-01
6.95000000e+00 1.74820000e-01
6.96000000e+00 1.74708000e-01
6.97000000e+00 1.74596000e-01
6.98000000e+00 1.74485000e-01
6.99000000e+00 1.74374000e-01
7.00000000e+00 1.74263000e-01
7.01000000e+00 1.74153000e-01
7.02000000e+00 1.74043000e-01
7.03000000e+00 1.73933000e-01
7.04000000e+00 1.73823000e-01
7.05000000e+00 1.73714000e-01
7.06000000e+00 1.73606000e-01
7.07000000e+00 1.73497000e-01
7.08000000e+00 1.73389000e-01
7.09000000e+00 1.73281000e-01
7.10000000e+00 1.73174000e-01
7.11000000e+00 1.73067000e-01
7.12000000e+00 1.72960000e-01
7.13000000e+00 1.72853000e-01
7.14000000e+00 1.72747000e-01
7.15000000e+00 1.72641000e-01
7.16000000e+00 1.72536000e-01
7.17000000e+00 1.72430000e-01
7.18000000e+00 1.72325000e-01
7.19000000e+00 1.72220000e-01
7.20000000e+00 1.72116000e-01
7.21000000e+00 1.72012000e-01
7.22000000e+00 1.71908000e-01
7.23000000e+00 1.71804000e-01
7.24000000e+00 1.71701000e-01
7.25000000e+00 1.71598000e-01
7.26000000e+00 1.71495000e-01
7.27000000e+00 1.71393000e-01
7.28000000e+00 1.71291000e-01
7.29000000e+00 1.71189000e-01
7.30000000e+00 1.71087000e-01
7.31000000e+00 1.70986000e-01
7.32000000e+00 1.70885000e-01
7.33000000e+00 1.70784000e-01
7.34000000e+00 1.70684000e-01
7.35000000e+00 1.70584000e-01
7.36000000e+00 1.70484000e-01
7.37000000e+00 1.70384000e-01
7.38000000e+00 1.70285000e-01
7.39000000e+00 1.70186000e-01


==> anc/fig1b_T_mid.txt <==
b_fm	t_fm_over_c	T_GeV
0.00000000e+00 2.50000000e-01 5.65670000e-01
0.00000000e+00 2.60000000e-01 5.58892000e-01
0.00000000e+00 2.70000000e-01 5.52450000e-01
0.00000000e+00 2.80000000e-01 5.46315000e-01
0.00000000e+00 2.90000000e-01 5.40467000e-01
0.00000000e+00 3.00000000e-01 5.34884000e-01
0.00000000e+00 3.10000000e-01 5.29546000e-01
0.00000000e+00 3.20000000e-01 5.24438000e-01
0.00000000e+00 3.30000000e-01 5.19543000e-01
0.00000000e+00 3.40000000e-01 5.14847000e-01
0.00000000e+00 3.50000000e-01 5.10339000e-01
0.00000000e+00 3.60000000e-01 5.06006000e-01
0.00000000e+00 3.70000000e-01 5.01837000e-01
0.00000000e+00 3.80000000e-01 4.97824000e-01
0.00000000e+00 3.90000000e-01 4.93956000e-01
0.00000000e+00 4.00000000e-01 4.90226000e-01
0.00000000e+00 4.10000000e-01 4.86626000e-01
0.00000000e+00 4.20000000e-01 4.83149000e-01
0.00000000e+00 4.30000000e-01 4.79788000e-01
0.00000000e+00 4.40000000e-01 4.76538000e-01
0.00000000e+00 4.50000000e-01 4.73392000e-01
0.00000000e+00 4.60000000e-01 4.70346000e-01
0.00000000e+00 4.70000000e-01 4.67393000e-01
0.00000000e+00 4.80000000e-01 4.64528000e-01
0.00000000e+00 4.90000000e-01 4.61746000e-01
0.00000000e+00 5.00000000e-01 4.59041000e-01
0.00000000e+00 5.10000000e-01 4.56411000e-01
0.00000000e+00 5.20000000e-01 4.53850000e-01
0.00000000e+00 5.30000000e-01 4.51355000e-01
0.00000000e+00 5.40000000e-01 4.48923000e-01
0.00000000e+00 5.50000000e-01 4.46550000e-01
0.00000000e+00 5.60000000e-01 4.44233000e-01
0.00000000e+00 5.70000000e-01 4.41970000e-01
0.00000000e+00 5.80000000e-01 4.39758000e-01
0.00000000e+00 5.90000000e-01 4.37595000e-01
0.00000000e+00 6.00000000e-01 4.35478000e-01
0.00000000e+00 6.10000000e-01 4.33406000e-01
0.00000000e+00 6.20000000e-01 4.31376000e-01
0.00000000e+00 6.30000000e-01 4.29386000e-01
0.00000000e+00 6.40000000e-01 4.27435000e-01
0.00000000e+00 6.50000000e-01 4.25522000e-01
0.00000000e+00 6.60000000e-01 4.23644000e-01
0.00000000e+00 6.70000000e-01 4.21800000e-01
0.00000000e+00 6.80000000e-01 4.19990000e-01
0.00000000e+00 6.90000000e-01 4.18212000e-01
0.00000000e+00 7.00000000e-01 4.16465000e-01
0.00000000e+00 7.10000000e-01 4.14749000e-01
0.00000000e+00 7.20000000e-01 4.13061000e-01
0.00000000e+00 7.30000000e-01 4.11402000e-01
0.00000000e+00 7.40000000e-01 4.09770000e-01
0.00000000e+00 7.50000000e-01 4.08165000e-01
0.00000000e+00 7.60000000e-01 4.06585000e-01
0.00000000e+00 7.70000000e-01 4.05031000e-01
0.00000000e+00 7.80000000e-01 4.03501000e-01
0.00000000e+00 7.90000000e-01 4.01994000e-01
0.00000000e+00 8.00000000e-01 4.00510000e-01
0.00000000e+00 8.10000000e-01 3.99049000e-01
0.00000000e+00 8.20000000e-01 3.97609000e-01
0.00000000e+00 8.30000000e-01 3.96191000e-01
0.00000000e+00 8.40000000e-01 3.94792000e-01
0.00000000e+00 8.50000000e-01 3.93414000e-01
0.00000000e+00 8.60000000e-01 3.92055000e-01
0.00000000e+00 8.70000000e-01 3.90716000e-01
0.00000000e+00 8.80000000e-01 3.89394000e-01
0.00000000e+00 8.90000000e-01 3.88090000e-01
0.00000000e+00 9.00000000e-01 3.86804000e-01
0.00000000e+00 9.10000000e-01 3.85535000e-01
0.00000000e+00 9.20000000e-01 3.84282000e-01
0.00000000e+00 9.30000000e-01 3.83045000e-01
0.00000000e+00 9.40000000e-01 3.81824000e-01
0.00000000e+00 9.50000000e-01 3.80618000e-01
0.00000000e+00 9.60000000e-01 3.79427000e-01
0.00000000e+00 9.70000000e-01 3.78250000e-01
0.00000000e+00 9.80000000e-01 3.77087000e-01
0.00000000e+00 9.90000000e-01 3.75939000e-01
0.00000000e+00 1.00000000e+00 3.74803000e-01
0.00000000e+00 1.01000000e+00 3.73681000e-01
0.00000000e+00 1.02000000e+00 3.72571000e-01
0.00000000e+00 1.03000000e+00 3.71474000e-01
0.00000000e+00 1.04000000e+00 3.70390000e-01
0.00000000e+00 1.05000000e+00 3.69317000e-01
0.00000000e+00 1.06000000e+00 3.68256000e-01
0.00000000e+00 1.07000000e+00 3.67206000e-01
0.00000000e+00 1.08000000e+00 3.66168000e-01
0.00000000e+00 1.09000000e+00 3.65140000e-01
0.00000000e+00 1.10000000e+00 3.64123000e-01
0.00000000e+00 1.11000000e+00 3.63117000e-01
0.00000000e+00 1.12000000e+00 3.62121000e-01
0.00000000e+00 1.13000000e+00 3.61135000e-01
0.00000000e+00 1.14000000e+00 3.60159000e-01
0.00000000e+00 1.15000000e+00 3.59192000e-01
0.00000000e+00 1.16000000e+00 3.58235000e-01
0.00000000e+00 1.17000000e+00 3.57287000e-01
0.00000000e+00 1.18000000e+00 3.56349000e-01
0.00000000e+00 1.19000000e+00 3.55419000e-01
0.00000000e+00 1.20000000e+00 3.54498000e-01
0.00000000e+00 1.21000000e+00 3.53585000e-01
0.00000000e+00 1.22000000e+00 3.52681000e-01
0.00000000e+00 1.23000000e+00 3.51785000e-01
0.00000000e+00 1.24000000e+00 3.50898000e-01
0.00000000e+00 1.25000000e+00 3.50018000e-01
0.00000000e+00 1.26000000e+00 3.49146000e-01
0.00000000e+00 1.27000000e+00 3.48282000e-01
0.00000000e+00 1.28000000e+00 3.47425000e-01
0.00000000e+00 1.29000000e+00 3.46575000e-01
0.00000000e+00 1.30000000e+00 3.45733000e-01
0.00000000e+00 1.31000000e+00 3.44898000e-01
0.00000000e+00 1.32000000e+00 3.44070000e-01
0.00000000e+00 1.33000000e+00 3.43249000e-01
0.00000000e+00 1.34000000e+00 3.42435000e-01
0.00000000e+00 1.35000000e+00 3.41627000e-01
0.00000000e+00 1.36000000e+00 3.40826000e-01
0.00000000e+00 1.37000000e+00 3.40031000e-01
0.00000000e+00 1.38000000e+00 3.39242000e-01
0.00000000e+00 1.39000000e+00 3.38460000e-01
0.00000000e+00 1.40000000e+00 3.37684000e-01
0.00000000e+00 1.41000000e+00 3.36914000e-01
0.00000000e+00 1.42000000e+00 3.36149000e-01
0.00000000e+00 1.43000000e+00 3.35391000e-01
0.00000000e+00 1.44000000e+00 3.34638000e-01
0.00000000e+00 1.45000000e+00 3.33891000e-01
0.00000000e+00 1.46000000e+00 3.33149000e-01
0.00000000e+00 1.47000000e+00 3.32413000e-01
0.00000000e+00 1.48000000e+00 3.31682000e-01
0.00000000e+00 1.49000000e+00 3.30957000e-01
0.00000000e+00 1.50000000e+00 3.30237000e-01
0.00000000e+00 1.51000000e+00 3.29521000e-01
0.00000000e+00 1.52000000e+00 3.28811000e-01
0.00000000e+00 1.53000000e+00 3.28106000e-01
0.00000000e+00 1.54000000e+00 3.27406000e-01
0.00000000e+00 1.55000000e+00 3.26711000e-01
0.00000000e+00 1.56000000e+00 3.26020000e-01
0.00000000e+00 1.57000000e+00 3.25334000e-01
0.00000000e+00 1.58000000e+00 3.24653000e-01
0.00000000e+00 1.59000000e+00 3.23976000e-01
0.00000000e+00 1.60000000e+00 3.23304000e-01
0.00000000e+00 1.61000000e+00 3.22636000e-01
0.00000000e+00 1.62000000e+00 3.21973000e-01
0.00000000e+00 1.63000000e+00 3.21314000e-01
0.00000000e+00 1.64000000e+00 3.20659000e-01
0.00000000e+00 1.65000000e+00 3.20008000e-01
0.00000000e+00 1.66000000e+00 3.19362000e-01
0.00000000e+00 1.67000000e+00 3.18720000e-01
0.00000000e+00 1.68000000e+00 3.18082000e-01
0.00000000e+00 1.69000000e+00 3.17447000e-01
0.00000000e+00 1.70000000e+00 3.16817000e-01
0.00000000e+00 1.71000000e+00 3.16190000e-01
0.00000000e+00 1.72000000e+00 3.15568000e-01
0.00000000e+00 1.73000000e+00 3.14949000e-01
0.00000000e+00 1.74000000e+00 3.14334000e-01
0.00000000e+00 1.75000000e+00 3.13722000e-01
0.00000000e+00 1.76000000e+00 3.13114000e-01
0.00000000e+00 1.77000000e+00 3.12510000e-01
0.00000000e+00 1.78000000e+00 3.11909000e-01
0.00000000e+00 1.79000000e+00 3.11312000e-01
0.00000000e+00 1.80000000e+00 3.10718000e-01
0.00000000e+00 1.81000000e+00 3.10127000e-01
0.00000000e+00 1.82000000e+00 3.09540000e-01
0.00000000e+00 1.83000000e+00 3.08956000e-01
0.00000000e+00 1.84000000e+00 3.08376000e-01
0.00000000e+00 1.85000000e+00 3.07798000e-01
0.00000000e+00 1.86000000e+00 3.07224000e-01
0.00000000e+00 1.87000000e+00 3.06653000e-01
0.00000000e+00 1.88000000e+00 3.06085000e-01
0.00000000e+00 1.89000000e+00 3.05520000e-01
0.00000000e+00 1.90000000e+00 3.04958000e-01
0.00000000e+00 1.91000000e+00 3.04399000e-01
0.00000000e+00 1.92000000e+00 3.03844000e-01
0.00000000e+00 1.93000000e+00 3.03291000e-01
0.00000000e+00 1.94000000e+00 3.02741000e-01
0.00000000e+00 1.95000000e+00 3.02194000e-01
0.00000000e+00 1.96000000e+00 3.01650000e-01
0.00000000e+00 1.97000000e+00 3.01109000e-01
0.00000000e+00 1.98000000e+00 3.00570000e-01
0.00000000e+00 1.99000000e+00 3.00035000e-01
0.00000000e+00 2.00000000e+00 2.99502000e-01
0.00000000e+00 2.01000000e+00 2.98972000e-01
0.00000000e+00 2.02000000e+00 2.98445000e-01
0.00000000e+00 2.03000000e+00 2.97920000e-01
0.00000000e+00 2.04000000e+00 2.97398000e-01
0.00000000e+00 2.05000000e+00 2.96879000e-01
0.00000000e+00 2.06000000e+00 2.96363000e-01
0.00000000e+00 2.07000000e+00 2.95849000e-01
0.00000000e+00 2.08000000e+00 2.95337000e-01
0.00000000e+00 2.09000000e+00 2.94829000e-01
0.00000000e+00 2.10000000e+00 2.94322000e-01
0.00000000e+00 2.11000000e+00 2.93818000e-01
0.00000000e+00 2.12000000e+00 2.93317000e-01
0.00000000e+00 2.13000000e+00 2.92818000e-01
0.00000000e+00 2.14000000e+00 2.92322000e-01
0.00000000e+00 2.15000000e+00 2.91827000e-01
0.00000000e+00 2.16000000e+00 2.91336000e-01
0.00000000e+00 2.17000000e+00 2.90846000e-01
0.00000000e+00 2.18000000e+00 2.90359000e-01
0.00000000e+00 2.19000000e+00 2.89874000e-01
0.00000000e+00 2.20000000e+00 2.89391000e-01
0.00000000e+00 2.21000000e+00 2.88910000e-01
0.00000000e+00 2.22000000e+00 2.88432000e-01
0.00000000e+00 2.23000000e+00 2.87956000e-01
0.00000000e+00 2.24000000e+00 2.87482000e-01
0.00000000e+00 2.25000000e+00 2.87010000e-01
0.00000000e+00 2.26000000e+00 2.86540000e-01
0.00000000e+00 2.27000000e+00 2.86072000e-01
0.00000000e+00 2.28000000e+00 2.85606000e-01
0.00000000e+00 2.29000000e+00 2.85142000e-01
0.00000000e+00 2.30000000e+00 2.84680000e-01
0.00000000e+00 2.31000000e+00 2.84221000e-01
0.00000000e+00 2.32000000e+00 2.83763000e-01
0.00000000e+00 2.33000000e+00 2.83307000e-01
0.00000000e+00 2.34000000e+00 2.82854000e-01
0.00000000e+00 2.35000000e+00 2.82402000e-01
0.00000000e+00 2.36000000e+00 2.81952000e-01
0.00000000e+00 2.37000000e+00 2.81504000e-01
0.00000000e+00 2.38000000e+00 2.81058000e-01
0.00000000e+00 2.39000000e+00 2.80614000e-01
0.00000000e+00 2.40000000e+00 2.80172000e-01
0.00000000e+00 2.41000000e+00 2.79731000e-01
0.00000000e+00 2.42000000e+00 2.79293000e-01
0.00000000e+00 2.43000000e+00 2.78856000e-01
0.00000000e+00 2.44000000e+00 2.78422000e-01
0.00000000e+00 2.45000000e+00 2.77989000e-01
0.00000000e+00 2.46000000e+00 2.77558000e-01
0.00000000e+00 2.47000000e+00 2.77128000e-01
0.00000000e+00 2.48000000e+00 2.76701000e-01
0.00000000e+00 2.49000000e+00 2.76275000e-01
0.00000000e+00 2.50000000e+00 2.75851000e-01
0.00000000e+00 2.51000000e+00 2.75429000e-01
0.00000000e+00 2.52000000e+00 2.75008000e-01
0.00000000e+00 2.53000000e+00 2.74589000e-01
0.00000000e+00 2.54000000e+00 2.74172000e-01
0.00000000e+00 2.55000000e+00 2.73756000e-01
0.00000000e+00 2.56000000e+00 2.73342000e-01
0.00000000e+00 2.57000000e+00 2.72930000e-01
0.00000000e+00 2.58000000e+00 2.72519000e-01
0.00000000e+00 2.59000000e+00 2.72110000e-01
0.00000000e+00 2.60000000e+00 2.71703000e-01
0.00000000e+00 2.61000000e+00 2.71297000e-01
0.00000000e+00 2.62000000e+00 2.70892000e-01
0.00000000e+00 2.63000000e+00 2.70489000e-01
0.00000000e+00 2.64000000e+00 2.70088000e-01
0.00000000e+00 2.65000000e+00 2.69688000e-01
0.00000000e+00 2.66000000e+00 2.69289000e-01
0.00000000e+00 2.67000000e+00 2.68892000e-01
0.00000000e+00 2.68000000e+00 2.68496000e-01
0.00000000e+00 2.69000000e+00 2.68102000e-01
0.00000000e+00 2.70000000e+00 2.67709000e-01
0.00000000e+00 2.71000000e+00 2.67318000e-01
0.00000000e+00 2.72000000e+00 2.66928000e-01
0.00000000e+00 2.73000000e+00 2.66540000e-01
0.00000000e+00 2.74000000e+00 2.66153000e-01
0.00000000e+00 2.75000000e+00 2.65767000e-01
0.00000000e+00 2.76000000e+00 2.65383000e-01
0.00000000e+00 2.77000000e+00 2.65000000e-01
0.00000000e+00 2.78000000e+00 2.64619000e-01
0.00000000e+00 2.79000000e+00 2.64239000e-01
0.00000000e+00 2.80000000e+00 2.63860000e-01
0.00000000e+00 2.81000000e+00 2.63483000e-01
0.00000000e+00 2.82000000e+00 2.63107000e-01
0.00000000e+00 2.83000000e+00 2.62733000e-01
0.00000000e+00 2.84000000e+00 2.62359000e-01
0.00000000e+00 2.85000000e+00 2.61988000e-01
0.00000000e+00 2.86000000e+00 2.61617000e-01
0.00000000e+00 2.87000000e+00 2.61248000e-01
0.00000000e+00 2.88000000e+00 2.60880000e-01
0.00000000e+00 2.89000000e+00 2.60514000e-01
0.00000000e+00 2.90000000e+00 2.60149000e-01
0.00000000e+00 2.91000000e+00 2.59785000e-01
0.00000000e+00 2.92000000e+00 2.59422000e-01
0.00000000e+00 2.93000000e+00 2.59061000e-01
0.00000000e+00 2.94000000e+00 2.58701000e-01
0.00000000e+00 2.95000000e+00 2.58342000e-01
0.00000000e+00 2.96000000e+00 2.57985000e-01
0.00000000e+00 2.97000000e+00 2.57628000e-01
0.00000000e+00 2.98000000e+00 2.57273000e-01
0.00000000e+00 2.99000000e+00 2.56920000e-01
0.00000000e+00 3.00000000e+00 2.56567000e-01
0.00000000e+00 3.01000000e+00 2.56216000e-01
0.00000000e+00 3.02000000e+00 2.55865000e-01
0.00000000e+00 3.03000000e+00 2.55517000e-01
0.00000000e+00 3.04000000e+00 2.55169000e-01
0.00000000e+00 3.05000000e+00 2.54822000e-01
0.00000000e+00 3.06000000e+00 2.54477000e-01
0.00000000e+00 3.07000000e+00 2.54132000e-01
0.00000000e+00 3.08000000e+00 2.53789000e-01
0.00000000e+00 3.09000000e+00 2.53447000e-01
0.00000000e+00 3.10000000e+00 2.53106000e-01
0.00000000e+00 3.11000000e+00 2.52767000e-01
0.00000000e+00 3.12000000e+00 2.52428000e-01
0.00000000e+00 3.13000000e+00 2.52091000e-01
0.00000000e+00 3.14000000e+00 2.51754000e-01
0.00000000e+00 3.15000000e+00 2.51419000e-01
0.00000000e+00 3.16000000e+00 2.51085000e-01
0.00000000e+00 3.17000000e+00 2.50752000e-01
0.00000000e+00 3.18000000e+00 2.50420000e-01
0.00000000e+00 3.19000000e+00 2.50089000e-01
0.00000000e+00 3.20000000e+00 2.49759000e-01
0.00000000e+00 3.21000000e+00 2.49430000e-01
0.00000000e+00 3.22000000e+00 2.49102000e-01
0.00000000e+00 3.23000000e+00 2.48775000e-01
0.00000000e+00 3.24000000e+00 2.48450000e-01
0.00000000e+00 3.25000000e+00 2.48125000e-01
0.00000000e+00 3.26000000e+00 2.47801000e-01
0.00000000e+00 3.27000000e+00 2.47479000e-01
0.00000000e+00 3.28000000e+00 2.47157000e-01
0.00000000e+00 3.29000000e+00 2.46836000e-01
0.00000000e+00 3.30000000e+00 2.46517000e-01
0.00000000e+00 3.31000000e+00 2.46198000e-01
0.00000000e+00 3.32000000e+00 2.45881000e-01
0.00000000e+00 3.33000000e+00 2.45564000e-01
0.00000000e+00 3.34000000e+00 2.45249000e-01
0.00000000e+00 3.35000000e+00 2.44934000e-01
0.00000000e+00 3.36000000e+00 2.44621000e-01
0.00000000e+00 3.37000000e+00 2.44308000e-01
0.00000000e+00 3.38000000e+00 2.43997000e-01
0.00000000e+00 3.39000000e+00 2.43686000e-01
0.00000000e+00 3.40000000e+00 2.43376000e-01
0.00000000e+00 3.41000000e+00 2.43068000e-01
0.00000000e+00 3.42000000e+00 2.42760000e-01
0.00000000e+00 3.43000000e+00 2.42454000e-01
0.00000000e+00 3.44000000e+00 2.42148000e-01
0.00000000e+00 3.45000000e+00 2.41844000e-01
0.00000000e+00 3.46000000e+00 2.41540000e-01
0.00000000e+00 3.47000000e+00 2.41238000e-01
0.00000000e+00 3.48000000e+00 2.40936000e-01
0.00000000e+00 3.49000000e+00 2.40635000e-01
0.00000000e+00 3.50000000e+00 2.40335000e-01
0.00000000e+00 3.51000000e+00 2.40037000e-01
0.00000000e+00 3.52000000e+00 2.39739000e-01
0.00000000e+00 3.53000000e+00 2.39442000e-01
0.00000000e+00 3.54000000e+00 2.39146000e-01
0.00000000e+00 3.55000000e+00 2.38851000e-01
0.00000000e+00 3.56000000e+00 2.38556000e-01
0.00000000e+00 3.57000000e+00 2.38263000e-01
0.00000000e+00 3.58000000e+00 2.37970000e-01
0.00000000e+00 3.59000000e+00 2.37679000e-01
0.00000000e+00 3.60000000e+00 2.37388000e-01
0.00000000e+00 3.61000000e+00 2.37098000e-01
0.00000000e+00 3.62000000e+00 2.36809000e-01
0.00000000e+00 3.63000000e+00 2.36521000e-01
0.00000000e+00 3.64000000e+00 2.36233000e-01
0.00000000e+00 3.65000000e+00 2.35947000e-01
0.00000000e+00 3.66000000e+00 2.35661000e-01
0.00000000e+00 3.67000000e+00 2.35376000e-01
0.00000000e+00 3.68000000e+00 2.35092000e-01
0.00000000e+00 3.69000000e+00 2.34808000e-01
0.00000000e+00 3.70000000e+00 2.34526000e-01
0.00000000e+00 3.71000000e+00 2.34244000e-01
0.00000000e+00 3.72000000e+00 2.33963000e-01
0.00000000e+00 3.73000000e+00 2.33683000e-01
0.00000000e+00 3.74000000e+00 2.33404000e-01
0.00000000e+00 3.75000000e+00 2.33125000e-01
0.00000000e+00 3.76000000e+00 2.32848000e-01
0.00000000e+00 3.77000000e+00 2.32571000e-01
0.00000000e+00 3.78000000e+00 2.32295000e-01
0.00000000e+00 3.79000000e+00 2.32020000e-01
0.00000000e+00 3.80000000e+00 2.31746000e-01
0.00000000e+00 3.81000000e+00 2.31472000e-01
0.00000000e+00 3.82000000e+00 2.31200000e-01
0.00000000e+00 3.83000000e+00 2.30928000e-01
0.00000000e+00 3.84000000e+00 2.30657000e-01
0.00000000e+00 3.85000000e+00 2.30388000e-01
0.00000000e+00 3.86000000e+00 2.30118000e-01
0.00000000e+00 3.87000000e+00 2.29850000e-01
0.00000000e+00 3.88000000e+00 2.29583000e-01
0.00000000e+00 3.89000000e+00 2.29316000e-01
0.00000000e+00 3.90000000e+00 2.29050000e-01
0.00000000e+00 3.91000000e+00 2.28785000e-01
0.00000000e+00 3.92000000e+00 2.28521000e-01
0.00000000e+00 3.93000000e+00 2.28258000e-01
0.00000000e+00 3.94000000e+00 2.27995000e-01
0.00000000e+00 3.95000000e+00 2.27733000e-01
0.00000000e+00 3.96000000e+00 2.27472000e-01
0.00000000e+00 3.97000000e+00 2.27212000e-01
0.00000000e+00 3.98000000e+00 2.26952000e-01
0.00000000e+00 3.99000000e+00 2.26693000e-01
0.00000000e+00 4.00000000e+00 2.26435000e-01
0.00000000e+00 4.01000000e+00 2.26178000e-01
0.00000000e+00 4.02000000e+00 2.25921000e-01
0.00000000e+00 4.03000000e+00 2.25665000e-01
0.00000000e+00 4.04000000e+00 2.25410000e-01
0.00000000e+00 4.05000000e+00 2.25155000e-01
0.00000000e+00 4.06000000e+00 2.24901000e-01
0.00000000e+00 4.07000000e+00 2.24648000e-01
0.00000000e+00 4.08000000e+00 2.24396000e-01
0.00000000e+00 4.09000000e+00 2.24144000e-01
0.00000000e+00 4.10000000e+00 2.23893000e-01
0.00000000e+00 4.11000000e+00 2.23643000e-01
0.00000000e+00 4.12000000e+00 2.23393000e-01
0.00000000e+00 4.13000000e+00 2.23144000e-01
0.00000000e+00 4.14000000e+00 2.22896000e-01
0.00000000e+00 4.15000000e+00 2.22648000e-01
0.00000000e+00 4.16000000e+00 2.22401000e-01
0.00000000e+00 4.17000000e+00 2.22155000e-01
0.00000000e+00 4.18000000e+00 2.21910000e-01
0.00000000e+00 4.19000000e+00 2.21665000e-01
0.00000000e+00 4.20000000e+00 2.21421000e-01
0.00000000e+00 4.21000000e+00 2.21178000e-01
0.00000000e+00 4.22000000e+00 2.20935000e-01
0.00000000e+00 4.23000000e+00 2.20693000e-01
0.00000000e+00 4.24000000e+00 2.20452000e-01
0.00000000e+00 4.25000000e+00 2.20212000e-01
0.00000000e+00 4.26000000e+00 2.19972000e-01
0.00000000e+00 4.27000000e+00 2.19733000e-01
0.00000000e+00 4.28000000e+00 2.19495000e-01
0.00000000e+00 4.29000000e+00 2.19257000e-01
0.00000000e+00 4.30000000e+00 2.19020000e-01
0.00000000e+00 4.31000000e+00 2.18784000e-01
0.00000000e+00 4.32000000e+00 2.18549000e-01
0.00000000e+00 4.33000000e+00 2.18314000e-01
0.00000000e+00 4.34000000e+00 2.18080000e-01
0.00000000e+00 4.35000000e+00 2.17847000e-01
0.00000000e+00 4.36000000e+00 2.17614000e-01
0.00000000e+00 4.37000000e+00 2.17382000e-01
0.00000000e+00 4.38000000e+00 2.17150000e-01
0.00000000e+00 4.39000000e+00 2.16919000e-01
0.00000000e+00 4.40000000e+00 2.16689000e-01
0.00000000e+00 4.41000000e+00 2.16459000e-01
0.00000000e+00 4.42000000e+00 2.16231000e-01
0.00000000e+00 4.43000000e+00 2.16002000e-01
0.00000000e+00 4.44000000e+00 2.15774000e-01
0.00000000e+00 4.45000000e+00 2.15547000e-01
0.00000000e+00 4.46000000e+00 2.15321000e-01
0.00000000e+00 4.47000000e+00 2.15095000e-01
0.00000000e+00 4.48000000e+00 2.14870000e-01
0.00000000e+00 4.49000000e+00 2.14645000e-01
0.00000000e+00 4.50000000e+00 2.14421000e-01
0.00000000e+00 4.51000000e+00 2.14197000e-01
0.00000000e+00 4.52000000e+00 2.13974000e-01
0.00000000e+00 4.53000000e+00 2.13752000e-01
0.00000000e+00 4.54000000e+00 2.13530000e-01
0.00000000e+00 4.55000000e+00 2.13309000e-01
0.00000000e+00 4.56000000e+00 2.13089000e-01
0.00000000e+00 4.57000000e+00 2.12869000e-01
0.00000000e+00 4.58000000e+00 2.12650000e-01
0.00000000e+00 4.59000000e+00 2.12432000e-01
0.00000000e+00 4.60000000e+00 2.12214000e-01
0.00000000e+00 4.61000000e+00 2.11996000e-01
0.00000000e+00 4.62000000e+00 2.11780000e-01
0.00000000e+00 4.63000000e+00 2.11564000e-01
0.00000000e+00 4.64000000e+00 2.11349000e-01
0.00000000e+00 4.65000000e+00 2.11134000e-01
0.00000000e+00 4.66000000e+00 2.10920000e-01
0.00000000e+00 4.67000000e+00 2.10706000e-01
0.00000000e+00 4.68000000e+00 2.10493000e-01
0.00000000e+00 4.69000000e+00 2.10281000e-01
0.00000000e+00 4.70000000e+00 2.10070000e-01
0.00000000e+00 4.71000000e+00 2.09859000e-01
0.00000000e+00 4.72000000e+00 2.09648000e-01
0.00000000e+00 4.73000000e+00 2.09439000e-01
0.00000000e+00 4.74000000e+00 2.09229000e-01
0.00000000e+00 4.75000000e+00 2.09021000e-01
0.00000000e+00 4.76000000e+00 2.08813000e-01
0.00000000e+00 4.77000000e+00 2.08605000e-01
0.00000000e+00 4.78000000e+00 2.08398000e-01
0.00000000e+00 4.79000000e+00 2.08192000e-01
0.00000000e+00 4.80000000e+00 2.07986000e-01
0.00000000e+00 4.81000000e+00 2.07781000e-01
0.00000000e+00 4.82000000e+00 2.07576000e-01
0.00000000e+00 4.83000000e+00 2.07372000e-01
0.00000000e+00 4.84000000e+00 2.07168000e-01
0.00000000e+00 4.85000000e+00 2.06965000e-01
0.00000000e+00 4.86000000e+00 2.06762000e-01
0.00000000e+00 4.87000000e+00 2.06560000e-01
0.00000000e+00 4.88000000e+00 2.06358000e-01
0.00000000e+00 4.89000000e+00 2.06157000e-01
0.00000000e+00 4.90000000e+00 2.05956000e-01
0.00000000e+00 4.91000000e+00 2.05756000e-01
0.00000000e+00 4.92000000e+00 2.05556000e-01
0.00000000e+00 4.93000000e+00 2.05357000e-01
0.00000000e+00 4.94000000e+00 2.05159000e-01
0.00000000e+00 4.95000000e+00 2.04961000e-01
0.00000000e+00 4.96000000e+00 2.04763000e-01
0.00000000e+00 4.97000000e+00 2.04567000e-01
0.00000000e+00 4.98000000e+00 2.04370000e-01
0.00000000e+00 4.99000000e+00 2.04175000e-01
0.00000000e+00 5.00000000e+00 2.03980000e-01
0.00000000e+00 5.01000000e+00 2.03785000e-01
0.00000000e+00 5.02000000e+00 2.03591000e-01
0.00000000e+00 5.03000000e+00 2.03398000e-01
0.00000000e+00 5.04000000e+00 2.03205000e-01
0.00000000e+00 5.05000000e+00 2.03013000e-01
0.00000000e+00 5.06000000e+00 2.02822000e-01
0.00000000e+00 5.07000000e+00 2.02631000e-01
0.00000000e+00 5.08000000e+00 2.02441000e-01
0.00000000e+00 5.09000000e+00 2.02251000e-01
0.00000000e+00 5.10000000e+00 2.02062000e-01
0.00000000e+00 5.11000000e+00 2.01873000e-01
0.00000000e+00 5.12000000e+00 2.01685000e-01
0.00000000e+00 5.13000000e+00 2.01498000e-01
0.00000000e+00 5.14000000e+00 2.01311000e-01
0.00000000e+00 5.15000000e+00 2.01125000e-01
0.00000000e+00 5.16000000e+00 2.00939000e-01
0.00000000e+00 5.17000000e+00 2.00754000e-01
0.00000000e+00 5.18000000e+00 2.00569000e-01
0.00000000e+00 5.19000000e+00 2.00385000e-01
0.00000000e+00 5.20000000e+00 2.00201000e-01
0.00000000e+00 5.21000000e+00 2.00017000e-01
0.00000000e+00 5.22000000e+00 1.99835000e-01
0.00000000e+00 5.23000000e+00 1.99652000e-01
0.00000000e+00 5.24000000e+00 1.99470000e-01
0.00000000e+00 5.25000000e+00 1.99289000e-01
0.00000000e+00 5.26000000e+00 1.99108000e-01
0.00000000e+00 5.27000000e+00 1.98927000e-01
0.00000000e+00 5.28000000e+00 1.98747000e-01
0.00000000e+00 5.29000000e+00 1.98568000e-01
0.00000000e+00 5.30000000e+00 1.98389000e-01
0.00000000e+00 5.31000000e+00 1.98210000e-01
0.00000000e+00 5.32000000e+00 1.98032000e-01
0.00000000e+00 5.33000000e+00 1.97854000e-01
0.00000000e+00 5.34000000e+00 1.97677000e-01
0.00000000e+00 5.35000000e+00 1.97500000e-01
0.00000000e+00 5.36000000e+00 1.97324000e-01
0.00000000e+00 5.37000000e+00 1.97148000e-01
0.00000000e+00 5.38000000e+00 1.96973000e-01
0.00000000e+00 5.39000000e+00 1.96798000e-01
0.00000000e+00 5.40000000e+00 1.96624000e-01
0.00000000e+00 5.41000000e+00 1.96450000e-01
0.00000000e+00 5.42000000e+00 1.96276000e-01
0.00000000e+00 5.43000000e+00 1.96104000e-01
0.00000000e+00 5.44000000e+00 1.95931000e-01
0.00000000e+00 5.45000000e+00 1.95760000e-01
0.00000000e+00 5.46000000e+00 1.95588000e-01
0.00000000e+00 5.47000000e+00 1.95418000e-01
0.00000000e+00 5.48000000e+00 1.95248000e-01
0.00000000e+00 5.49000000e+00 1.95078000e-01
0.00000000e+00 5.50000000e+00 1.94909000e-01
0.00000000e+00 5.51000000e+00 1.94740000e-01
0.00000000e+00 5.52000000e+00 1.94572000e-01
0.00000000e+00 5.53000000e+00 1.94404000e-01
0.00000000e+00 5.54000000e+00 1.94237000e-01
0.00000000e+00 5.55000000e+00 1.94070000e-01
0.00000000e+00 5.56000000e+00 1.93904000e-01
0.00000000e+00 5.57000000e+00 1.93738000e-01
0.00000000e+00 5.58000000e+00 1.93572000e-01
0.00000000e+00 5.59000000e+00 1.93407000e-01
0.00000000e+00 5.60000000e+00 1.93243000e-01
0.00000000e+00 5.61000000e+00 1.93079000e-01
0.00000000e+00 5.62000000e+00 1.92915000e-01
0.00000000e+00 5.63000000e+00 1.92752000e-01
0.00000000e+00 5.64000000e+00 1.92589000e-01
0.00000000e+00 5.65000000e+00 1.92427000e-01
0.00000000e+00 5.66000000e+00 1.92265000e-01
0.00000000e+00 5.67000000e+00 1.92104000e-01
0.00000000e+00 5.68000000e+00 1.91943000e-01
0.00000000e+00 5.69000000e+00 1.91782000e-01
0.00000000e+00 5.70000000e+00 1.91622000e-01
0.00000000e+00 5.71000000e+00 1.91463000e-01
0.00000000e+00 5.72000000e+00 1.91303000e-01
0.00000000e+00 5.73000000e+00 1.91145000e-01
0.00000000e+00 5.74000000e+00 1.90986000e-01
0.00000000e+00 5.75000000e+00 1.90828000e-01
0.00000000e+00 5.76000000e+00 1.90671000e-01
0.00000000e+00 5.77000000e+00 1.90513000e-01
0.00000000e+00 5.78000000e+00 1.90357000e-01
0.00000000e+00 5.79000000e+00 1.90200000e-01
0.00000000e+00 5.80000000e+00 1.90045000e-01
0.00000000e+00 5.81000000e+00 1.89889000e-01
0.00000000e+00 5.82000000e+00 1.89734000e-01
0.00000000e+00 5.83000000e+00 1.89580000e-01
0.00000000e+00 5.84000000e+00 1.89425000e-01
0.00000000e+00 5.85000000e+00 1.89272000e-01
0.00000000e+00 5.86000000e+00 1.89118000e-01
0.00000000e+00 5.87000000e+00 1.88965000e-01
0.00000000e+00 5.88000000e+00 1.88813000e-01
0.00000000e+00 5.89000000e+00 1.88661000e-01
0.00000000e+00 5.90000000e+00 1.88509000e-01
0.00000000e+00 5.91000000e+00 1.88358000e-01
0.00000000e+00 5.92000000e+00 1.88207000e-01
0.00000000e+00 5.93000000e+00 1.88057000e-01
0.00000000e+00 5.94000000e+00 1.87907000e-01
0.00000000e+00 5.95000000e+00 1.87758000e-01
0.00000000e+00 5.96000000e+00 1.87609000e-01
0.00000000e+00 5.97000000e+00 1.87460000e-01
0.00000000e+00 5.98000000e+00 1.87312000e-01
0.00000000e+00 5.99000000e+00 1.87165000e-01
0.00000000e+00 6.00000000e+00 1.87018000e-01
0.00000000e+00 6.01000000e+00 1.86871000e-01
0.00000000e+00 6.02000000e+00 1.86725000e-01
0.00000000e+00 6.03000000e+00 1.86580000e-01
0.00000000e+00 6.04000000e+00 1.86434000e-01
0.00000000e+00 6.05000000e+00 1.86290000e-01
0.00000000e+00 6.06000000e+00 1.86146000e-01
0.00000000e+00 6.07000000e+00 1.86002000e-01
0.00000000e+00 6.08000000e+00 1.85859000e-01
0.00000000e+00 6.09000000e+00 1.85716000e-01
0.00000000e+00 6.10000000e+00 1.85574000e-01
0.00000000e+00 6.11000000e+00 1.85432000e-01
0.00000000e+00 6.12000000e+00 1.85290000e-01
0.00000000e+00 6.13000000e+00 1.85149000e-01
0.00000000e+00 6.14000000e+00 1.85009000e-01
0.00000000e+00 6.15000000e+00 1.84869000e-01
0.00000000e+00 6.16000000e+00 1.84729000e-01
0.00000000e+00 6.17000000e+00 1.84590000e-01
0.00000000e+00 6.18000000e+00 1.84451000e-01
0.00000000e+00 6.19000000e+00 1.84312000e-01
0.00000000e+00 6.20000000e+00 1.84174000e-01
0.00000000e+00 6.21000000e+00 1.84036000e-01
0.00000000e+00 6.22000000e+00 1.83898000e-01
0.00000000e+00 6.23000000e+00 1.83761000e-01
0.00000000e+00 6.24000000e+00 1.83624000e-01
0.00000000e+00 6.25000000e+00 1.83488000e-01
0.00000000e+00 6.26000000e+00 1.83352000e-01
0.00000000e+00 6.27000000e+00 1.83216000e-01
0.00000000e+00 6.28000000e+00 1.83081000e-01
0.00000000e+00 6.29000000e+00 1.82945000e-01
0.00000000e+00 6.30000000e+00 1.82811000e-01
0.00000000e+00 6.31000000e+00 1.82676000e-01
0.00000000e+00 6.32000000e+00 1.82542000e-01
0.00000000e+00 6.33000000e+00 1.82408000e-01
0.00000000e+00 6.34000000e+00 1.82275000e-01
0.00000000e+00 6.35000000e+00 1.82142000e-01
0.00000000e+00 6.36000000e+00 1.82009000e-01
0.00000000e+00 6.37000000e+00 1.81877000e-01
0.00000000e+00 6.38000000e+00 1.81745000e-01
0.00000000e+00 6.39000000e+00 1.81613000e-01
0.00000000e+00 6.40000000e+00 1.81482000e-01
0.00000000e+00 6.41000000e+00 1.81351000e-01
0.00000000e+00 6.42000000e+00 1.81221000e-01
0.00000000e+00 6.43000000e+00 1.81091000e-01
0.00000000e+00 6.44000000e+00 1.80961000e-01
0.00000000e+00 6.45000000e+00 1.80831000e-01
0.00000000e+00 6.46000000e+00 1.80702000e-01
0.00000000e+00 6.47000000e+00 1.80574000e-01
0.00000000e+00 6.48000000e+00 1.80445000e-01
0.00000000e+00 6.49000000e+00 1.80318000e-01
0.00000000e+00 6.50000000e+00 1.80190000e-01
0.00000000e+00 6.51000000e+00 1.80063000e-01
0.00000000e+00 6.52000000e+00 1.79936000e-01
0.00000000e+00 6.53000000e+00 1.79810000e-01
0.00000000e+00 6.54000000e+00 1.79684000e-01
0.00000000e+00 6.55000000e+00 1.79558000e-01
0.00000000e+00 6.56000000e+00 1.79433000e-01
0.00000000e+00 6.57000000e+00 1.79308000e-01
0.00000000e+00 6.58000000e+00 1.79183000e-01
0.00000000e+00 6.59000000e+00 1.79059000e-01
0.00000000e+00 6.60000000e+00 1.78935000e-01
0.00000000e+00 6.61000000e+00 1.78812000e-01
0.00000000e+00 6.62000000e+00 1.78689000e-01
0.00000000e+00 6.63000000e+00 1.78566000e-01
0.00000000e+00 6.64000000e+00 1.78444000e-01
0.00000000e+00 6.65000000e+00 1.78322000e-01
0.00000000e+00 6.66000000e+00 1.78201000e-01
0.00000000e+00 6.67000000e+00 1.78080000e-01
0.00000000e+00 6.68000000e+00 1.77959000e-01
0.00000000e+00 6.69000000e+00 1.77838000e-01
0.00000000e+00 6.70000000e+00 1.77718000e-01
0.00000000e+00 6.71000000e+00 1.77598000e-01
0.00000000e+00 6.72000000e+00 1.77479000e-01
0.00000000e+00 6.73000000e+00 1.77360000e-01
0.00000000e+00 6.74000000e+00 1.77241000e-01
0.00000000e+00 6.75000000e+00 1.77123000e-01
0.00000000e+00 6.76000000e+00 1.77005000e-01
0.00000000e+00 6.77000000e+00 1.76887000e-01
0.00000000e+00 6.78000000e+00 1.76770000e-01
0.00000000e+00 6.79000000e+00 1.76653000e-01
0.00000000e+00 6.80000000e+00 1.76536000e-01
0.00000000e+00 6.81000000e+00 1.76419000e-01
0.00000000e+00 6.82000000e+00 1.76303000e-01
0.00000000e+00 6.83000000e+00 1.76187000e-01
0.00000000e+00 6.84000000e+00 1.76072000e-01
0.00000000e+00 6.85000000e+00 1.75956000e-01
0.00000000e+00 6.86000000e+00 1.75842000e-01
0.00000000e+00 6.87000000e+00 1.75727000e-01
0.00000000e+00 6.88000000e+00 1.75612000e-01
0.00000000e+00 6.89000000e+00 1.75498000e-01
0.00000000e+00 6.90000000e+00 1.75384000e-01
0.00000000e+00 6.91000000e+00 1.75271000e-01
0.00000000e+00 6.92000000e+00 1.75158000e-01
0.00000000e+00 6.93000000e+00 1.75045000e-01
0.00000000e+00 6.94000000e+00 1.74932000e-01
0.00000000e+00 6.95000000e+00 1.74820000e-01
0.00000000e+00 6.96000000e+00 1.74708000e-01
0.00000000e+00 6.97000000e+00 1.74596000e-01
0.00000000e+00 6.98000000e+00 1.74485000e-01
0.00000000e+00 6.99000000e+00 1.74374000e-01
0.00000000e+00 7.00000000e+00 1.74263000e-01
0.00000000e+00 7.01000000e+00 1.74153000e-01
0.00000000e+00 7.02000000e+00 1.74043000e-01
0.00000000e+00 7.03000000e+00 1.73933000e-01
0.00000000e+00 7.04000000e+00 1.73823000e-01
0.00000000e+00 7.05000000e+00 1.73714000e-01
0.00000000e+00 7.06000000e+00 1.73606000e-01
0.00000000e+00 7.07000000e+00 1.73497000e-01
0.00000000e+00 7.08000000e+00 1.73389000e-01
0.00000000e+00 7.09000000e+00 1.73281000e-01
0.00000000e+00 7.10000000e+00 1.73174000e-01
0.00000000e+00 7.11000000e+00 1.73067000e-01
0.00000000e+00 7.12000000e+00 1.72960000e-01
0.00000000e+00 7.13000000e+00 1.72853000e-01
0.00000000e+00 7.14000000e+00 1.72747000e-01
0.00000000e+00 7.15000000e+00 1.72641000e-01
0.00000000e+00 7.16000000e+00 1.72536000e-01
0.00000000e+00 7.17000000e+00 1.72430000e-01
0.00000000e+00 7.18000000e+00 1.72325000e-01
0.00000000e+00 7.19000000e+00 1.72220000e-01
0.00000000e+00 7.20000000e+00 1.72116000e-01
0.00000000e+00 7.21000000e+00 1.72012000e-01
0.00000000e+00 7.22000000e+00 1.71908000e-01
0.00000000e+00 7.23000000e+00 1.71804000e-01
0.00000000e+00 7.24000000e+00 1.71701000e-01
0.00000000e+00 7.25000000e+00 1.71598000e-01
0.00000000e+00 7.26000000e+00 1.71495000e-01
0.00000000e+00 7.27000000e+00 1.71393000e-01
0.00000000e+00 7.28000000e+00 1.71291000e-01
0.00000000e+00 7.29000000e+00 1.71189000e-01
0.00000000e+00 7.30000000e+00 1.71087000e-01
0.00000000e+00 7.31000000e+00 1.70986000e-01
0.00000000e+00 7.32000000e+00 1.70885000e-01
0.00000000e+00 7.33000000e+00 1.70784000e-01
0.00000000e+00 7.34000000e+00 1.70684000e-01
0.00000000e+00 7.35000000e+00 1.70584000e-01
0.00000000e+00 7.36000000e+00 1.70484000e-01
0.00000000e+00 7.37000000e+00 1.70384000e-01
0.00000000e+00 7.38000000e+00 1.70285000e-01
0.00000000e+00 7.39000000e+00 1.70186000e-01
4.24791000e+00 2.50000000e-01 5.50160000e-01
4.24791000e+00 2.60000000e-01 5.43584000e-01
4.24791000e+00 2.70000000e-01 5.37333000e-01
4.24791000e+00 2.80000000e-01 5.31381000e-01
4.24791000e+00 2.90000000e-01 5.25706000e-01
4.24791000e+00 3.00000000e-01 5.20288000e-01
4.24791000e+00 3.10000000e-01 5.15108000e-01
4.24791000e+00 3.20000000e-01 5.10151000e-01
4.24791000e+00 3.30000000e-01 5.05401000e-01
4.24791000e+00 3.40000000e-01 5.00844000e-01
4.24791000e+00 3.50000000e-01 4.96469000e-01
4.24791000e+00 3.60000000e-01 4.92263000e-01
4.24791000e+00 3.70000000e-01 4.88218000e-01
4.24791000e+00 3.80000000e-01 4.84322000e-01
4.24791000e+00 3.90000000e-01 4.80568000e-01
4.24791000e+00 4.00000000e-01 4.76948000e-01
4.24791000e+00 4.10000000e-01 4.73454000e-01
4.24791000e+00 4.20000000e-01 4.70078000e-01
4.24791000e+00 4.30000000e-01 4.66816000e-01
4.24791000e+00 4.40000000e-01 4.63661000e-01
4.24791000e+00 4.50000000e-01 4.60608000e-01
4.24791000e+00 4.60000000e-01 4.57651000e-01
4.24791000e+00 4.70000000e-01 4.54784000e-01
4.24791000e+00 4.80000000e-01 4.52003000e-01
4.24791000e+00 4.90000000e-01 4.49302000e-01
4.24791000e+00 5.00000000e-01 4.46676000e-01
4.24791000e+00 5.10000000e-01 4.44122000e-01
4.24791000e+00 5.20000000e-01 4.41635000e-01
4.24791000e+00 5.30000000e-01 4.39213000e-01
4.24791000e+00 5.40000000e-01 4.36850000e-01
4.24791000e+00 5.50000000e-01 4.34546000e-01
4.24791000e+00 5.60000000e-01 4.32295000e-01
4.24791000e+00 5.70000000e-01 4.30097000e-01
4.24791000e+00 5.80000000e-01 4.27948000e-01
4.24791000e+00 5.90000000e-01 4.25846000e-01
4.24791000e+00 6.00000000e-01 4.23790000e-01
4.24791000e+00 6.10000000e-01 4.21775000e-01
4.24791000e+00 6.20000000e-01 4.19802000e-01
4.24791000e+00 6.30000000e-01 4.17868000e-01
4.24791000e+00 6.40000000e-01 4.15972000e-01
4.24791000e+00 6.50000000e-01 4.14111000e-01
4.24791000e+00 6.60000000e-01 4.12285000e-01
4.24791000e+00 6.70000000e-01 4.10493000e-01
4.24791000e+00 6.80000000e-01 4.08732000e-01
4.24791000e+00 6.90000000e-01 4.07002000e-01
4.24791000e+00 7.00000000e-01 4.05303000e-01
4.24791000e+00 7.10000000e-01 4.03633000e-01
4.24791000e+00 7.20000000e-01 4.01990000e-01
4.24791000e+00 7.30000000e-01 4.00375000e-01
4.24791000e+00 7.40000000e-01 3.98787000e-01
4.24791000e+00 7.50000000e-01 3.97224000e-01
4.24791000e+00 7.60000000e-01 3.95686000e-01
4.24791000e+00 7.70000000e-01 3.94172000e-01
4.24791000e+00 7.80000000e-01 3.92682000e-01
4.24791000e+00 7.90000000e-01 3.91214000e-01
4.24791000e+00 8.00000000e-01 3.89769000e-01
4.24791000e+00 8.10000000e-01 3.88345000e-01
4.24791000e+00 8.20000000e-01 3.86942000e-01
4.24791000e+00 8.30000000e-01 3.85559000e-01
4.24791000e+00 8.40000000e-01 3.84196000e-01
4.24791000e+00 8.50000000e-01 3.82852000e-01
4.24791000e+00 8.60000000e-01 3.81527000e-01
4.24791000e+00 8.70000000e-01 3.80220000e-01
4.24791000e+00 8.80000000e-01 3.78931000e-01
4.24791000e+00 8.90000000e-01 3.77660000e-01
4.24791000e+00 9.00000000e-01 3.76404000e-01
4.24791000e+00 9.10000000e-01 3.75166000e-01
4.24791000e+00 9.20000000e-01 3.73943000e-01
4.24791000e+00 9.30000000e-01 3.72735000e-01
4.24791000e+00 9.40000000e-01 3.71542000e-01
4.24791000e+00 9.50000000e-01 3.70364000e-01
4.24791000e+00 9.60000000e-01 3.69201000e-01
4.24791000e+00 9.70000000e-01 3.68051000e-01
4.24791000e+00 9.80000000e-01 3.66915000e-01
4.24791000e+00 9.90000000e-01 3.65792000e-01
4.24791000e+00 1.00000000e+00 3.64682000e-01
4.24791000e+00 1.01000000e+00 3.63584000e-01
4.24791000e+00 1.02000000e+00 3.62499000e-01
4.24791000e+00 1.03000000e+00 3.61426000e-01
4.24791000e+00 1.04000000e+00 3.60364000e-01
4.24791000e+00 1.05000000e+00 3.59314000e-01
4.24791000e+00 1.06000000e+00 3.58276000e-01
4.24791000e+00 1.07000000e+00 3.57248000e-01
4.24791000e+00 1.08000000e+00 3.56231000e-01
4.24791000e+00 1.09000000e+00 3.55224000e-01
4.24791000e+00 1.10000000e+00 3.54228000e-01
4.24791000e+00 1.11000000e+00 3.53242000e-01
4.24791000e+00 1.12000000e+00 3.52265000e-01
4.24791000e+00 1.13000000e+00 3.51298000e-01
4.24791000e+00 1.14000000e+00 3.50341000e-01
4.24791000e+00 1.15000000e+00 3.49393000e-01
4.24791000e+00 1.16000000e+00 3.48453000e-01
4.24791000e+00 1.17000000e+00 3.47523000e-01
4.24791000e+00 1.18000000e+00 3.46602000e-01
4.24791000e+00 1.19000000e+00 3.45689000e-01
4.24791000e+00 1.20000000e+00 3.44784000e-01
4.24791000e+00 1.21000000e+00 3.43888000e-01
4.24791000e+00 1.22000000e+00 3.42999000e-01
4.24791000e+00 1.23000000e+00 3.42119000e-01
4.24791000e+00 1.24000000e+00 3.41246000e-01
4.24791000e+00 1.25000000e+00 3.40381000e-01
4.24791000e+00 1.26000000e+00 3.39524000e-01
4.24791000e+00 1.27000000e+00 3.38673000e-01
4.24791000e+00 1.28000000e+00 3.37830000e-01
4.24791000e+00 1.29000000e+00 3.36994000e-01
4.24791000e+00 1.30000000e+00 3.36165000e-01
4.24791000e+00 1.31000000e+00 3.35343000e-01
4.24791000e+00 1.32000000e+00 3.34528000e-01
4.24791000e+00 1.33000000e+00 3.33719000e-01
4.24791000e+00 1.34000000e+00 3.32916000e-01
4.24791000e+00 1.35000000e+00 3.32120000e-01
4.24791000e+00 1.36000000e+00 3.31330000e-01
4.24791000e+00 1.37000000e+00 3.30547000e-01
4.24791000e+00 1.38000000e+00 3.29769000e-01
4.24791000e+00 1.39000000e+00 3.28998000e-01
4.24791000e+00 1.40000000e+00 3.28232000e-01
4.24791000e+00 1.41000000e+00 3.27472000e-01
4.24791000e+00 1.42000000e+00 3.26718000e-01
4.24791000e+00 1.43000000e+00 3.25969000e-01
4.24791000e+00 1.44000000e+00 3.25226000e-01
4.24791000e+00 1.45000000e+00 3.24488000e-01
4.24791000e+00 1.46000000e+00 3.23755000e-01
4.24791000e+00 1.47000000e+00 3.23028000e-01
4.24791000e+00 1.48000000e+00 3.22306000e-01
4.24791000e+00 1.49000000e+00 3.21589000e-01
4.24791000e+00 1.50000000e+00 3.20877000e-01
4.24791000e+00 1.51000000e+00 3.20170000e-01
4.24791000e+00 1.52000000e+00 3.19467000e-01
4.24791000e+00 1.53000000e+00 3.18770000e-01
4.24791000e+00 1.54000000e+00 3.18077000e-01
4.24791000e+00 1.55000000e+00 3.17388000e-01
4.24791000e+00 1.56000000e+00 3.16704000e-01
4.24791000e+00 1.57000000e+00 3.16025000e-01
4.24791000e+00 1.58000000e+00 3.15350000e-01
4.24791000e+00 1.59000000e+00 3.14679000e-01
4.24791000e+00 1.60000000e+00 3.14013000e-01
4.24791000e+00 1.61000000e+00 3.13351000e-01
4.24791000e+00 1.62000000e+00 3.12692000e-01
4.24791000e+00 1.63000000e+00 3.12038000e-01
4.24791000e+00 1.64000000e+00 3.11388000e-01
4.24791000e+00 1.65000000e+00 3.10742000e-01
4.24791000e+00 1.66000000e+00 3.10100000e-01
4.24791000e+00 1.67000000e+00 3.09462000e-01
4.24791000e+00 1.68000000e+00 3.08827000e-01
4.24791000e+00 1.69000000e+00 3.08196000e-01
4.24791000e+00 1.70000000e+00 3.07569000e-01
4.24791000e+00 1.71000000e+00 3.06946000e-01
4.24791000e+00 1.72000000e+00 3.06326000e-01
4.24791000e+00 1.73000000e+00 3.05710000e-01
4.24791000e+00 1.74000000e+00 3.05097000e-01
4.24791000e+00 1.75000000e+00 3.04488000e-01
4.24791000e+00 1.76000000e+00 3.03882000e-01
4.24791000e+00 1.77000000e+00 3.03280000e-01
4.24791000e+00 1.78000000e+00 3.02681000e-01
4.24791000e+00 1.79000000e+00 3.02086000e-01
4.24791000e+00 1.80000000e+00 3.01493000e-01
4.24791000e+00 1.81000000e+00 3.00905000e-01
4.24791000e+00 1.82000000e+00 3.00319000e-01
4.24791000e+00 1.83000000e+00 2.99737000e-01
4.24791000e+00 1.84000000e+00 2.99157000e-01
4.24791000e+00 1.85000000e+00 2.98581000e-01
4.24791000e+00 1.86000000e+00 2.98009000e-01
4.24791000e+00 1.87000000e+00 2.97439000e-01
4.24791000e+00 1.88000000e+00 2.96872000e-01
4.24791000e+00 1.89000000e+00 2.96308000e-01
4.24791000e+00 1.90000000e+00 2.95747000e-01
4.24791000e+00 1.91000000e+00 2.95190000e-01
4.24791000e+00 1.92000000e+00 2.94635000e-01
4.24791000e+00 1.93000000e+00 2.94083000e-01
4.24791000e+00 1.94000000e+00 2.93533000e-01
4.24791000e+00 1.95000000e+00 2.92987000e-01
4.24791000e+00 1.96000000e+00 2.92443000e-01
4.24791000e+00 1.97000000e+00 2.91903000e-01
4.24791000e+00 1.98000000e+00 2.91364000e-01
4.24791000e+00 1.99000000e+00 2.90829000e-01
4.24791000e+00 2.00000000e+00 2.90296000e-01
4.24791000e+00 2.01000000e+00 2.89766000e-01
4.24791000e+00 2.02000000e+00 2.89238000e-01
4.24791000e+00 2.03000000e+00 2.88713000e-01
4.24791000e+00 2.04000000e+00 2.88191000e-01
4.24791000e+00 2.05000000e+00 2.87671000e-01
4.24791000e+00 2.06000000e+00 2.87153000e-01
4.24791000e+00 2.07000000e+00 2.86638000e-01
4.24791000e+00 2.08000000e+00 2.86126000e-01
4.24791000e+00 2.09000000e+00 2.85615000e-01
4.24791000e+00 2.10000000e+00 2.85108000e-01
4.24791000e+00 2.11000000e+00 2.84602000e-01
4.24791000e+00 2.12000000e+00 2.84099000e-01
4.24791000e+00 2.13000000e+00 2.83598000e-01
4.24791000e+00 2.14000000e+00 2.83100000e-01
4.24791000e+00 2.15000000e+00 2.82603000e-01
4.24791000e+00 2.16000000e+00 2.82109000e-01
4.24791000e+00 2.17000000e+00 2.81617000e-01
4.24791000e+00 2.18000000e+00 2.81128000e-01
4.24791000e+00 2.19000000e+00 2.80640000e-01
4.24791000e+00 2.20000000e+00 2.80155000e-01
4.24791000e+00 2.21000000e+00 2.79672000e-01
4.24791000e+00 2.22000000e+00 2.79190000e-01
4.24791000e+00 2.23000000e+00 2.78711000e-01
4.24791000e+00 2.24000000e+00 2.78234000e-01
4.24791000e+00 2.25000000e+00 2.77759000e-01
4.24791000e+00 2.26000000e+00 2.77286000e-01
4.24791000e+00 2.27000000e+00 2.76815000e-01
4.24791000e+00 2.28000000e+00 2.76346000e-01
4.24791000e+00 2.29000000e+00 2.75879000e-01
4.24791000e+00 2.30000000e+00 2.75414000e-01
4.24791000e+00 2.31000000e+00 2.74951000e-01
4.24791000e+00 2.32000000e+00 2.74490000e-01
4.24791000e+00 2.33000000e+00 2.74031000e-01
4.24791000e+00 2.34000000e+00 2.73574000e-01
4.24791000e+00 2.35000000e+00 2.73119000e-01
4.24791000e+00 2.36000000e+00 2.72665000e-01
4.24791000e+00 2.37000000e+00 2.72214000e-01
4.24791000e+00 2.38000000e+00 2.71764000e-01
4.24791000e+00 2.39000000e+00 2.71317000e-01
4.24791000e+00 2.40000000e+00 2.70871000e-01
4.24791000e+00 2.41000000e+00 2.70427000e-01
4.24791000e+00 2.42000000e+00 2.69985000e-01
4.24791000e+00 2.43000000e+00 2.69545000e-01
4.24791000e+00 2.44000000e+00 2.69107000e-01
4.24791000e+00 2.45000000e+00 2.68671000e-01
4.24791000e+00 2.46000000e+00 2.68236000e-01
4.24791000e+00 2.47000000e+00 2.67804000e-01
4.24791000e+00 2.48000000e+00 2.67373000e-01
4.24791000e+00 2.49000000e+00 2.66944000e-01
4.24791000e+00 2.50000000e+00 2.66516000e-01
4.24791000e+00 2.51000000e+00 2.66091000e-01
4.24791000e+00 2.52000000e+00 2.65667000e-01
4.24791000e+00 2.53000000e+00 2.65244000e-01
4.24791000e+00 2.54000000e+00 2.64824000e-01
4.24791000e+00 2.55000000e+00 2.64405000e-01
4.24791000e+00 2.56000000e+00 2.63987000e-01
4.24791000e+00 2.57000000e+00 2.63571000e-01
4.24791000e+00 2.58000000e+00 2.63157000e-01
4.24791000e+00 2.59000000e+00 2.62744000e-01
4.24791000e+00 2.60000000e+00 2.62333000e-01
4.24791000e+00 2.61000000e+00 2.61923000e-01
4.24791000e+00 2.62000000e+00 2.61515000e-01
4.24791000e+00 2.63000000e+00 2.61108000e-01
4.24791000e+00 2.64000000e+00 2.60703000e-01
4.24791000e+00 2.65000000e+00 2.60299000e-01
4.24791000e+00 2.66000000e+00 2.59897000e-01
4.24791000e+00 2.67000000e+00 2.59496000e-01
4.24791000e+00 2.68000000e+00 2.59096000e-01
4.24791000e+00 2.69000000e+00 2.58698000e-01
4.24791000e+00 2.70000000e+00 2.58301000e-01
4.24791000e+00 2.71000000e+00 2.57906000e-01
4.24791000e+00 2.72000000e+00 2.57512000e-01
4.24791000e+00 2.73000000e+00 2.57119000e-01
4.24791000e+00 2.74000000e+00 2.56728000e-01
4.24791000e+00 2.75000000e+00 2.56338000e-01
4.24791000e+00 2.76000000e+00 2.55950000e-01
4.24791000e+00 2.77000000e+00 2.55563000e-01
4.24791000e+00 2.78000000e+00 2.55177000e-01
4.24791000e+00 2.79000000e+00 2.54793000e-01
4.24791000e+00 2.80000000e+00 2.54411000e-01
4.24791000e+00 2.81000000e+00 2.54029000e-01
4.24791000e+00 2.82000000e+00 2.53649000e-01
4.24791000e+00 2.83000000e+00 2.53271000e-01
4.24791000e+00 2.84000000e+00 2.52894000e-01
4.24791000e+00 2.85000000e+00 2.52518000e-01
4.24791000e+00 2.86000000e+00 2.52144000e-01
4.24791000e+00 2.87000000e+00 2.51771000e-01
4.24791000e+00 2.88000000e+00 2.51400000e-01
4.24791000e+00 2.89000000e+00 2.51030000e-01
4.24791000e+00 2.90000000e+00 2.50661000e-01
4.24791000e+00 2.91000000e+00 2.50293000e-01
4.24791000e+00 2.92000000e+00 2.49927000e-01
4.24791000e+00 2.93000000e+00 2.49562000e-01
4.24791000e+00 2.94000000e+00 2.49199000e-01
4.24791000e+00 2.95000000e+00 2.48836000e-01
4.24791000e+00 2.96000000e+00 2.48475000e-01
4.24791000e+00 2.97000000e+00 2.48115000e-01
4.24791000e+00 2.98000000e+00 2.47757000e-01
4.24791000e+00 2.99000000e+00 2.47400000e-01
4.24791000e+00 3.00000000e+00 2.47043000e-01
4.24791000e+00 3.01000000e+00 2.46688000e-01
4.24791000e+00 3.02000000e+00 2.46335000e-01
4.24791000e+00 3.03000000e+00 2.45982000e-01
4.24791000e+00 3.04000000e+00 2.45631000e-01
4.24791000e+00 3.05000000e+00 2.45280000e-01
4.24791000e+00 3.06000000e+00 2.44931000e-01
4.24791000e+00 3.07000000e+00 2.44583000e-01
4.24791000e+00 3.08000000e+00 2.44236000e-01
4.24791000e+00 3.09000000e+00 2.43891000e-01
4.24791000e+00 3.10000000e+00 2.43546000e-01
4.24791000e+00 3.11000000e+00 2.43203000e-01
4.24791000e+00 3.12000000e+00 2.42860000e-01
4.24791000e+00 3.13000000e+00 2.42519000e-01
4.24791000e+00 3.14000000e+00 2.42179000e-01
4.24791000e+00 3.15000000e+00 2.41840000e-01
4.24791000e+00 3.16000000e+00 2.41502000e-01
4.24791000e+00 3.17000000e+00 2.41166000e-01
4.24791000e+00 3.18000000e+00 2.40830000e-01
4.24791000e+00 3.19000000e+00 2.40496000e-01
4.24791000e+00 3.20000000e+00 2.40162000e-01
4.24791000e+00 3.21000000e+00 2.39830000e-01
4.24791000e+00 3.22000000e+00 2.39499000e-01
4.24791000e+00 3.23000000e+00 2.39169000e-01
4.24791000e+00 3.24000000e+00 2.38841000e-01
4.24791000e+00 3.25000000e+00 2.38513000e-01
4.24791000e+00 3.26000000e+00 2.38186000e-01
4.24791000e+00 3.27000000e+00 2.37861000e-01
4.24791000e+00 3.28000000e+00 2.37537000e-01
4.24791000e+00 3.29000000e+00 2.37213000e-01
4.24791000e+00 3.30000000e+00 2.36891000e-01
4.24791000e+00 3.31000000e+00 2.36570000e-01
4.24791000e+00 3.32000000e+00 2.36250000e-01
4.24791000e+00 3.33000000e+00 2.35931000e-01
4.24791000e+00 3.34000000e+00 2.35613000e-01
4.24791000e+00 3.35000000e+00 2.35296000e-01
4.24791000e+00 3.36000000e+00 2.34981000e-01
4.24791000e+00 3.37000000e+00 2.34666000e-01
4.24791000e+00 3.38000000e+00 2.34352000e-01
4.24791000e+00 3.39000000e+00 2.34039000e-01
4.24791000e+00 3.40000000e+00 2.33727000e-01
4.24791000e+00 3.41000000e+00 2.33417000e-01
4.24791000e+00 3.42000000e+00 2.33107000e-01
4.24791000e+00 3.43000000e+00 2.32798000e-01
4.24791000e+00 3.44000000e+00 2.32490000e-01
4.24791000e+00 3.45000000e+00 2.32183000e-01
4.24791000e+00 3.46000000e+00 2.31877000e-01
4.24791000e+00 3.47000000e+00 2.31572000e-01
4.24791000e+00 3.48000000e+00 2.31268000e-01
4.24791000e+00 3.49000000e+00 2.30965000e-01
4.24791000e+00 3.50000000e+00 2.30663000e-01
4.24791000e+00 3.51000000e+00 2.30362000e-01
4.24791000e+00 3.52000000e+00 2.30062000e-01
4.24791000e+00 3.53000000e+00 2.29763000e-01
4.24791000e+00 3.54000000e+00 2.29464000e-01
4.24791000e+00 3.55000000e+00 2.29167000e-01
4.24791000e+00 3.56000000e+00 2.28870000e-01
4.24791000e+00 3.57000000e+00 2.28575000e-01
4.24791000e+00 3.58000000e+00 2.28280000e-01
4.24791000e+00 3.59000000e+00 2.27987000e-01
4.24791000e+00 3.60000000e+00 2.27694000e-01
4.24791000e+00 3.61000000e+00 2.27402000e-01
4.24791000e+00 3.62000000e+00 2.27111000e-01
4.24791000e+00 3.63000000e+00 2.26822000e-01
4.24791000e+00 3.64000000e+00 2.26533000e-01
4.24791000e+00 3.65000000e+00 2.26244000e-01
4.24791000e+00 3.66000000e+00 2.25957000e-01
4.24791000e+00 3.67000000e+00 2.25671000e-01
4.24791000e+00 3.68000000e+00 2.25386000e-01
4.24791000e+00 3.69000000e+00 2.25101000e-01
4.24791000e+00 3.70000000e+00 2.24818000e-01
4.24791000e+00 3.71000000e+00 2.24535000e-01
4.24791000e+00 3.72000000e+00 2.24254000e-01
4.24791000e+00 3.73000000e+00 2.23973000e-01
4.24791000e+00 3.74000000e+00 2.23693000e-01
4.24791000e+00 3.75000000e+00 2.23414000e-01
4.24791000e+00 3.76000000e+00 2.23136000e-01
4.24791000e+00 3.77000000e+00 2.22859000e-01
4.24791000e+00 3.78000000e+00 2.22582000e-01
4.24791000e+00 3.79000000e+00 2.22307000e-01
4.24791000e+00 3.80000000e+00 2.22032000e-01
4.24791000e+00 3.81000000e+00 2.21759000e-01
4.24791000e+00 3.82000000e+00 2.21486000e-01
4.24791000e+00 3.83000000e+00 2.21214000e-01
4.24791000e+00 3.84000000e+00 2.20943000e-01
4.24791000e+00 3.85000000e+00 2.20673000e-01
4.24791000e+00 3.86000000e+00 2.20403000e-01
4.24791000e+00 3.87000000e+00 2.20135000e-01
4.24791000e+00 3.88000000e+00 2.19867000e-01
4.24791000e+00 3.89000000e+00 2.19600000e-01
4.24791000e+00 3.90000000e+00 2.19334000e-01
4.24791000e+00 3.91000000e+00 2.19069000e-01
4.24791000e+00 3.92000000e+00 2.18805000e-01
4.24791000e+00 3.93000000e+00 2.18541000e-01
4.24791000e+00 3.94000000e+00 2.18279000e-01
4.24791000e+00 3.95000000e+00 2.18017000e-01
4.24791000e+00 3.96000000e+00 2.17756000e-01
4.24791000e+00 3.97000000e+00 2.17496000e-01
4.24791000e+00 3.98000000e+00 2.17237000e-01
4.24791000e+00 3.99000000e+00 2.16978000e-01
4.24791000e+00 4.00000000e+00 2.16721000e-01
4.24791000e+00 4.01000000e+00 2.16464000e-01
4.24791000e+00 4.02000000e+00 2.16208000e-01
4.24791000e+00 4.03000000e+00 2.15953000e-01
4.24791000e+00 4.04000000e+00 2.15699000e-01
4.24791000e+00 4.05000000e+00 2.15445000e-01
4.24791000e+00 4.06000000e+00 2.15193000e-01
4.24791000e+00 4.07000000e+00 2.14941000e-01
4.24791000e+00 4.08000000e+00 2.14690000e-01
4.24791000e+00 4.09000000e+00 2.14439000e-01
4.24791000e+00 4.10000000e+00 2.14190000e-01
4.24791000e+00 4.11000000e+00 2.13941000e-01
4.24791000e+00 4.12000000e+00 2.13693000e-01
4.24791000e+00 4.13000000e+00 2.13446000e-01
4.24791000e+00 4.14000000e+00 2.13200000e-01
4.24791000e+00 4.15000000e+00 2.12954000e-01
4.24791000e+00 4.16000000e+00 2.12709000e-01
4.24791000e+00 4.17000000e+00 2.12465000e-01
4.24791000e+00 4.18000000e+00 2.12222000e-01
4.24791000e+00 4.19000000e+00 2.11979000e-01
4.24791000e+00 4.20000000e+00 2.11737000e-01
4.24791000e+00 4.21000000e+00 2.11496000e-01
4.24791000e+00 4.22000000e+00 2.11255000e-01
4.24791000e+00 4.23000000e+00 2.11015000e-01
4.24791000e+00 4.24000000e+00 2.10776000e-01
4.24791000e+00 4.25000000e+00 2.10538000e-01
4.24791000e+00 4.26000000e+00 2.10300000e-01
4.24791000e+00 4.27000000e+00 2.10063000e-01
4.24791000e+00 4.28000000e+00 2.09827000e-01
4.24791000e+00 4.29000000e+00 2.09591000e-01
4.24791000e+00 4.30000000e+00 2.09356000e-01
4.24791000e+00 4.31000000e+00 2.09122000e-01
4.24791000e+00 4.32000000e+00 2.08888000e-01
4.24791000e+00 4.33000000e+00 2.08655000e-01
4.24791000e+00 4.34000000e+00 2.08423000e-01
4.24791000e+00 4.35000000e+00 2.08192000e-01
4.24791000e+00 4.36000000e+00 2.07961000e-01
4.24791000e+00 4.37000000e+00 2.07731000e-01
4.24791000e+00 4.38000000e+00 2.07502000e-01
4.24791000e+00 4.39000000e+00 2.07273000e-01
4.24791000e+00 4.40000000e+00 2.07045000e-01
4.24791000e+00 4.41000000e+00 2.06818000e-01
4.24791000e+00 4.42000000e+00 2.06592000e-01
4.24791000e+00 4.43000000e+00 2.06366000e-01
4.24791000e+00 4.44000000e+00 2.06142000e-01
4.24791000e+00 4.45000000e+00 2.05917000e-01
4.24791000e+00 4.46000000e+00 2.05694000e-01
4.24791000e+00 4.47000000e+00 2.05471000e-01
4.24791000e+00 4.48000000e+00 2.05249000e-01
4.24791000e+00 4.49000000e+00 2.05028000e-01
4.24791000e+00 4.50000000e+00 2.04808000e-01
4.24791000e+00 4.51000000e+00 2.04588000e-01
4.24791000e+00 4.52000000e+00 2.04369000e-01
4.24791000e+00 4.53000000e+00 2.04151000e-01
4.24791000e+00 4.54000000e+00 2.03933000e-01
4.24791000e+00 4.55000000e+00 2.03716000e-01
4.24791000e+00 4.56000000e+00 2.03500000e-01
4.24791000e+00 4.57000000e+00 2.03284000e-01
4.24791000e+00 4.58000000e+00 2.03069000e-01
4.24791000e+00 4.59000000e+00 2.02855000e-01
4.24791000e+00 4.60000000e+00 2.02642000e-01
4.24791000e+00 4.61000000e+00 2.02429000e-01
4.24791000e+00 4.62000000e+00 2.02217000e-01
4.24791000e+00 4.63000000e+00 2.02005000e-01
4.24791000e+00 4.64000000e+00 2.01794000e-01
4.24791000e+00 4.65000000e+00 2.01584000e-01
4.24791000e+00 4.66000000e+00 2.01375000e-01
4.24791000e+00 4.67000000e+00 2.01166000e-01
4.24791000e+00 4.68000000e+00 2.00957000e-01
4.24791000e+00 4.69000000e+00 2.00750000e-01
4.24791000e+00 4.70000000e+00 2.00543000e-01
4.24791000e+00 4.71000000e+00 2.00337000e-01
4.24791000e+00 4.72000000e+00 2.00131000e-01
4.24791000e+00 4.73000000e+00 1.99926000e-01
4.24791000e+00 4.74000000e+00 1.99721000e-01
4.24791000e+00 4.75000000e+00 1.99518000e-01
4.24791000e+00 4.76000000e+00 1.99315000e-01
4.24791000e+00 4.77000000e+00 1.99112000e-01
4.24791000e+00 4.78000000e+00 1.98911000e-01
4.24791000e+00 4.79000000e+00 1.98709000e-01
4.24791000e+00 4.80000000e+00 1.98509000e-01
4.24791000e+00 4.81000000e+00 1.98309000e-01
4.24791000e+00 4.82000000e+00 1.98110000e-01
4.24791000e+00 4.83000000e+00 1.97912000e-01
4.24791000e+00 4.84000000e+00 1.97714000e-01
4.24791000e+00 4.85000000e+00 1.97517000e-01
4.24791000e+00 4.86000000e+00 1.97320000e-01
4.24791000e+00 4.87000000e+00 1.97124000e-01
4.24791000e+00 4.88000000e+00 1.96929000e-01
4.24791000e+00 4.89000000e+00 1.96734000e-01
4.24791000e+00 4.90000000e+00 1.96540000e-01
4.24791000e+00 4.91000000e+00 1.96347000e-01
4.24791000e+00 4.92000000e+00 1.96154000e-01
4.24791000e+00 4.93000000e+00 1.95962000e-01
4.24791000e+00 4.94000000e+00 1.95771000e-01
4.24791000e+00 4.95000000e+00 1.95580000e-01
4.24791000e+00 4.96000000e+00 1.95389000e-01
4.24791000e+00 4.97000000e+00 1.95200000e-01
4.24791000e+00 4.98000000e+00 1.95011000e-01
4.24791000e+00 4.99000000e+00 1.94822000e-01
4.24791000e+00 5.00000000e+00 1.94634000e-01
4.24791000e+00 5.01000000e+00 1.94447000e-01
4.24791000e+00 5.02000000e+00 1.94260000e-01
4.24791000e+00 5.03000000e+00 1.94074000e-01
4.24791000e+00 5.04000000e+00 1.93888000e-01
4.24791000e+00 5.05000000e+00 1.93703000e-01
4.24791000e+00 5.06000000e+00 1.93519000e-01
4.24791000e+00 5.07000000e+00 1.93335000e-01
4.24791000e+00 5.08000000e+00 1.93152000e-01
4.24791000e+00 5.09000000e+00 1.92969000e-01
4.24791000e+00 5.10000000e+00 1.92787000e-01
4.24791000e+00 5.11000000e+00 1.92605000e-01
4.24791000e+00 5.12000000e+00 1.92424000e-01
4.24791000e+00 5.13000000e+00 1.92243000e-01
4.24791000e+00 5.14000000e+00 1.92063000e-01
4.24791000e+00 5.15000000e+00 1.91884000e-01
4.24791000e+00 5.16000000e+00 1.91705000e-01
4.24791000e+00 5.17000000e+00 1.91527000e-01
4.24791000e+00 5.18000000e+00 1.91349000e-01
4.24791000e+00 5.19000000e+00 1.91172000e-01
4.24791000e+00 5.20000000e+00 1.90996000e-01
4.24791000e+00 5.21000000e+00 1.90820000e-01
4.24791000e+00 5.22000000e+00 1.90644000e-01
4.24791000e+00 5.23000000e+00 1.90470000e-01
4.24791000e+00 5.24000000e+00 1.90295000e-01
4.24791000e+00 5.25000000e+00 1.90122000e-01
4.24791000e+00 5.26000000e+00 1.89949000e-01
4.24791000e+00 5.27000000e+00 1.89776000e-01
4.24791000e+00 5.28000000e+00 1.89604000e-01
4.24791000e+00 5.29000000e+00 1.89433000e-01
4.24791000e+00 5.30000000e+00 1.89262000e-01
4.24791000e+00 5.31000000e+00 1.89092000e-01
4.24791000e+00 5.32000000e+00 1.88922000e-01
4.24791000e+00 5.33000000e+00 1.88753000e-01
4.24791000e+00 5.34000000e+00 1.88585000e-01
4.24791000e+00 5.35000000e+00 1.88417000e-01
4.24791000e+00 5.36000000e+00 1.88249000e-01
4.24791000e+00 5.37000000e+00 1.88082000e-01
4.24791000e+00 5.38000000e+00 1.87916000e-01
4.24791000e+00 5.39000000e+00 1.87750000e-01
4.24791000e+00 5.40000000e+00 1.87585000e-01
4.24791000e+00 5.41000000e+00 1.87421000e-01
4.24791000e+00 5.42000000e+00 1.87257000e-01
4.24791000e+00 5.43000000e+00 1.87093000e-01
4.24791000e+00 5.44000000e+00 1.86930000e-01
4.24791000e+00 5.45000000e+00 1.86768000e-01
4.24791000e+00 5.46000000e+00 1.86606000e-01
4.24791000e+00 5.47000000e+00 1.86445000e-01
4.24791000e+00 5.48000000e+00 1.86284000e-01
4.24791000e+00 5.49000000e+00 1.86124000e-01
4.24791000e+00 5.50000000e+00 1.85964000e-01
4.24791000e+00 5.51000000e+00 1.85805000e-01
4.24791000e+00 5.52000000e+00 1.85647000e-01
4.24791000e+00 5.53000000e+00 1.85488000e-01
4.24791000e+00 5.54000000e+00 1.85331000e-01
4.24791000e+00 5.55000000e+00 1.85174000e-01
4.24791000e+00 5.56000000e+00 1.85017000e-01
4.24791000e+00 5.57000000e+00 1.84861000e-01
4.24791000e+00 5.58000000e+00 1.84706000e-01
4.24791000e+00 5.59000000e+00 1.84551000e-01
4.24791000e+00 5.60000000e+00 1.84397000e-01
4.24791000e+00 5.61000000e+00 1.84243000e-01
4.24791000e+00 5.62000000e+00 1.84089000e-01
4.24791000e+00 5.63000000e+00 1.83936000e-01
4.24791000e+00 5.64000000e+00 1.83784000e-01
4.24791000e+00 5.65000000e+00 1.83632000e-01
4.24791000e+00 5.66000000e+00 1.83480000e-01
4.24791000e+00 5.67000000e+00 1.83329000e-01
4.24791000e+00 5.68000000e+00 1.83179000e-01
4.24791000e+00 5.69000000e+00 1.83029000e-01
4.24791000e+00 5.70000000e+00 1.82879000e-01
4.24791000e+00 5.71000000e+00 1.82730000e-01
4.24791000e+00 5.72000000e+00 1.82581000e-01
4.24791000e+00 5.73000000e+00 1.82433000e-01
4.24791000e+00 5.74000000e+00 1.82286000e-01
4.24791000e+00 5.75000000e+00 1.82138000e-01
4.24791000e+00 5.76000000e+00 1.81991000e-01
4.24791000e+00 5.77000000e+00 1.81845000e-01
4.24791000e+00 5.78000000e+00 1.81699000e-01
4.24791000e+00 5.79000000e+00 1.81553000e-01
4.24791000e+00 5.80000000e+00 1.81408000e-01
4.24791000e+00 5.81000000e+00 1.81264000e-01
4.24791000e+00 5.82000000e+00 1.81119000e-01
4.24791000e+00 5.83000000e+00 1.80976000e-01
4.24791000e+00 5.84000000e+00 1.80832000e-01
4.24791000e+00 5.85000000e+00 1.80689000e-01
4.24791000e+00 5.86000000e+00 1.80546000e-01
4.24791000e+00 5.87000000e+00 1.80404000e-01
4.24791000e+00 5.88000000e+00 1.80262000e-01
4.24791000e+00 5.89000000e+00 1.80121000e-01
4.24791000e+00 5.90000000e+00 1.79980000e-01
4.24791000e+00 5.91000000e+00 1.79839000e-01
4.24791000e+00 5.92000000e+00 1.79699000e-01
4.24791000e+00 5.93000000e+00 1.79560000e-01
4.24791000e+00 5.94000000e+00 1.79420000e-01
4.24791000e+00 5.95000000e+00 1.79282000e-01
4.24791000e+00 5.96000000e+00 1.79143000e-01
4.24791000e+00 5.97000000e+00 1.79005000e-01
4.24791000e+00 5.98000000e+00 1.78868000e-01
4.24791000e+00 5.99000000e+00 1.78731000e-01
4.24791000e+00 6.00000000e+00 1.78595000e-01
4.24791000e+00 6.01000000e+00 1.78459000e-01
4.24791000e+00 6.02000000e+00 1.78323000e-01
4.24791000e+00 6.03000000e+00 1.78188000e-01
4.24791000e+00 6.04000000e+00 1.78054000e-01
4.24791000e+00 6.05000000e+00 1.77920000e-01
4.24791000e+00 6.06000000e+00 1.77787000e-01
4.24791000e+00 6.07000000e+00 1.77654000e-01
4.24791000e+00 6.08000000e+00 1.77521000e-01
4.24791000e+00 6.09000000e+00 1.77389000e-01
4.24791000e+00 6.10000000e+00 1.77258000e-01
4.24791000e+00 6.11000000e+00 1.77127000e-01
4.24791000e+00 6.12000000e+00 1.76996000e-01
4.24791000e+00 6.13000000e+00 1.76866000e-01
4.24791000e+00 6.14000000e+00 1.76737000e-01
4.24791000e+00 6.15000000e+00 1.76607000e-01
4.24791000e+00 6.16000000e+00 1.76479000e-01
4.24791000e+00 6.17000000e+00 1.76350000e-01
4.24791000e+00 6.18000000e+00 1.76222000e-01
4.24791000e+00 6.19000000e+00 1.76095000e-01
4.24791000e+00 6.20000000e+00 1.75968000e-01
4.24791000e+00 6.21000000e+00 1.75841000e-01
4.24791000e+00 6.22000000e+00 1.75715000e-01
4.24791000e+00 6.23000000e+00 1.75589000e-01
4.24791000e+00 6.24000000e+00 1.75463000e-01
4.24791000e+00 6.25000000e+00 1.75338000e-01
4.24791000e+00 6.26000000e+00 1.75213000e-01
4.24791000e+00 6.27000000e+00 1.75089000e-01
4.24791000e+00 6.28000000e+00 1.74964000e-01
4.24791000e+00 6.29000000e+00 1.74841000e-01
4.24791000e+00 6.30000000e+00 1.74717000e-01
4.24791000e+00 6.31000000e+00 1.74594000e-01
4.24791000e+00 6.32000000e+00 1.74472000e-01
4.24791000e+00 6.33000000e+00 1.74349000e-01
4.24791000e+00 6.34000000e+00 1.74227000e-01
4.24791000e+00 6.35000000e+00 1.74106000e-01
4.24791000e+00 6.36000000e+00 1.73985000e-01
4.24791000e+00 6.37000000e+00 1.73864000e-01
4.24791000e+00 6.38000000e+00 1.73743000e-01
4.24791000e+00 6.39000000e+00 1.73623000e-01
4.24791000e+00 6.40000000e+00 1.73503000e-01
4.24791000e+00 6.41000000e+00 1.73384000e-01
4.24791000e+00 6.42000000e+00 1.73265000e-01
4.24791000e+00 6.43000000e+00 1.73146000e-01
4.24791000e+00 6.44000000e+00 1.73028000e-01
4.24791000e+00 6.45000000e+00 1.72910000e-01
4.24791000e+00 6.46000000e+00 1.72793000e-01
4.24791000e+00 6.47000000e+00 1.72675000e-01
4.24791000e+00 6.48000000e+00 1.72559000e-01
4.24791000e+00 6.49000000e+00 1.72442000e-01
4.24791000e+00 6.50000000e+00 1.72326000e-01
4.24791000e+00 6.51000000e+00 1.72210000e-01
4.24791000e+00 6.52000000e+00 1.72095000e-01
4.24791000e+00 6.53000000e+00 1.71980000e-01
4.24791000e+00 6.54000000e+00 1.71865000e-01
4.24791000e+00 6.55000000e+00 1.71751000e-01
4.24791000e+00 6.56000000e+00 1.71637000e-01
4.24791000e+00 6.57000000e+00 1.71523000e-01
4.24791000e+00 6.58000000e+00 1.71410000e-01
4.24791000e+00 6.59000000e+00 1.71297000e-01
4.24791000e+00 6.60000000e+00 1.71185000e-01
4.24791000e+00 6.61000000e+00 1.71073000e-01
4.24791000e+00 6.62000000e+00 1.70961000e-01
4.24791000e+00 6.63000000e+00 1.70849000e-01
4.24791000e+00 6.64000000e+00 1.70738000e-01
4.24791000e+00 6.65000000e+00 1.70627000e-01
4.24791000e+00 6.66000000e+00 1.70517000e-01
4.24791000e+00 6.67000000e+00 1.70407000e-01
4.24791000e+00 6.68000000e+00 1.70297000e-01
4.24791000e+00 6.69000000e+00 1.70188000e-01
6.00746000e+00 2.50000000e-01 5.32416000e-01
6.00746000e+00 2.60000000e-01 5.26067000e-01
6.00746000e+00 2.70000000e-01 5.20031000e-01
6.00746000e+00 2.80000000e-01 5.14284000e-01
6.00746000e+00 2.90000000e-01 5.08805000e-01
6.00746000e+00 3.00000000e-01 5.03573000e-01
6.00746000e+00 3.10000000e-01 4.98571000e-01
6.00746000e+00 3.20000000e-01 4.93784000e-01
6.00746000e+00 3.30000000e-01 4.89196000e-01
6.00746000e+00 3.40000000e-01 4.84795000e-01
6.00746000e+00 3.50000000e-01 4.80569000e-01
6.00746000e+00 3.60000000e-01 4.76507000e-01
6.00746000e+00 3.70000000e-01 4.72600000e-01
6.00746000e+00 3.80000000e-01 4.68837000e-01
6.00746000e+00 3.90000000e-01 4.65210000e-01
6.00746000e+00 4.00000000e-01 4.61712000e-01
6.00746000e+00 4.10000000e-01 4.58336000e-01
6.00746000e+00 4.20000000e-01 4.55075000e-01
6.00746000e+00 4.30000000e-01 4.51923000e-01
6.00746000e+00 4.40000000e-01 4.48875000e-01
6.00746000e+00 4.50000000e-01 4.45924000e-01
6.00746000e+00 4.60000000e-01 4.43066000e-01
6.00746000e+00 4.70000000e-01 4.40296000e-01
6.00746000e+00 4.80000000e-01 4.37607000e-01
6.00746000e+00 4.90000000e-01 4.34996000e-01
6.00746000e+00 5.00000000e-01 4.32458000e-01
6.00746000e+00 5.10000000e-01 4.29989000e-01
6.00746000e+00 5.20000000e-01 4.27585000e-01
6.00746000e+00 5.30000000e-01 4.25242000e-01
6.00746000e+00 5.40000000e-01 4.22957000e-01
6.00746000e+00 5.50000000e-01 4.20728000e-01
6.00746000e+00 5.60000000e-01 4.18551000e-01
6.00746000e+00 5.70000000e-01 4.16424000e-01
6.00746000e+00 5.80000000e-01 4.14345000e-01
6.00746000e+00 5.90000000e-01 4.12310000e-01
6.00746000e+00 6.00000000e-01 4.10319000e-01
6.00746000e+00 6.10000000e-01 4.08370000e-01
6.00746000e+00 6.20000000e-01 4.06459000e-01
6.00746000e+00 6.30000000e-01 4.04586000e-01
6.00746000e+00 6.40000000e-01 4.02749000e-01
6.00746000e+00 6.50000000e-01 4.00947000e-01
6.00746000e+00 6.60000000e-01 3.99178000e-01
6.00746000e+00 6.70000000e-01 3.97440000e-01
6.00746000e+00 6.80000000e-01 3.95734000e-01
6.00746000e+00 6.90000000e-01 3.94057000e-01
6.00746000e+00 7.00000000e-01 3.92410000e-01
6.00746000e+00 7.10000000e-01 3.90790000e-01
6.00746000e+00 7.20000000e-01 3.89197000e-01
6.00746000e+00 7.30000000e-01 3.87630000e-01
6.00746000e+00 7.40000000e-01 3.86089000e-01
6.00746000e+00 7.50000000e-01 3.84572000e-01
6.00746000e+00 7.60000000e-01 3.83079000e-01
6.00746000e+00 7.70000000e-01 3.81609000e-01
6.00746000e+00 7.80000000e-01 3.80162000e-01
6.00746000e+00 7.90000000e-01 3.78736000e-01
6.00746000e+00 8.00000000e-01 3.77332000e-01
6.00746000e+00 8.10000000e-01 3.75948000e-01
6.00746000e+00 8.20000000e-01 3.74584000e-01
6.00746000e+00 8.30000000e-01 3.73240000e-01
6.00746000e+00 8.40000000e-01 3.71914000e-01
6.00746000e+00 8.50000000e-01 3.70607000e-01
6.00746000e+00 8.60000000e-01 3.69318000e-01
6.00746000e+00 8.70000000e-01 3.68047000e-01
6.00746000e+00 8.80000000e-01 3.66792000e-01
6.00746000e+00 8.90000000e-01 3.65554000e-01
6.00746000e+00 9.00000000e-01 3.64332000e-01
6.00746000e+00 9.10000000e-01 3.63125000e-01
6.00746000e+00 9.20000000e-01 3.61933000e-01
6.00746000e+00 9.30000000e-01 3.60757000e-01
6.00746000e+00 9.40000000e-01 3.59594000e-01
6.00746000e+00 9.50000000e-01 3.58446000e-01
6.00746000e+00 9.60000000e-01 3.57311000e-01
6.00746000e+00 9.70000000e-01 3.56190000e-01
6.00746000e+00 9.80000000e-01 3.55081000e-01
6.00746000e+00 9.90000000e-01 3.53985000e-01
6.00746000e+00 1.00000000e+00 3.52901000e-01
6.00746000e+00 1.01000000e+00 3.51830000e-01
6.00746000e+00 1.02000000e+00 3.50770000e-01
6.00746000e+00 1.03000000e+00 3.49722000e-01
6.00746000e+00 1.04000000e+00 3.48684000e-01
6.00746000e+00 1.05000000e+00 3.47658000e-01
6.00746000e+00 1.06000000e+00 3.46643000e-01
6.00746000e+00 1.07000000e+00 3.45637000e-01
6.00746000e+00 1.08000000e+00 3.44643000e-01
6.00746000e+00 1.09000000e+00 3.43658000e-01
6.00746000e+00 1.10000000e+00 3.42683000e-01
6.00746000e+00 1.11000000e+00 3.41717000e-01
6.00746000e+00 1.12000000e+00 3.40761000e-01
6.00746000e+00 1.13000000e+00 3.39814000e-01
6.00746000e+00 1.14000000e+00 3.38877000e-01
6.00746000e+00 1.15000000e+00 3.37948000e-01
6.00746000e+00 1.16000000e+00 3.37028000e-01
6.00746000e+00 1.17000000e+00 3.36116000e-01
6.00746000e+00 1.18000000e+00 3.35212000e-01
6.00746000e+00 1.19000000e+00 3.34317000e-01
6.00746000e+00 1.20000000e+00 3.33430000e-01
6.00746000e+00 1.21000000e+00 3.32551000e-01
6.00746000e+00 1.22000000e+00 3.31679000e-01
6.00746000e+00 1.23000000e+00 3.30815000e-01
6.00746000e+00 1.24000000e+00 3.29959000e-01
6.00746000e+00 1.25000000e+00 3.29109000e-01
6.00746000e+00 1.26000000e+00 3.28267000e-01
6.00746000e+00 1.27000000e+00 3.27432000e-01
6.00746000e+00 1.28000000e+00 3.26604000e-01
6.00746000e+00 1.29000000e+00 3.25783000e-01
6.00746000e+00 1.30000000e+00 3.24968000e-01
6.00746000e+00 1.31000000e+00 3.24160000e-01
6.00746000e+00 1.32000000e+00 3.23359000e-01
6.00746000e+00 1.33000000e+00 3.22563000e-01
6.00746000e+00 1.34000000e+00 3.21774000e-01
6.00746000e+00 1.35000000e+00 3.20991000e-01
6.00746000e+00 1.36000000e+00 3.20214000e-01
6.00746000e+00 1.37000000e+00 3.19443000e-01
6.00746000e+00 1.38000000e+00 3.18677000e-01
6.00746000e+00 1.39000000e+00 3.17917000e-01
6.00746000e+00 1.40000000e+00 3.17163000e-01
6.00746000e+00 1.41000000e+00 3.16414000e-01
6.00746000e+00 1.42000000e+00 3.15671000e-01
6.00746000e+00 1.43000000e+00 3.14933000e-01
6.00746000e+00 1.44000000e+00 3.14200000e-01
6.00746000e+00 1.45000000e+00 3.13472000e-01
6.00746000e+00 1.46000000e+00 3.12749000e-01
6.00746000e+00 1.47000000e+00 3.12032000e-01
6.00746000e+00 1.48000000e+00 3.11319000e-01
6.00746000e+00 1.49000000e+00 3.10611000e-01
6.00746000e+00 1.50000000e+00 3.09908000e-01
6.00746000e+00 1.51000000e+00 3.09209000e-01
6.00746000e+00 1.52000000e+00 3.08515000e-01
6.00746000e+00 1.53000000e+00 3.07826000e-01
6.00746000e+00 1.54000000e+00 3.07141000e-01
6.00746000e+00 1.55000000e+00 3.06460000e-01
6.00746000e+00 1.56000000e+00 3.05784000e-01
6.00746000e+00 1.57000000e+00 3.05112000e-01
6.00746000e+00 1.58000000e+00 3.04445000e-01
6.00746000e+00 1.59000000e+00 3.03781000e-01
6.00746000e+00 1.60000000e+00 3.03122000e-01
6.00746000e+00 1.61000000e+00 3.02466000e-01
6.00746000e+00 1.62000000e+00 3.01815000e-01
6.00746000e+00 1.63000000e+00 3.01168000e-01
6.00746000e+00 1.64000000e+00 3.00524000e-01
6.00746000e+00 1.65000000e+00 2.99885000e-01
6.00746000e+00 1.66000000e+00 2.99249000e-01
6.00746000e+00 1.67000000e+00 2.98617000e-01
6.00746000e+00 1.68000000e+00 2.97989000e-01
6.00746000e+00 1.69000000e+00 2.97364000e-01
6.00746000e+00 1.70000000e+00 2.96743000e-01
6.00746000e+00 1.71000000e+00 2.96125000e-01
6.00746000e+00 1.72000000e+00 2.95511000e-01
6.00746000e+00 1.73000000e+00 2.94900000e-01
6.00746000e+00 1.74000000e+00 2.94293000e-01
6.00746000e+00 1.75000000e+00 2.93689000e-01
6.00746000e+00 1.76000000e+00 2.93089000e-01
6.00746000e+00 1.77000000e+00 2.92491000e-01
6.00746000e+00 1.78000000e+00 2.91897000e-01
6.00746000e+00 1.79000000e+00 2.91306000e-01
6.00746000e+00 1.80000000e+00 2.90719000e-01
6.00746000e+00 1.81000000e+00 2.90134000e-01
6.00746000e+00 1.82000000e+00 2.89552000e-01
6.00746000e+00 1.83000000e+00 2.88974000e-01
6.00746000e+00 1.84000000e+00 2.88398000e-01
6.00746000e+00 1.85000000e+00 2.87826000e-01
6.00746000e+00 1.86000000e+00 2.87256000e-01
6.00746000e+00 1.87000000e+00 2.86689000e-01
6.00746000e+00 1.88000000e+00 2.86126000e-01
6.00746000e+00 1.89000000e+00 2.85565000e-01
6.00746000e+00 1.90000000e+00 2.85006000e-01
6.00746000e+00 1.91000000e+00 2.84451000e-01
6.00746000e+00 1.92000000e+00 2.83899000e-01
6.00746000e+00 1.93000000e+00 2.83349000e-01
6.00746000e+00 1.94000000e+00 2.82802000e-01
6.00746000e+00 1.95000000e+00 2.82257000e-01
6.00746000e+00 1.96000000e+00 2.81716000e-01
6.00746000e+00 1.97000000e+00 2.81177000e-01
6.00746000e+00 1.98000000e+00 2.80641000e-01
6.00746000e+00 1.99000000e+00 2.80107000e-01
6.00746000e+00 2.00000000e+00 2.79576000e-01
6.00746000e+00 2.01000000e+00 2.79048000e-01
6.00746000e+00 2.02000000e+00 2.78522000e-01
6.00746000e+00 2.03000000e+00 2.77999000e-01
6.00746000e+00 2.04000000e+00 2.77478000e-01
6.00746000e+00 2.05000000e+00 2.76960000e-01
6.00746000e+00 2.06000000e+00 2.76445000e-01
6.00746000e+00 2.07000000e+00 2.75932000e-01
6.00746000e+00 2.08000000e+00 2.75421000e-01
6.00746000e+00 2.09000000e+00 2.74913000e-01
6.00746000e+00 2.10000000e+00 2.74407000e-01
6.00746000e+00 2.11000000e+00 2.73904000e-01
6.00746000e+00 2.12000000e+00 2.73402000e-01
6.00746000e+00 2.13000000e+00 2.72904000e-01
6.00746000e+00 2.14000000e+00 2.72407000e-01
6.00746000e+00 2.15000000e+00 2.71913000e-01
6.00746000e+00 2.16000000e+00 2.71421000e-01
6.00746000e+00 2.17000000e+00 2.70931000e-01
6.00746000e+00 2.18000000e+00 2.70443000e-01
6.00746000e+00 2.19000000e+00 2.69958000e-01
6.00746000e+00 2.20000000e+00 2.69474000e-01
6.00746000e+00 2.21000000e+00 2.68993000e-01
6.00746000e+00 2.22000000e+00 2.68514000e-01
6.00746000e+00 2.23000000e+00 2.68036000e-01
6.00746000e+00 2.24000000e+00 2.67561000e-01
6.00746000e+00 2.25000000e+00 2.67088000e-01
6.00746000e+00 2.26000000e+00 2.66617000e-01
6.00746000e+00 2.27000000e+00 2.66148000e-01
6.00746000e+00 2.28000000e+00 2.65681000e-01
6.00746000e+00 2.29000000e+00 2.65215000e-01
6.00746000e+00 2.30000000e+00 2.64752000e-01
6.00746000e+00 2.31000000e+00 2.64291000e-01
6.00746000e+00 2.32000000e+00 2.63831000e-01
6.00746000e+00 2.33000000e+00 2.63374000e-01
6.00746000e+00 2.34000000e+00 2.62918000e-01
6.00746000e+00 2.35000000e+00 2.62464000e-01
6.00746000e+00 2.36000000e+00 2.62012000e-01
6.00746000e+00 2.37000000e+00 2.61562000e-01
6.00746000e+00 2.38000000e+00 2.61114000e-01
6.00746000e+00 2.39000000e+00 2.60668000e-01
6.00746000e+00 2.40000000e+00 2.60223000e-01
6.00746000e+00 2.41000000e+00 2.59780000e-01
6.00746000e+00 2.42000000e+00 2.59339000e-01
6.00746000e+00 2.43000000e+00 2.58900000e-01
6.00746000e+00 2.44000000e+00 2.58462000e-01
6.00746000e+00 2.45000000e+00 2.58027000e-01
6.00746000e+00 2.46000000e+00 2.57593000e-01
6.00746000e+00 2.47000000e+00 2.57161000e-01
6.00746000e+00 2.48000000e+00 2.56730000e-01
6.00746000e+00 2.49000000e+00 2.56301000e-01
6.00746000e+00 2.50000000e+00 2.55874000e-01
6.00746000e+00 2.51000000e+00 2.55449000e-01
6.00746000e+00 2.52000000e+00 2.55025000e-01
6.00746000e+00 2.53000000e+00 2.54603000e-01
6.00746000e+00 2.54000000e+00 2.54183000e-01
6.00746000e+00 2.55000000e+00 2.53764000e-01
6.00746000e+00 2.56000000e+00 2.53347000e-01
6.00746000e+00 2.57000000e+00 2.52932000e-01
6.00746000e+00 2.58000000e+00 2.52518000e-01
6.00746000e+00 2.59000000e+00 2.52105000e-01
6.00746000e+00 2.60000000e+00 2.51695000e-01
6.00746000e+00 2.61000000e+00 2.51286000e-01
6.00746000e+00 2.62000000e+00 2.50878000e-01
6.00746000e+00 2.63000000e+00 2.50472000e-01
6.00746000e+00 2.64000000e+00 2.50068000e-01
6.00746000e+00 2.65000000e+00 2.49665000e-01
6.00746000e+00 2.66000000e+00 2.49263000e-01
6.00746000e+00 2.67000000e+00 2.48863000e-01
6.00746000e+00 2.68000000e+00 2.48465000e-01
6.00746000e+00 2.69000000e+00 2.48068000e-01
6.00746000e+00 2.70000000e+00 2.47672000e-01
6.00746000e+00 2.71000000e+00 2.47279000e-01
6.00746000e+00 2.72000000e+00 2.46886000e-01
6.00746000e+00 2.73000000e+00 2.46495000e-01
6.00746000e+00 2.74000000e+00 2.46106000e-01
6.00746000e+00 2.75000000e+00 2.45717000e-01
6.00746000e+00 2.76000000e+00 2.45331000e-01
6.00746000e+00 2.77000000e+00 2.44946000e-01
6.00746000e+00 2.78000000e+00 2.44562000e-01
6.00746000e+00 2.79000000e+00 2.44180000e-01
6.00746000e+00 2.80000000e+00 2.43799000e-01
6.00746000e+00 2.81000000e+00 2.43419000e-01
6.00746000e+00 2.82000000e+00 2.43041000e-01
6.00746000e+00 2.83000000e+00 2.42665000e-01
6.00746000e+00 2.84000000e+00 2.42289000e-01
6.00746000e+00 2.85000000e+00 2.41916000e-01
6.00746000e+00 2.86000000e+00 2.41543000e-01
6.00746000e+00 2.87000000e+00 2.41172000e-01
6.00746000e+00 2.88000000e+00 2.40802000e-01
6.00746000e+00 2.89000000e+00 2.40434000e-01
6.00746000e+00 2.90000000e+00 2.40067000e-01
6.00746000e+00 2.91000000e+00 2.39701000e-01
6.00746000e+00 2.92000000e+00 2.39337000e-01
6.00746000e+00 2.93000000e+00 2.38974000e-01
6.00746000e+00 2.94000000e+00 2.38612000e-01
6.00746000e+00 2.95000000e+00 2.38252000e-01
6.00746000e+00 2.96000000e+00 2.37893000e-01
6.00746000e+00 2.97000000e+00 2.37535000e-01
6.00746000e+00 2.98000000e+00 2.37178000e-01
6.00746000e+00 2.99000000e+00 2.36823000e-01
6.00746000e+00 3.00000000e+00 2.36469000e-01
6.00746000e+00 3.01000000e+00 2.36116000e-01
6.00746000e+00 3.02000000e+00 2.35765000e-01
6.00746000e+00 3.03000000e+00 2.35414000e-01
6.00746000e+00 3.04000000e+00 2.35065000e-01
6.00746000e+00 3.05000000e+00 2.34717000e-01
6.00746000e+00 3.06000000e+00 2.34371000e-01
6.00746000e+00 3.07000000e+00 2.34025000e-01
6.00746000e+00 3.08000000e+00 2.33681000e-01
6.00746000e+00 3.09000000e+00 2.33338000e-01
6.00746000e+00 3.10000000e+00 2.32996000e-01
6.00746000e+00 3.11000000e+00 2.32655000e-01
6.00746000e+00 3.12000000e+00 2.32316000e-01
6.00746000e+00 3.13000000e+00 2.31977000e-01
6.00746000e+00 3.14000000e+00 2.31640000e-01
6.00746000e+00 3.15000000e+00 2.31304000e-01
6.00746000e+00 3.16000000e+00 2.30969000e-01
6.00746000e+00 3.17000000e+00 2.30635000e-01
6.00746000e+00 3.18000000e+00 2.30303000e-01
6.00746000e+00 3.19000000e+00 2.29971000e-01
6.00746000e+00 3.20000000e+00 2.29641000e-01
6.00746000e+00 3.21000000e+00 2.29312000e-01
6.00746000e+00 3.22000000e+00 2.28984000e-01
6.00746000e+00 3.23000000e+00 2.28657000e-01
6.00746000e+00 3.24000000e+00 2.28331000e-01
6.00746000e+00 3.25000000e+00 2.28006000e-01
6.00746000e+00 3.26000000e+00 2.27683000e-01
6.00746000e+00 3.27000000e+00 2.27360000e-01
6.00746000e+00 3.28000000e+00 2.27039000e-01
6.00746000e+00 3.29000000e+00 2.26719000e-01
6.00746000e+00 3.30000000e+00 2.26399000e-01
6.00746000e+00 3.31000000e+00 2.26081000e-01
6.00746000e+00 3.32000000e+00 2.25764000e-01
6.00746000e+00 3.33000000e+00 2.25448000e-01
6.00746000e+00 3.34000000e+00 2.25134000e-01
6.00746000e+00 3.35000000e+00 2.24820000e-01
6.00746000e+00 3.36000000e+00 2.24508000e-01
6.00746000e+00 3.37000000e+00 2.24196000e-01
6.00746000e+00 3.38000000e+00 2.23886000e-01
6.00746000e+00 3.39000000e+00 2.23577000e-01
6.00746000e+00 3.40000000e+00 2.23269000e-01
6.00746000e+00 3.41000000e+00 2.22962000e-01
6.00746000e+00 3.42000000e+00 2.22656000e-01
6.00746000e+00 3.43000000e+00 2.22351000e-01
6.00746000e+00 3.44000000e+00 2.22047000e-01
6.00746000e+00 3.45000000e+00 2.21744000e-01
6.00746000e+00 3.46000000e+00 2.21443000e-01
6.00746000e+00 3.47000000e+00 2.21143000e-01
6.00746000e+00 3.48000000e+00 2.20843000e-01
6.00746000e+00 3.49000000e+00 2.20545000e-01
6.00746000e+00 3.50000000e+00 2.20248000e-01
6.00746000e+00 3.51000000e+00 2.19952000e-01
6.00746000e+00 3.52000000e+00 2.19657000e-01
6.00746000e+00 3.53000000e+00 2.19363000e-01
6.00746000e+00 3.54000000e+00 2.19070000e-01
6.00746000e+00 3.55000000e+00 2.18778000e-01
6.00746000e+00 3.56000000e+00 2.18487000e-01
6.00746000e+00 3.57000000e+00 2.18197000e-01
6.00746000e+00 3.58000000e+00 2.17908000e-01
6.00746000e+00 3.59000000e+00 2.17620000e-01
6.00746000e+00 3.60000000e+00 2.17333000e-01
6.00746000e+00 3.61000000e+00 2.17047000e-01
6.00746000e+00 3.62000000e+00 2.16762000e-01
6.00746000e+00 3.63000000e+00 2.16478000e-01
6.00746000e+00 3.64000000e+00 2.16195000e-01
6.00746000e+00 3.65000000e+00 2.15913000e-01
6.00746000e+00 3.66000000e+00 2.15632000e-01
6.00746000e+00 3.67000000e+00 2.15352000e-01
6.00746000e+00 3.68000000e+00 2.15072000e-01
6.00746000e+00 3.69000000e+00 2.14794000e-01
6.00746000e+00 3.70000000e+00 2.14517000e-01
6.00746000e+00 3.71000000e+00 2.14241000e-01
6.00746000e+00 3.72000000e+00 2.13965000e-01
6.00746000e+00 3.73000000e+00 2.13691000e-01
6.00746000e+00 3.74000000e+00 2.13417000e-01
6.00746000e+00 3.75000000e+00 2.13144000e-01
6.00746000e+00 3.76000000e+00 2.12873000e-01
6.00746000e+00 3.77000000e+00 2.12602000e-01
6.00746000e+00 3.78000000e+00 2.12332000e-01
6.00746000e+00 3.79000000e+00 2.12063000e-01
6.00746000e+00 3.80000000e+00 2.11795000e-01
6.00746000e+00 3.81000000e+00 2.11528000e-01
6.00746000e+00 3.82000000e+00 2.11262000e-01
6.00746000e+00 3.83000000e+00 2.10997000e-01
6.00746000e+00 3.84000000e+00 2.10732000e-01
6.00746000e+00 3.85000000e+00 2.10469000e-01
6.00746000e+00 3.86000000e+00 2.10206000e-01
6.00746000e+00 3.87000000e+00 2.09945000e-01
6.00746000e+00 3.88000000e+00 2.09684000e-01
6.00746000e+00 3.89000000e+00 2.09424000e-01
6.00746000e+00 3.90000000e+00 2.09165000e-01
6.00746000e+00 3.91000000e+00 2.08907000e-01
6.00746000e+00 3.92000000e+00 2.08650000e-01
6.00746000e+00 3.93000000e+00 2.08394000e-01
6.00746000e+00 3.94000000e+00 2.08138000e-01
6.00746000e+00 3.95000000e+00 2.07884000e-01
6.00746000e+00 3.96000000e+00 2.07630000e-01
6.00746000e+00 3.97000000e+00 2.07377000e-01
6.00746000e+00 3.98000000e+00 2.07125000e-01
6.00746000e+00 3.99000000e+00 2.06874000e-01
6.00746000e+00 4.00000000e+00 2.06624000e-01
6.00746000e+00 4.01000000e+00 2.06375000e-01
6.00746000e+00 4.02000000e+00 2.06127000e-01
6.00746000e+00 4.03000000e+00 2.05879000e-01
6.00746000e+00 4.04000000e+00 2.05632000e-01
6.00746000e+00 4.05000000e+00 2.05387000e-01
6.00746000e+00 4.06000000e+00 2.05142000e-01
6.00746000e+00 4.07000000e+00 2.04898000e-01
6.00746000e+00 4.08000000e+00 2.04654000e-01
6.00746000e+00 4.09000000e+00 2.04412000e-01
6.00746000e+00 4.10000000e+00 2.04170000e-01
6.00746000e+00 4.11000000e+00 2.03930000e-01
6.00746000e+00 4.12000000e+00 2.03690000e-01
6.00746000e+00 4.13000000e+00 2.03451000e-01
6.00746000e+00 4.14000000e+00 2.03213000e-01
6.00746000e+00 4.15000000e+00 2.02976000e-01
6.00746000e+00 4.16000000e+00 2.02739000e-01
6.00746000e+00 4.17000000e+00 2.02504000e-01
6.00746000e+00 4.18000000e+00 2.02269000e-01
6.00746000e+00 4.19000000e+00 2.02035000e-01
6.00746000e+00 4.20000000e+00 2.01802000e-01
6.00746000e+00 4.21000000e+00 2.01570000e-01
6.00746000e+00 4.22000000e+00 2.01339000e-01
6.00746000e+00 4.23000000e+00 2.01108000e-01
6.00746000e+00 4.24000000e+00 2.00878000e-01
6.00746000e+00 4.25000000e+00 2.00650000e-01
6.00746000e+00 4.26000000e+00 2.00422000e-01
6.00746000e+00 4.27000000e+00 2.00194000e-01
6.00746000e+00 4.28000000e+00 1.99968000e-01
6.00746000e+00 4.29000000e+00 1.99743000e-01
6.00746000e+00 4.30000000e+00 1.99518000e-01
6.00746000e+00 4.31000000e+00 1.99294000e-01
6.00746000e+00 4.32000000e+00 1.99071000e-01
6.00746000e+00 4.33000000e+00 1.98849000e-01
6.00746000e+00 4.34000000e+00 1.98627000e-01
6.00746000e+00 4.35000000e+00 1.98407000e-01
6.00746000e+00 4.36000000e+00 1.98187000e-01
6.00746000e+00 4.37000000e+00 1.97967000e-01
6.00746000e+00 4.38000000e+00 1.97749000e-01
6.00746000e+00 4.39000000e+00 1.97531000e-01
6.00746000e+00 4.40000000e+00 1.97315000e-01
6.00746000e+00 4.41000000e+00 1.97098000e-01
6.00746000e+00 4.42000000e+00 1.96883000e-01
6.00746000e+00 4.43000000e+00 1.96668000e-01
6.00746000e+00 4.44000000e+00 1.96455000e-01
6.00746000e+00 4.45000000e+00 1.96241000e-01
6.00746000e+00 4.46000000e+00 1.96029000e-01
6.00746000e+00 4.47000000e+00 1.95817000e-01
6.00746000e+00 4.48000000e+00 1.95606000e-01
6.00746000e+00 4.49000000e+00 1.95396000e-01
6.00746000e+00 4.50000000e+00 1.95187000e-01
6.00746000e+00 4.51000000e+00 1.94978000e-01
6.00746000e+00 4.52000000e+00 1.94770000e-01
6.00746000e+00 4.53000000e+00 1.94562000e-01
6.00746000e+00 4.54000000e+00 1.94356000e-01
6.00746000e+00 4.55000000e+00 1.94150000e-01
6.00746000e+00 4.56000000e+00 1.93945000e-01
6.00746000e+00 4.57000000e+00 1.93740000e-01
6.00746000e+00 4.58000000e+00 1.93536000e-01
6.00746000e+00 4.59000000e+00 1.93333000e-01
6.00746000e+00 4.60000000e+00 1.93131000e-01
6.00746000e+00 4.61000000e+00 1.92929000e-01
6.00746000e+00 4.62000000e+00 1.92729000e-01
6.00746000e+00 4.63000000e+00 1.92528000e-01
6.00746000e+00 4.64000000e+00 1.92329000e-01
6.00746000e+00 4.65000000e+00 1.92130000e-01
6.00746000e+00 4.66000000e+00 1.91932000e-01
6.00746000e+00 4.67000000e+00 1.91735000e-01
6.00746000e+00 4.68000000e+00 1.91538000e-01
6.00746000e+00 4.69000000e+00 1.91342000e-01
6.00746000e+00 4.70000000e+00 1.91147000e-01
6.00746000e+00 4.71000000e+00 1.90953000e-01
6.00746000e+00 4.72000000e+00 1.90759000e-01
6.00746000e+00 4.73000000e+00 1.90566000e-01
6.00746000e+00 4.74000000e+00 1.90373000e-01
6.00746000e+00 4.75000000e+00 1.90181000e-01
6.00746000e+00 4.76000000e+00 1.89990000e-01
6.00746000e+00 4.77000000e+00 1.89800000e-01
6.00746000e+00 4.78000000e+00 1.89610000e-01
6.00746000e+00 4.79000000e+00 1.89421000e-01
6.00746000e+00 4.80000000e+00 1.89233000e-01
6.00746000e+00 4.81000000e+00 1.89045000e-01
6.00746000e+00 4.82000000e+00 1.88858000e-01
6.00746000e+00 4.83000000e+00 1.88671000e-01
6.00746000e+00 4.84000000e+00 1.88485000e-01
6.00746000e+00 4.85000000e+00 1.88300000e-01
6.00746000e+00 4.86000000e+00 1.88116000e-01
6.00746000e+00 4.87000000e+00 1.87932000e-01
6.00746000e+00 4.88000000e+00 1.87749000e-01
6.00746000e+00 4.89000000e+00 1.87566000e-01
6.00746000e+00 4.90000000e+00 1.87384000e-01
6.00746000e+00 4.91000000e+00 1.87203000e-01
6.00746000e+00 4.92000000e+00 1.87022000e-01
6.00746000e+00 4.93000000e+00 1.86843000e-01
6.00746000e+00 4.94000000e+00 1.86663000e-01
6.00746000e+00 4.95000000e+00 1.86485000e-01
6.00746000e+00 4.96000000e+00 1.86307000e-01
6.00746000e+00 4.97000000e+00 1.86130000e-01
6.00746000e+00 4.98000000e+00 1.85953000e-01
6.00746000e+00 4.99000000e+00 1.85777000e-01
6.00746000e+00 5.00000000e+00 1.85602000e-01
6.00746000e+00 5.01000000e+00 1.85428000e-01
6.00746000e+00 5.02000000e+00 1.85254000e-01
6.00746000e+00 5.03000000e+00 1.85081000e-01
6.00746000e+00 5.04000000e+00 1.84908000e-01
6.00746000e+00 5.05000000e+00 1.84737000e-01
6.00746000e+00 5.06000000e+00 1.84566000e-01
6.00746000e+00 5.07000000e+00 1.84395000e-01
6.00746000e+00 5.08000000e+00 1.84226000e-01
6.00746000e+00 5.09000000e+00 1.84057000e-01
6.00746000e+00 5.10000000e+00 1.83888000e-01
6.00746000e+00 5.11000000e+00 1.83721000e-01
6.00746000e+00 5.12000000e+00 1.83553000e-01
6.00746000e+00 5.13000000e+00 1.83387000e-01
6.00746000e+00 5.14000000e+00 1.83221000e-01
6.00746000e+00 5.15000000e+00 1.83056000e-01
6.00746000e+00 5.16000000e+00 1.82891000e-01
6.00746000e+00 5.17000000e+00 1.82728000e-01
6.00746000e+00 5.18000000e+00 1.82564000e-01
6.00746000e+00 5.19000000e+00 1.82401000e-01
6.00746000e+00 5.20000000e+00 1.82239000e-01
6.00746000e+00 5.21000000e+00 1.82077000e-01
6.00746000e+00 5.22000000e+00 1.81916000e-01
6.00746000e+00 5.23000000e+00 1.81756000e-01
6.00746000e+00 5.24000000e+00 1.81596000e-01
6.00746000e+00 5.25000000e+00 1.81436000e-01
6.00746000e+00 5.26000000e+00 1.81277000e-01
6.00746000e+00 5.27000000e+00 1.81119000e-01
6.00746000e+00 5.28000000e+00 1.80961000e-01
6.00746000e+00 5.29000000e+00 1.80804000e-01
6.00746000e+00 5.30000000e+00 1.80647000e-01
6.00746000e+00 5.31000000e+00 1.80490000e-01
6.00746000e+00 5.32000000e+00 1.80335000e-01
6.00746000e+00 5.33000000e+00 1.80179000e-01
6.00746000e+00 5.34000000e+00 1.80025000e-01
6.00746000e+00 5.35000000e+00 1.79870000e-01
6.00746000e+00 5.36000000e+00 1.79717000e-01
6.00746000e+00 5.37000000e+00 1.79564000e-01
6.00746000e+00 5.38000000e+00 1.79411000e-01
6.00746000e+00 5.39000000e+00 1.79259000e-01
6.00746000e+00 5.40000000e+00 1.79108000e-01
6.00746000e+00 5.41000000e+00 1.78957000e-01
6.00746000e+00 5.42000000e+00 1.78806000e-01
6.00746000e+00 5.43000000e+00 1.78656000e-01
6.00746000e+00 5.44000000e+00 1.78507000e-01
6.00746000e+00 5.45000000e+00 1.78358000e-01
6.00746000e+00 5.46000000e+00 1.78210000e-01
6.00746000e+00 5.47000000e+00 1.78062000e-01
6.00746000e+00 5.48000000e+00 1.77915000e-01
6.00746000e+00 5.49000000e+00 1.77769000e-01
6.00746000e+00 5.50000000e+00 1.77623000e-01
6.00746000e+00 5.51000000e+00 1.77477000e-01
6.00746000e+00 5.52000000e+00 1.77332000e-01
6.00746000e+00 5.53000000e+00 1.77187000e-01
6.00746000e+00 5.54000000e+00 1.77043000e-01
6.00746000e+00 5.55000000e+00 1.76900000e-01
6.00746000e+00 5.56000000e+00 1.76757000e-01
6.00746000e+00 5.57000000e+00 1.76614000e-01
6.00746000e+00 5.58000000e+00 1.76472000e-01
6.00746000e+00 5.59000000e+00 1.76331000e-01
6.00746000e+00 5.60000000e+00 1.76190000e-01
6.00746000e+00 5.61000000e+00 1.76049000e-01
6.00746000e+00 5.62000000e+00 1.75909000e-01
6.00746000e+00 5.63000000e+00 1.75770000e-01
6.00746000e+00 5.64000000e+00 1.75631000e-01
6.00746000e+00 5.65000000e+00 1.75492000e-01
6.00746000e+00 5.66000000e+00 1.75354000e-01
6.00746000e+00 5.67000000e+00 1.75216000e-01
6.00746000e+00 5.68000000e+00 1.75079000e-01
6.00746000e+00 5.69000000e+00 1.74942000e-01
6.00746000e+00 5.70000000e+00 1.74806000e-01
6.00746000e+00 5.71000000e+00 1.74670000e-01
6.00746000e+00 5.72000000e+00 1.74535000e-01
6.00746000e+00 5.73000000e+00 1.74400000e-01
6.00746000e+00 5.74000000e+00 1.74266000e-01
6.00746000e+00 5.75000000e+00 1.74132000e-01
6.00746000e+00 5.76000000e+00 1.73999000e-01
6.00746000e+00 5.77000000e+00 1.73866000e-01
6.00746000e+00 5.78000000e+00 1.73733000e-01
6.00746000e+00 5.79000000e+00 1.73602000e-01
6.00746000e+00 5.80000000e+00 1.73470000e-01
6.00746000e+00 5.81000000e+00 1.73339000e-01
6.00746000e+00 5.82000000e+00 1.73209000e-01
6.00746000e+00 5.83000000e+00 1.73079000e-01
6.00746000e+00 5.84000000e+00 1.72950000e-01
6.00746000e+00 5.85000000e+00 1.72821000e-01
6.00746000e+00 5.86000000e+00 1.72693000e-01
6.00746000e+00 5.87000000e+00 1.72565000e-01
6.00746000e+00 5.88000000e+00 1.72438000e-01
6.00746000e+00 5.89000000e+00 1.72311000e-01
6.00746000e+00 5.90000000e+00 1.72184000e-01
6.00746000e+00 5.91000000e+00 1.72059000e-01
6.00746000e+00 5.92000000e+00 1.71933000e-01
6.00746000e+00 5.93000000e+00 1.71808000e-01
6.00746000e+00 5.94000000e+00 1.71684000e-01
6.00746000e+00 5.95000000e+00 1.71559000e-01
6.00746000e+00 5.96000000e+00 1.71436000e-01
6.00746000e+00 5.97000000e+00 1.71313000e-01
6.00746000e+00 5.98000000e+00 1.71190000e-01
6.00746000e+00 5.99000000e+00 1.71067000e-01
6.00746000e+00 6.00000000e+00 1.70945000e-01
6.00746000e+00 6.01000000e+00 1.70824000e-01
6.00746000e+00 6.02000000e+00 1.70702000e-01
6.00746000e+00 6.03000000e+00 1.70581000e-01
6.00746000e+00 6.04000000e+00 1.70461000e-01
6.00746000e+00 6.05000000e+00 1.70341000e-01
6.00746000e+00 6.06000000e+00 1.70221000e-01
7.77937000e+00 2.50000000e-01 5.05111000e-01
7.77937000e+00 2.60000000e-01 4.99116000e-01
7.77937000e+00 2.70000000e-01 4.93417000e-01
7.77937000e+00 2.80000000e-01 4.87991000e-01
7.77937000e+00 2.90000000e-01 4.82817000e-01
7.77937000e+00 3.00000000e-01 4.77876000e-01
7.77937000e+00 3.10000000e-01 4.73152000e-01
7.77937000e+00 3.20000000e-01 4.68631000e-01
7.77937000e+00 3.30000000e-01 4.64298000e-01
7.77937000e+00 3.40000000e-01 4.60141000e-01
7.77937000e+00 3.50000000e-01 4.56148000e-01
7.77937000e+00 3.60000000e-01 4.52311000e-01
7.77937000e+00 3.70000000e-01 4.48619000e-01
7.77937000e+00 3.80000000e-01 4.45063000e-01
7.77937000e+00 3.90000000e-01 4.41636000e-01
7.77937000e+00 4.00000000e-01 4.38331000e-01
7.77937000e+00 4.10000000e-01 4.35140000e-01
7.77937000e+00 4.20000000e-01 4.32058000e-01
7.77937000e+00 4.30000000e-01 4.29079000e-01
7.77937000e+00 4.40000000e-01 4.26197000e-01
7.77937000e+00 4.50000000e-01 4.23407000e-01
7.77937000e+00 4.60000000e-01 4.20705000e-01
7.77937000e+00 4.70000000e-01 4.18086000e-01
7.77937000e+00 4.80000000e-01 4.15544000e-01
7.77937000e+00 4.90000000e-01 4.13075000e-01
7.77937000e+00 5.00000000e-01 4.10674000e-01
7.77937000e+00 5.10000000e-01 4.08338000e-01
7.77937000e+00 5.20000000e-01 4.06063000e-01
7.77937000e+00 5.30000000e-01 4.03846000e-01
7.77937000e+00 5.40000000e-01 4.01684000e-01
7.77937000e+00 5.50000000e-01 3.99574000e-01
7.77937000e+00 5.60000000e-01 3.97513000e-01
7.77937000e+00 5.70000000e-01 3.95499000e-01
7.77937000e+00 5.80000000e-01 3.93529000e-01
7.77937000e+00 5.90000000e-01 3.91602000e-01
7.77937000e+00 6.00000000e-01 3.89716000e-01
7.77937000e+00 6.10000000e-01 3.87868000e-01
7.77937000e+00 6.20000000e-01 3.86057000e-01
7.77937000e+00 6.30000000e-01 3.84281000e-01
7.77937000e+00 6.40000000e-01 3.82539000e-01
7.77937000e+00 6.50000000e-01 3.80829000e-01
7.77937000e+00 6.60000000e-01 3.79150000e-01
7.77937000e+00 6.70000000e-01 3.77502000e-01
7.77937000e+00 6.80000000e-01 3.75882000e-01
7.77937000e+00 6.90000000e-01 3.74290000e-01
7.77937000e+00 7.00000000e-01 3.72725000e-01
7.77937000e+00 7.10000000e-01 3.71186000e-01
7.77937000e+00 7.20000000e-01 3.69672000e-01
7.77937000e+00 7.30000000e-01 3.68183000e-01
7.77937000e+00 7.40000000e-01 3.66717000e-01
7.77937000e+00 7.50000000e-01 3.65275000e-01
7.77937000e+00 7.60000000e-01 3.63854000e-01
7.77937000e+00 7.70000000e-01 3.62455000e-01
7.77937000e+00 7.80000000e-01 3.61078000e-01
7.77937000e+00 7.90000000e-01 3.59720000e-01
7.77937000e+00 8.00000000e-01 3.58383000e-01
7.77937000e+00 8.10000000e-01 3.57064000e-01
7.77937000e+00 8.20000000e-01 3.55765000e-01
7.77937000e+00 8.30000000e-01 3.54483000e-01
7.77937000e+00 8.40000000e-01 3.53219000e-01
7.77937000e+00 8.50000000e-01 3.51972000e-01
7.77937000e+00 8.60000000e-01 3.50743000e-01
7.77937000e+00 8.70000000e-01 3.49529000e-01
7.77937000e+00 8.80000000e-01 3.48331000e-01
7.77937000e+00 8.90000000e-01 3.47148000e-01
7.77937000e+00 9.00000000e-01 3.45981000e-01
7.77937000e+00 9.10000000e-01 3.44828000e-01
7.77937000e+00 9.20000000e-01 3.43689000e-01
7.77937000e+00 9.30000000e-01 3.42563000e-01
7.77937000e+00 9.40000000e-01 3.41451000e-01
7.77937000e+00 9.50000000e-01 3.40352000e-01
7.77937000e+00 9.60000000e-01 3.39266000e-01
7.77937000e+00 9.70000000e-01 3.38192000e-01
7.77937000e+00 9.80000000e-01 3.37130000e-01
7.77937000e+00 9.90000000e-01 3.36080000e-01
7.77937000e+00 1.00000000e+00 3.35041000e-01
7.77937000e+00 1.01000000e+00 3.34014000e-01
7.77937000e+00 1.02000000e+00 3.32997000e-01
7.77937000e+00 1.03000000e+00 3.31991000e-01
7.77937000e+00 1.04000000e+00 3.30996000e-01
7.77937000e+00 1.05000000e+00 3.30010000e-01
7.77937000e+00 1.06000000e+00 3.29035000e-01
7.77937000e+00 1.07000000e+00 3.28069000e-01
7.77937000e+00 1.08000000e+00 3.27113000e-01
7.77937000e+00 1.09000000e+00 3.26166000e-01
7.77937000e+00 1.10000000e+00 3.25228000e-01
7.77937000e+00 1.11000000e+00 3.24299000e-01
7.77937000e+00 1.12000000e+00 3.23379000e-01
7.77937000e+00 1.13000000e+00 3.22467000e-01
7.77937000e+00 1.14000000e+00 3.21563000e-01
7.77937000e+00 1.15000000e+00 3.20668000e-01
7.77937000e+00 1.16000000e+00 3.19781000e-01
7.77937000e+00 1.17000000e+00 3.18902000e-01
7.77937000e+00 1.18000000e+00 3.18030000e-01
7.77937000e+00 1.19000000e+00 3.17166000e-01
7.77937000e+00 1.20000000e+00 3.16309000e-01
7.77937000e+00 1.21000000e+00 3.15460000e-01
7.77937000e+00 1.22000000e+00 3.14617000e-01
7.77937000e+00 1.23000000e+00 3.13782000e-01
7.77937000e+00 1.24000000e+00 3.12954000e-01
7.77937000e+00 1.25000000e+00 3.12132000e-01
7.77937000e+00 1.26000000e+00 3.11317000e-01
7.77937000e+00 1.27000000e+00 3.10508000e-01
7.77937000e+00 1.28000000e+00 3.09706000e-01
7.77937000e+00 1.29000000e+00 3.08910000e-01
7.77937000e+00 1.30000000e+00 3.08120000e-01
7.77937000e+00 1.31000000e+00 3.07337000e-01
7.77937000e+00 1.32000000e+00 3.06559000e-01
7.77937000e+00 1.33000000e+00 3.05787000e-01
7.77937000e+00 1.34000000e+00 3.05021000e-01
7.77937000e+00 1.35000000e+00 3.04261000e-01
7.77937000e+00 1.36000000e+00 3.03506000e-01
7.77937000e+00 1.37000000e+00 3.02757000e-01
7.77937000e+00 1.38000000e+00 3.02013000e-01
7.77937000e+00 1.39000000e+00 3.01274000e-01
7.77937000e+00 1.40000000e+00 3.00541000e-01
7.77937000e+00 1.41000000e+00 2.99813000e-01
7.77937000e+00 1.42000000e+00 2.99090000e-01
7.77937000e+00 1.43000000e+00 2.98371000e-01
7.77937000e+00 1.44000000e+00 2.97658000e-01
7.77937000e+00 1.45000000e+00 2.96950000e-01
7.77937000e+00 1.46000000e+00 2.96246000e-01
7.77937000e+00 1.47000000e+00 2.95548000e-01
7.77937000e+00 1.48000000e+00 2.94853000e-01
7.77937000e+00 1.49000000e+00 2.94164000e-01
7.77937000e+00 1.50000000e+00 2.93479000e-01
7.77937000e+00 1.51000000e+00 2.92798000e-01
7.77937000e+00 1.52000000e+00 2.92121000e-01
7.77937000e+00 1.53000000e+00 2.91449000e-01
7.77937000e+00 1.54000000e+00 2.90781000e-01
7.77937000e+00 1.55000000e+00 2.90118000e-01
7.77937000e+00 1.56000000e+00 2.89458000e-01
7.77937000e+00 1.57000000e+00 2.88802000e-01
7.77937000e+00 1.58000000e+00 2.88151000e-01
7.77937000e+00 1.59000000e+00 2.87503000e-01
7.77937000e+00 1.60000000e+00 2.86859000e-01
7.77937000e+00 1.61000000e+00 2.86219000e-01
7.77937000e+00 1.62000000e+00 2.85582000e-01
7.77937000e+00 1.63000000e+00 2.84950000e-01
7.77937000e+00 1.64000000e+00 2.84321000e-01
7.77937000e+00 1.65000000e+00 2.83695000e-01
7.77937000e+00 1.66000000e+00 2.83074000e-01
7.77937000e+00 1.67000000e+00 2.82455000e-01
7.77937000e+00 1.68000000e+00 2.81840000e-01
7.77937000e+00 1.69000000e+00 2.81229000e-01
7.77937000e+00 1.70000000e+00 2.80621000e-01
7.77937000e+00 1.71000000e+00 2.80016000e-01
7.77937000e+00 1.72000000e+00 2.79414000e-01
7.77937000e+00 1.73000000e+00 2.78816000e-01
7.77937000e+00 1.74000000e+00 2.78221000e-01
7.77937000e+00 1.75000000e+00 2.77629000e-01
7.77937000e+00 1.76000000e+00 2.77041000e-01
7.77937000e+00 1.77000000e+00 2.76455000e-01
7.77937000e+00 1.78000000e+00 2.75872000e-01
7.77937000e+00 1.79000000e+00 2.75293000e-01
7.77937000e+00 1.80000000e+00 2.74716000e-01
7.77937000e+00 1.81000000e+00 2.74143000e-01
7.77937000e+00 1.82000000e+00 2.73572000e-01
7.77937000e+00 1.83000000e+00 2.73005000e-01
7.77937000e+00 1.84000000e+00 2.72440000e-01
7.77937000e+00 1.85000000e+00 2.71878000e-01
7.77937000e+00 1.86000000e+00 2.71319000e-01
7.77937000e+00 1.87000000e+00 2.70763000e-01
7.77937000e+00 1.88000000e+00 2.70209000e-01
7.77937000e+00 1.89000000e+00 2.69658000e-01
7.77937000e+00 1.90000000e+00 2.69110000e-01
7.77937000e+00 1.91000000e+00 2.68565000e-01
7.77937000e+00 1.92000000e+00 2.68022000e-01
7.77937000e+00 1.93000000e+00 2.67482000e-01
7.77937000e+00 1.94000000e+00 2.66944000e-01
7.77937000e+00 1.95000000e+00 2.66409000e-01
7.77937000e+00 1.96000000e+00 2.65877000e-01
7.77937000e+00 1.97000000e+00 2.65347000e-01
7.77937000e+00 1.98000000e+00 2.64820000e-01
7.77937000e+00 1.99000000e+00 2.64296000e-01
7.77937000e+00 2.00000000e+00 2.63774000e-01
7.77937000e+00 2.01000000e+00 2.63254000e-01
7.77937000e+00 2.02000000e+00 2.62737000e-01
7.77937000e+00 2.03000000e+00 2.62222000e-01
7.77937000e+00 2.04000000e+00 2.61710000e-01
7.77937000e+00 2.05000000e+00 2.61200000e-01
7.77937000e+00 2.06000000e+00 2.60692000e-01
7.77937000e+00 2.07000000e+00 2.60187000e-01
7.77937000e+00 2.08000000e+00 2.59684000e-01
7.77937000e+00 2.09000000e+00 2.59184000e-01
7.77937000e+00 2.10000000e+00 2.58686000e-01
7.77937000e+00 2.11000000e+00 2.58190000e-01
7.77937000e+00 2.12000000e+00 2.57696000e-01
7.77937000e+00 2.13000000e+00 2.57205000e-01
7.77937000e+00 2.14000000e+00 2.56716000e-01
7.77937000e+00 2.15000000e+00 2.56229000e-01
7.77937000e+00 2.16000000e+00 2.55744000e-01
7.77937000e+00 2.17000000e+00 2.55262000e-01
7.77937000e+00 2.18000000e+00 2.54782000e-01
7.77937000e+00 2.19000000e+00 2.54303000e-01
7.77937000e+00 2.20000000e+00 2.53828000e-01
7.77937000e+00 2.21000000e+00 2.53354000e-01
7.77937000e+00 2.22000000e+00 2.52882000e-01
7.77937000e+00 2.23000000e+00 2.52412000e-01
7.77937000e+00 2.24000000e+00 2.51945000e-01
7.77937000e+00 2.25000000e+00 2.51479000e-01
7.77937000e+00 2.26000000e+00 2.51016000e-01
7.77937000e+00 2.27000000e+00 2.50554000e-01
7.77937000e+00 2.28000000e+00 2.50095000e-01
7.77937000e+00 2.29000000e+00 2.49637000e-01
7.77937000e+00 2.30000000e+00 2.49182000e-01
7.77937000e+00 2.31000000e+00 2.48728000e-01
7.77937000e+00 2.32000000e+00 2.48277000e-01
7.77937000e+00 2.33000000e+00 2.47827000e-01
7.77937000e+00 2.34000000e+00 2.47379000e-01
7.77937000e+00 2.35000000e+00 2.46934000e-01
7.77937000e+00 2.36000000e+00 2.46490000e-01
7.77937000e+00 2.37000000e+00 2.46047000e-01
7.77937000e+00 2.38000000e+00 2.45607000e-01
7.77937000e+00 2.39000000e+00 2.45169000e-01
7.77937000e+00 2.40000000e+00 2.44732000e-01
7.77937000e+00 2.41000000e+00 2.44297000e-01
7.77937000e+00 2.42000000e+00 2.43864000e-01
7.77937000e+00 2.43000000e+00 2.43432000e-01
7.77937000e+00 2.44000000e+00 2.43002000e-01
7.77937000e+00 2.45000000e+00 2.42574000e-01
7.77937000e+00 2.46000000e+00 2.42148000e-01
7.77937000e+00 2.47000000e+00 2.41723000e-01
7.77937000e+00 2.48000000e+00 2.41301000e-01
7.77937000e+00 2.49000000e+00 2.40879000e-01
7.77937000e+00 2.50000000e+00 2.40460000e-01
7.77937000e+00 2.51000000e+00 2.40042000e-01
7.77937000e+00 2.52000000e+00 2.39626000e-01
7.77937000e+00 2.53000000e+00 2.39212000e-01
7.77937000e+00 2.54000000e+00 2.38799000e-01
7.77937000e+00 2.55000000e+00 2.38388000e-01
7.77937000e+00 2.56000000e+00 2.37978000e-01
7.77937000e+00 2.57000000e+00 2.37571000e-01
7.77937000e+00 2.58000000e+00 2.37165000e-01
7.77937000e+00 2.59000000e+00 2.36761000e-01
7.77937000e+00 2.60000000e+00 2.36358000e-01
7.77937000e+00 2.61000000e+00 2.35957000e-01
7.77937000e+00 2.62000000e+00 2.35558000e-01
7.77937000e+00 2.63000000e+00 2.35160000e-01
7.77937000e+00 2.64000000e+00 2.34764000e-01
7.77937000e+00 2.65000000e+00 2.34370000e-01
7.77937000e+00 2.66000000e+00 2.33978000e-01
7.77937000e+00 2.67000000e+00 2.33587000e-01
7.77937000e+00 2.68000000e+00 2.33197000e-01
7.77937000e+00 2.69000000e+00 2.32810000e-01
7.77937000e+00 2.70000000e+00 2.32423000e-01
7.77937000e+00 2.71000000e+00 2.32039000e-01
7.77937000e+00 2.72000000e+00 2.31656000e-01
7.77937000e+00 2.73000000e+00 2.31275000e-01
7.77937000e+00 2.74000000e+00 2.30895000e-01
7.77937000e+00 2.75000000e+00 2.30516000e-01
7.77937000e+00 2.76000000e+00 2.30139000e-01
7.77937000e+00 2.77000000e+00 2.29764000e-01
7.77937000e+00 2.78000000e+00 2.29390000e-01
7.77937000e+00 2.79000000e+00 2.29018000e-01
7.77937000e+00 2.80000000e+00 2.28647000e-01
7.77937000e+00 2.81000000e+00 2.28277000e-01
7.77937000e+00 2.82000000e+00 2.27909000e-01
7.77937000e+00 2.83000000e+00 2.27542000e-01
7.77937000e+00 2.84000000e+00 2.27177000e-01
7.77937000e+00 2.85000000e+00 2.26813000e-01
7.77937000e+00 2.86000000e+00 2.26450000e-01
7.77937000e+00 2.87000000e+00 2.26089000e-01
7.77937000e+00 2.88000000e+00 2.25729000e-01
7.77937000e+00 2.89000000e+00 2.25371000e-01
7.77937000e+00 2.90000000e+00 2.25014000e-01
7.77937000e+00 2.91000000e+00 2.24658000e-01
7.77937000e+00 2.92000000e+00 2.24303000e-01
7.77937000e+00 2.93000000e+00 2.23950000e-01
7.77937000e+00 2.94000000e+00 2.23599000e-01
7.77937000e+00 2.95000000e+00 2.23248000e-01
7.77937000e+00 2.96000000e+00 2.22899000e-01
7.77937000e+00 2.97000000e+00 2.22552000e-01
7.77937000e+00 2.98000000e+00 2.22205000e-01
7.77937000e+00 2.99000000e+00 2.21860000e-01
7.77937000e+00 3.00000000e+00 2.21517000e-01
7.77937000e+00 3.01000000e+00 2.21174000e-01
7.77937000e+00 3.02000000e+00 2.20833000e-01
7.77937000e+00 3.03000000e+00 2.20494000e-01
7.77937000e+00 3.04000000e+00 2.20155000e-01
7.77937000e+00 3.05000000e+00 2.19819000e-01
7.77937000e+00 3.06000000e+00 2.19483000e-01
7.77937000e+00 3.07000000e+00 2.19149000e-01
7.77937000e+00 3.08000000e+00 2.18816000e-01
7.77937000e+00 3.09000000e+00 2.18484000e-01
7.77937000e+00 3.10000000e+00 2.18153000e-01
7.77937000e+00 3.11000000e+00 2.17824000e-01
7.77937000e+00 3.12000000e+00 2.17497000e-01
7.77937000e+00 3.13000000e+00 2.17170000e-01
7.77937000e+00 3.14000000e+00 2.16845000e-01
7.77937000e+00 3.15000000e+00 2.16521000e-01
7.77937000e+00 3.16000000e+00 2.16199000e-01
7.77937000e+00 3.17000000e+00 2.15877000e-01
7.77937000e+00 3.18000000e+00 2.15557000e-01
7.77937000e+00 3.19000000e+00 2.15239000e-01
7.77937000e+00 3.20000000e+00 2.14921000e-01
7.77937000e+00 3.21000000e+00 2.14605000e-01
7.77937000e+00 3.22000000e+00 2.14291000e-01
7.77937000e+00 3.23000000e+00 2.13977000e-01
7.77937000e+00 3.24000000e+00 2.13665000e-01
7.77937000e+00 3.25000000e+00 2.13354000e-01
7.77937000e+00 3.26000000e+00 2.13044000e-01
7.77937000e+00 3.27000000e+00 2.12736000e-01
7.77937000e+00 3.28000000e+00 2.12428000e-01
7.77937000e+00 3.29000000e+00 2.12122000e-01
7.77937000e+00 3.30000000e+00 2.11818000e-01
7.77937000e+00 3.31000000e+00 2.11514000e-01
7.77937000e+00 3.32000000e+00 2.11212000e-01
7.77937000e+00 3.33000000e+00 2.10911000e-01
7.77937000e+00 3.34000000e+00 2.10611000e-01
7.77937000e+00 3.35000000e+00 2.10313000e-01
7.77937000e+00 3.36000000e+00 2.10015000e-01
7.77937000e+00 3.37000000e+00 2.09719000e-01
7.77937000e+00 3.38000000e+00 2.09424000e-01
7.77937000e+00 3.39000000e+00 2.09130000e-01
7.77937000e+00 3.40000000e+00 2.08837000e-01
7.77937000e+00 3.41000000e+00 2.08546000e-01
7.77937000e+00 3.42000000e+00 2.08256000e-01
7.77937000e+00 3.43000000e+00 2.07966000e-01
7.77937000e+00 3.44000000e+00 2.07678000e-01
7.77937000e+00 3.45000000e+00 2.07391000e-01
7.77937000e+00 3.46000000e+00 2.07106000e-01
7.77937000e+00 3.47000000e+00 2.06821000e-01
7.77937000e+00 3.48000000e+00 2.06537000e-01
7.77937000e+00 3.49000000e+00 2.06255000e-01
7.77937000e+00 3.50000000e+00 2.05974000e-01
7.77937000e+00 3.51000000e+00 2.05694000e-01
7.77937000e+00 3.52000000e+00 2.05415000e-01
7.77937000e+00 3.53000000e+00 2.05137000e-01
7.77937000e+00 3.54000000e+00 2.04860000e-01
7.77937000e+00 3.55000000e+00 2.04584000e-01
7.77937000e+00 3.56000000e+00 2.04309000e-01
7.77937000e+00 3.57000000e+00 2.04036000e-01
7.77937000e+00 3.58000000e+00 2.03763000e-01
7.77937000e+00 3.59000000e+00 2.03491000e-01
7.77937000e+00 3.60000000e+00 2.03221000e-01
7.77937000e+00 3.61000000e+00 2.02952000e-01
7.77937000e+00 3.62000000e+00 2.02683000e-01
7.77937000e+00 3.63000000e+00 2.02416000e-01
7.77937000e+00 3.64000000e+00 2.02150000e-01
7.77937000e+00 3.65000000e+00 2.01884000e-01
7.77937000e+00 3.66000000e+00 2.01620000e-01
7.77937000e+00 3.67000000e+00 2.01357000e-01
7.77937000e+00 3.68000000e+00 2.01095000e-01
7.77937000e+00 3.69000000e+00 2.00834000e-01
7.77937000e+00 3.70000000e+00 2.00574000e-01
7.77937000e+00 3.71000000e+00 2.00315000e-01
7.77937000e+00 3.72000000e+00 2.00057000e-01
7.77937000e+00 3.73000000e+00 1.99800000e-01
7.77937000e+00 3.74000000e+00 1.99544000e-01
7.77937000e+00 3.75000000e+00 1.99289000e-01
7.77937000e+00 3.76000000e+00 1.99035000e-01
7.77937000e+00 3.77000000e+00 1.98782000e-01
7.77937000e+00 3.78000000e+00 1.98530000e-01
7.77937000e+00 3.79000000e+00 1.98280000e-01
7.77937000e+00 3.80000000e+00 1.98030000e-01
7.77937000e+00 3.81000000e+00 1.97781000e-01
7.77937000e+00 3.82000000e+00 1.97533000e-01
7.77937000e+00 3.83000000e+00 1.97287000e-01
7.77937000e+00 3.84000000e+00 1.97041000e-01
7.77937000e+00 3.85000000e+00 1.96796000e-01
7.77937000e+00 3.86000000e+00 1.96553000e-01
7.77937000e+00 3.87000000e+00 1.96310000e-01
7.77937000e+00 3.88000000e+00 1.96068000e-01
7.77937000e+00 3.89000000e+00 1.95828000e-01
7.77937000e+00 3.90000000e+00 1.95588000e-01
7.77937000e+00 3.91000000e+00 1.95350000e-01
7.77937000e+00 3.92000000e+00 1.95112000e-01
7.77937000e+00 3.93000000e+00 1.94876000e-01
7.77937000e+00 3.94000000e+00 1.94640000e-01
7.77937000e+00 3.95000000e+00 1.94406000e-01
7.77937000e+00 3.96000000e+00 1.94172000e-01
7.77937000e+00 3.97000000e+00 1.93940000e-01
7.77937000e+00 3.98000000e+00 1.93708000e-01
7.77937000e+00 3.99000000e+00 1.93477000e-01
7.77937000e+00 4.00000000e+00 1.93248000e-01
7.77937000e+00 4.01000000e+00 1.93019000e-01
7.77937000e+00 4.02000000e+00 1.92792000e-01
7.77937000e+00 4.03000000e+00 1.92565000e-01
7.77937000e+00 4.04000000e+00 1.92339000e-01
7.77937000e+00 4.05000000e+00 1.92115000e-01
7.77937000e+00 4.06000000e+00 1.91891000e-01
7.77937000e+00 4.07000000e+00 1.91668000e-01
7.77937000e+00 4.08000000e+00 1.91446000e-01
7.77937000e+00 4.09000000e+00 1.91225000e-01
7.77937000e+00 4.10000000e+00 1.91005000e-01
7.77937000e+00 4.11000000e+00 1.90786000e-01
7.77937000e+00 4.12000000e+00 1.90568000e-01
7.77937000e+00 4.13000000e+00 1.90351000e-01
7.77937000e+00 4.14000000e+00 1.90135000e-01
7.77937000e+00 4.15000000e+00 1.89919000e-01
7.77937000e+00 4.16000000e+00 1.89705000e-01
7.77937000e+00 4.17000000e+00 1.89491000e-01
7.77937000e+00 4.18000000e+00 1.89278000e-01
7.77937000e+00 4.19000000e+00 1.89066000e-01
7.77937000e+00 4.20000000e+00 1.88855000e-01
7.77937000e+00 4.21000000e+00 1.88645000e-01
7.77937000e+00 4.22000000e+00 1.88435000e-01
7.77937000e+00 4.23000000e+00 1.88227000e-01
7.77937000e+00 4.24000000e+00 1.88019000e-01
7.77937000e+00 4.25000000e+00 1.87812000e-01
7.77937000e+00 4.26000000e+00 1.87606000e-01
7.77937000e+00 4.27000000e+00 1.87400000e-01
7.77937000e+00 4.28000000e+00 1.87196000e-01
7.77937000e+00 4.29000000e+00 1.86992000e-01
7.77937000e+00 4.30000000e+00 1.86789000e-01
7.77937000e+00 4.31000000e+00 1.86587000e-01
7.77937000e+00 4.32000000e+00 1.86385000e-01
7.77937000e+00 4.33000000e+00 1.86185000e-01
7.77937000e+00 4.34000000e+00 1.85985000e-01
7.77937000e+00 4.35000000e+00 1.85786000e-01
7.77937000e+00 4.36000000e+00 1.85588000e-01
7.77937000e+00 4.37000000e+00 1.85390000e-01
7.77937000e+00 4.38000000e+00 1.85194000e-01
7.77937000e+00 4.39000000e+00 1.84998000e-01
7.77937000e+00 4.40000000e+00 1.84803000e-01
7.77937000e+00 4.41000000e+00 1.84609000e-01
7.77937000e+00 4.42000000e+00 1.84416000e-01
7.77937000e+00 4.43000000e+00 1.84224000e-01
7.77937000e+00 4.44000000e+00 1.84032000e-01
7.77937000e+00 4.45000000e+00 1.83842000e-01
7.77937000e+00 4.46000000e+00 1.83652000e-01
7.77937000e+00 4.47000000e+00 1.83463000e-01
7.77937000e+00 4.48000000e+00 1.83275000e-01
7.77937000e+00 4.49000000e+00 1.83087000e-01
7.77937000e+00 4.50000000e+00 1.82901000e-01
7.77937000e+00 4.51000000e+00 1.82715000e-01
7.77937000e+00 4.52000000e+00 1.82530000e-01
7.77937000e+00 4.53000000e+00 1.82345000e-01
7.77937000e+00 4.54000000e+00 1.82162000e-01
7.77937000e+00 4.55000000e+00 1.81979000e-01
7.77937000e+00 4.56000000e+00 1.81797000e-01
7.77937000e+00 4.57000000e+00 1.81616000e-01
7.77937000e+00 4.58000000e+00 1.81435000e-01
7.77937000e+00 4.59000000e+00 1.81255000e-01
7.77937000e+00 4.60000000e+00 1.81076000e-01
7.77937000e+00 4.61000000e+00 1.80898000e-01
7.77937000e+00 4.62000000e+00 1.80720000e-01
7.77937000e+00 4.63000000e+00 1.80543000e-01
7.77937000e+00 4.64000000e+00 1.80367000e-01
7.77937000e+00 4.65000000e+00 1.80191000e-01
7.77937000e+00 4.66000000e+00 1.80016000e-01
7.77937000e+00 4.67000000e+00 1.79842000e-01
7.77937000e+00 4.68000000e+00 1.79669000e-01
7.77937000e+00 4.69000000e+00 1.79496000e-01
7.77937000e+00 4.70000000e+00 1.79323000e-01
7.77937000e+00 4.71000000e+00 1.79152000e-01
7.77937000e+00 4.72000000e+00 1.78981000e-01
7.77937000e+00 4.73000000e+00 1.78811000e-01
7.77937000e+00 4.74000000e+00 1.78641000e-01
7.77937000e+00 4.75000000e+00 1.78473000e-01
7.77937000e+00 4.76000000e+00 1.78305000e-01
7.77937000e+00 4.77000000e+00 1.78137000e-01
7.77937000e+00 4.78000000e+00 1.77971000e-01
7.77937000e+00 4.79000000e+00 1.77805000e-01
7.77937000e+00 4.80000000e+00 1.77640000e-01
7.77937000e+00 4.81000000e+00 1.77475000e-01
7.77937000e+00 4.82000000e+00 1.77311000e-01
7.77937000e+00 4.83000000e+00 1.77148000e-01
7.77937000e+00 4.84000000e+00 1.76986000e-01
7.77937000e+00 4.85000000e+00 1.76825000e-01
7.77937000e+00 4.86000000e+00 1.76664000e-01
7.77937000e+00 4.87000000e+00 1.76503000e-01
7.77937000e+00 4.88000000e+00 1.76344000e-01
7.77937000e+00 4.89000000e+00 1.76185000e-01
7.77937000e+00 4.90000000e+00 1.76027000e-01
7.77937000e+00 4.91000000e+00 1.75870000e-01
7.77937000e+00 4.92000000e+00 1.75713000e-01
7.77937000e+00 4.93000000e+00 1.75557000e-01
7.77937000e+00 4.94000000e+00 1.75402000e-01
7.77937000e+00 4.95000000e+00 1.75247000e-01
7.77937000e+00 4.96000000e+00 1.75093000e-01
7.77937000e+00 4.97000000e+00 1.74940000e-01
7.77937000e+00 4.98000000e+00 1.74787000e-01
7.77937000e+00 4.99000000e+00 1.74634000e-01
7.77937000e+00 5.00000000e+00 1.74483000e-01
7.77937000e+00 5.01000000e+00 1.74332000e-01
7.77937000e+00 5.02000000e+00 1.74182000e-01
7.77937000e+00 5.03000000e+00 1.74032000e-01
7.77937000e+00 5.04000000e+00 1.73883000e-01
7.77937000e+00 5.05000000e+00 1.73734000e-01
7.77937000e+00 5.06000000e+00 1.73586000e-01
7.77937000e+00 5.07000000e+00 1.73438000e-01
7.77937000e+00 5.08000000e+00 1.73291000e-01
7.77937000e+00 5.09000000e+00 1.73145000e-01
7.77937000e+00 5.10000000e+00 1.72999000e-01
7.77937000e+00 5.11000000e+00 1.72854000e-01
7.77937000e+00 5.12000000e+00 1.72709000e-01
7.77937000e+00 5.13000000e+00 1.72565000e-01
7.77937000e+00 5.14000000e+00 1.72422000e-01
7.77937000e+00 5.15000000e+00 1.72279000e-01
7.77937000e+00 5.16000000e+00 1.72136000e-01
7.77937000e+00 5.17000000e+00 1.71994000e-01
7.77937000e+00 5.18000000e+00 1.71853000e-01
7.77937000e+00 5.19000000e+00 1.71712000e-01
7.77937000e+00 5.20000000e+00 1.71572000e-01
7.77937000e+00 5.21000000e+00 1.71432000e-01
7.77937000e+00 5.22000000e+00 1.71293000e-01
7.77937000e+00 5.23000000e+00 1.71154000e-01
7.77937000e+00 5.24000000e+00 1.71016000e-01
7.77937000e+00 5.25000000e+00 1.70878000e-01
7.77937000e+00 5.26000000e+00 1.70741000e-01
7.77937000e+00 5.27000000e+00 1.70604000e-01
7.77937000e+00 5.28000000e+00 1.70468000e-01
7.77937000e+00 5.29000000e+00 1.70333000e-01
7.77937000e+00 5.30000000e+00 1.70198000e-01
9.21228000e+00 2.50000000e-01 4.70837000e-01
9.21228000e+00 2.60000000e-01 4.65290000e-01
9.21228000e+00 2.70000000e-01 4.60015000e-01
9.21228000e+00 2.80000000e-01 4.54992000e-01
9.21228000e+00 2.90000000e-01 4.50201000e-01
9.21228000e+00 3.00000000e-01 4.45627000e-01
9.21228000e+00 3.10000000e-01 4.41253000e-01
9.21228000e+00 3.20000000e-01 4.37066000e-01
9.21228000e+00 3.30000000e-01 4.33054000e-01
9.21228000e+00 3.40000000e-01 4.29204000e-01
9.21228000e+00 3.50000000e-01 4.25506000e-01
9.21228000e+00 3.60000000e-01 4.21952000e-01
9.21228000e+00 3.70000000e-01 4.18531000e-01
9.21228000e+00 3.80000000e-01 4.15237000e-01
9.21228000e+00 3.90000000e-01 4.12062000e-01
9.21228000e+00 4.00000000e-01 4.09000000e-01
9.21228000e+00 4.10000000e-01 4.06043000e-01
9.21228000e+00 4.20000000e-01 4.03187000e-01
9.21228000e+00 4.30000000e-01 4.00426000e-01
9.21228000e+00 4.40000000e-01 3.97755000e-01
9.21228000e+00 4.50000000e-01 3.95169000e-01
9.21228000e+00 4.60000000e-01 3.92665000e-01
9.21228000e+00 4.70000000e-01 3.90236000e-01
9.21228000e+00 4.80000000e-01 3.87879000e-01
9.21228000e+00 4.90000000e-01 3.85590000e-01
9.21228000e+00 5.00000000e-01 3.83363000e-01
9.21228000e+00 5.10000000e-01 3.81197000e-01
9.21228000e+00 5.20000000e-01 3.79086000e-01
9.21228000e+00 5.30000000e-01 3.77029000e-01
9.21228000e+00 5.40000000e-01 3.75022000e-01
9.21228000e+00 5.50000000e-01 3.73064000e-01
9.21228000e+00 5.60000000e-01 3.71150000e-01
9.21228000e+00 5.70000000e-01 3.69280000e-01
9.21228000e+00 5.80000000e-01 3.67450000e-01
9.21228000e+00 5.90000000e-01 3.65659000e-01
9.21228000e+00 6.00000000e-01 3.63906000e-01
9.21228000e+00 6.10000000e-01 3.62188000e-01
9.21228000e+00 6.20000000e-01 3.60504000e-01
9.21228000e+00 6.30000000e-01 3.58852000e-01
9.21228000e+00 6.40000000e-01 3.57231000e-01
9.21228000e+00 6.50000000e-01 3.55640000e-01
9.21228000e+00 6.60000000e-01 3.54077000e-01
9.21228000e+00 6.70000000e-01 3.52542000e-01
9.21228000e+00 6.80000000e-01 3.51033000e-01
9.21228000e+00 6.90000000e-01 3.49549000e-01
9.21228000e+00 7.00000000e-01 3.48090000e-01
9.21228000e+00 7.10000000e-01 3.46656000e-01
9.21228000e+00 7.20000000e-01 3.45244000e-01
9.21228000e+00 7.30000000e-01 3.43854000e-01
9.21228000e+00 7.40000000e-01 3.42486000e-01
9.21228000e+00 7.50000000e-01 3.41140000e-01
9.21228000e+00 7.60000000e-01 3.39813000e-01
9.21228000e+00 7.70000000e-01 3.38506000e-01
9.21228000e+00 7.80000000e-01 3.37219000e-01
9.21228000e+00 7.90000000e-01 3.35950000e-01
9.21228000e+00 8.00000000e-01 3.34699000e-01
9.21228000e+00 8.10000000e-01 3.33465000e-01
9.21228000e+00 8.20000000e-01 3.32249000e-01
9.21228000e+00 8.30000000e-01 3.31049000e-01
9.21228000e+00 8.40000000e-01 3.29866000e-01
9.21228000e+00 8.50000000e-01 3.28698000e-01
9.21228000e+00 8.60000000e-01 3.27545000e-01
9.21228000e+00 8.70000000e-01 3.26407000e-01
9.21228000e+00 8.80000000e-01 3.25284000e-01
9.21228000e+00 8.90000000e-01 3.24174000e-01
9.21228000e+00 9.00000000e-01 3.23079000e-01
9.21228000e+00 9.10000000e-01 3.21996000e-01
9.21228000e+00 9.20000000e-01 3.20926000e-01
9.21228000e+00 9.30000000e-01 3.19869000e-01
9.21228000e+00 9.40000000e-01 3.18824000e-01
9.21228000e+00 9.50000000e-01 3.17791000e-01
9.21228000e+00 9.60000000e-01 3.16769000e-01
9.21228000e+00 9.70000000e-01 3.15758000e-01
9.21228000e+00 9.80000000e-01 3.14759000e-01
9.21228000e+00 9.90000000e-01 3.13770000e-01
9.21228000e+00 1.00000000e+00 3.12792000e-01
9.21228000e+00 1.01000000e+00 3.11823000e-01
9.21228000e+00 1.02000000e+00 3.10865000e-01
9.21228000e+00 1.03000000e+00 3.09916000e-01
9.21228000e+00 1.04000000e+00 3.08977000e-01
9.21228000e+00 1.05000000e+00 3.08047000e-01
9.21228000e+00 1.06000000e+00 3.07126000e-01
9.21228000e+00 1.07000000e+00 3.06214000e-01
9.21228000e+00 1.08000000e+00 3.05310000e-01
9.21228000e+00 1.09000000e+00 3.04415000e-01
9.21228000e+00 1.10000000e+00 3.03528000e-01
9.21228000e+00 1.11000000e+00 3.02649000e-01
9.21228000e+00 1.12000000e+00 3.01779000e-01
9.21228000e+00 1.13000000e+00 3.00916000e-01
9.21228000e+00 1.14000000e+00 3.00060000e-01
9.21228000e+00 1.15000000e+00 2.99212000e-01
9.21228000e+00 1.16000000e+00 2.98372000e-01
9.21228000e+00 1.17000000e+00 2.97538000e-01
9.21228000e+00 1.18000000e+00 2.96712000e-01
9.21228000e+00 1.19000000e+00 2.95893000e-01
9.21228000e+00 1.20000000e+00 2.95080000e-01
9.21228000e+00 1.21000000e+00 2.94274000e-01
9.21228000e+00 1.22000000e+00 2.93475000e-01
9.21228000e+00 1.23000000e+00 2.92682000e-01
9.21228000e+00 1.24000000e+00 2.91895000e-01
9.21228000e+00 1.25000000e+00 2.91114000e-01
9.21228000e+00 1.26000000e+00 2.90340000e-01
9.21228000e+00 1.27000000e+00 2.89572000e-01
9.21228000e+00 1.28000000e+00 2.88809000e-01
9.21228000e+00 1.29000000e+00 2.88052000e-01
9.21228000e+00 1.30000000e+00 2.87301000e-01
9.21228000e+00 1.31000000e+00 2.86556000e-01
9.21228000e+00 1.32000000e+00 2.85816000e-01
9.21228000e+00 1.33000000e+00 2.85081000e-01
9.21228000e+00 1.34000000e+00 2.84352000e-01
9.21228000e+00 1.35000000e+00 2.83628000e-01
9.21228000e+00 1.36000000e+00 2.82909000e-01
9.21228000e+00 1.37000000e+00 2.82195000e-01
9.21228000e+00 1.38000000e+00 2.81486000e-01
9.21228000e+00 1.39000000e+00 2.80782000e-01
9.21228000e+00 1.40000000e+00 2.80082000e-01
9.21228000e+00 1.41000000e+00 2.79388000e-01
9.21228000e+00 1.42000000e+00 2.78698000e-01
9.21228000e+00 1.43000000e+00 2.78013000e-01
9.21228000e+00 1.44000000e+00 2.77332000e-01
9.21228000e+00 1.45000000e+00 2.76656000e-01
9.21228000e+00 1.46000000e+00 2.75984000e-01
9.21228000e+00 1.47000000e+00 2.75316000e-01
9.21228000e+00 1.48000000e+00 2.74653000e-01
9.21228000e+00 1.49000000e+00 2.73994000e-01
9.21228000e+00 1.50000000e+00 2.73339000e-01
9.21228000e+00 1.51000000e+00 2.72688000e-01
9.21228000e+00 1.52000000e+00 2.72041000e-01
9.21228000e+00 1.53000000e+00 2.71398000e-01
9.21228000e+00 1.54000000e+00 2.70759000e-01
9.21228000e+00 1.55000000e+00 2.70124000e-01
9.21228000e+00 1.56000000e+00 2.69493000e-01
9.21228000e+00 1.57000000e+00 2.68865000e-01
9.21228000e+00 1.58000000e+00 2.68242000e-01
9.21228000e+00 1.59000000e+00 2.67622000e-01
9.21228000e+00 1.60000000e+00 2.67005000e-01
9.21228000e+00 1.61000000e+00 2.66392000e-01
9.21228000e+00 1.62000000e+00 2.65783000e-01
9.21228000e+00 1.63000000e+00 2.65178000e-01
9.21228000e+00 1.64000000e+00 2.64575000e-01
9.21228000e+00 1.65000000e+00 2.63977000e-01
9.21228000e+00 1.66000000e+00 2.63381000e-01
9.21228000e+00 1.67000000e+00 2.62789000e-01
9.21228000e+00 1.68000000e+00 2.62201000e-01
9.21228000e+00 1.69000000e+00 2.61615000e-01
9.21228000e+00 1.70000000e+00 2.61033000e-01
9.21228000e+00 1.71000000e+00 2.60454000e-01
9.21228000e+00 1.72000000e+00 2.59878000e-01
9.21228000e+00 1.73000000e+00 2.59306000e-01
9.21228000e+00 1.74000000e+00 2.58736000e-01
9.21228000e+00 1.75000000e+00 2.58169000e-01
9.21228000e+00 1.76000000e+00 2.57606000e-01
9.21228000e+00 1.77000000e+00 2.57045000e-01
9.21228000e+00 1.78000000e+00 2.56488000e-01
9.21228000e+00 1.79000000e+00 2.55933000e-01
9.21228000e+00 1.80000000e+00 2.55382000e-01
9.21228000e+00 1.81000000e+00 2.54833000e-01
9.21228000e+00 1.82000000e+00 2.54287000e-01
9.21228000e+00 1.83000000e+00 2.53743000e-01
9.21228000e+00 1.84000000e+00 2.53203000e-01
9.21228000e+00 1.85000000e+00 2.52665000e-01
9.21228000e+00 1.86000000e+00 2.52130000e-01
9.21228000e+00 1.87000000e+00 2.51598000e-01
9.21228000e+00 1.88000000e+00 2.51069000e-01
9.21228000e+00 1.89000000e+00 2.50542000e-01
9.21228000e+00 1.90000000e+00 2.50018000e-01
9.21228000e+00 1.91000000e+00 2.49496000e-01
9.21228000e+00 1.92000000e+00 2.48977000e-01
9.21228000e+00 1.93000000e+00 2.48461000e-01
9.21228000e+00 1.94000000e+00 2.47947000e-01
9.21228000e+00 1.95000000e+00 2.47435000e-01
9.21228000e+00 1.96000000e+00 2.46927000e-01
9.21228000e+00 1.97000000e+00 2.46421000e-01
9.21228000e+00 1.98000000e+00 2.45917000e-01
9.21228000e+00 1.99000000e+00 2.45416000e-01
9.21228000e+00 2.00000000e+00 2.44917000e-01
9.21228000e+00 2.01000000e+00 2.44421000e-01
9.21228000e+00 2.02000000e+00 2.43927000e-01
9.21228000e+00 2.03000000e+00 2.43436000e-01
9.21228000e+00 2.04000000e+00 2.42947000e-01
9.21228000e+00 2.05000000e+00 2.42460000e-01
9.21228000e+00 2.06000000e+00 2.41976000e-01
9.21228000e+00 2.07000000e+00 2.41494000e-01
9.21228000e+00 2.08000000e+00 2.41015000e-01
9.21228000e+00 2.09000000e+00 2.40537000e-01
9.21228000e+00 2.10000000e+00 2.40062000e-01
9.21228000e+00 2.11000000e+00 2.39590000e-01
9.21228000e+00 2.12000000e+00 2.39119000e-01
9.21228000e+00 2.13000000e+00 2.38651000e-01
9.21228000e+00 2.14000000e+00 2.38185000e-01
9.21228000e+00 2.15000000e+00 2.37722000e-01
9.21228000e+00 2.16000000e+00 2.37260000e-01
9.21228000e+00 2.17000000e+00 2.36800000e-01
9.21228000e+00 2.18000000e+00 2.36343000e-01
9.21228000e+00 2.19000000e+00 2.35888000e-01
9.21228000e+00 2.20000000e+00 2.35435000e-01
9.21228000e+00 2.21000000e+00 2.34984000e-01
9.21228000e+00 2.22000000e+00 2.34535000e-01
9.21228000e+00 2.23000000e+00 2.34088000e-01
9.21228000e+00 2.24000000e+00 2.33643000e-01
9.21228000e+00 2.25000000e+00 2.33200000e-01
9.21228000e+00 2.26000000e+00 2.32759000e-01
9.21228000e+00 2.27000000e+00 2.32320000e-01
9.21228000e+00 2.28000000e+00 2.31882000e-01
9.21228000e+00 2.29000000e+00 2.31447000e-01
9.21228000e+00 2.30000000e+00 2.31014000e-01
9.21228000e+00 2.31000000e+00 2.30583000e-01
9.21228000e+00 2.32000000e+00 2.30154000e-01
9.21228000e+00 2.33000000e+00 2.29726000e-01
9.21228000e+00 2.34000000e+00 2.29301000e-01
9.21228000e+00 2.35000000e+00 2.28878000e-01
9.21228000e+00 2.36000000e+00 2.28456000e-01
9.21228000e+00 2.37000000e+00 2.28036000e-01
9.21228000e+00 2.38000000e+00 2.27619000e-01
9.21228000e+00 2.39000000e+00 2.27203000e-01
9.21228000e+00 2.40000000e+00 2.26789000e-01
9.21228000e+00 2.41000000e+00 2.26377000e-01
9.21228000e+00 2.42000000e+00 2.25967000e-01
9.21228000e+00 2.43000000e+00 2.25559000e-01
9.21228000e+00 2.44000000e+00 2.25152000e-01
9.21228000e+00 2.45000000e+00 2.24748000e-01
9.21228000e+00 2.46000000e+00 2.24345000e-01
9.21228000e+00 2.47000000e+00 2.23945000e-01
9.21228000e+00 2.48000000e+00 2.23546000e-01
9.21228000e+00 2.49000000e+00 2.23149000e-01
9.21228000e+00 2.50000000e+00 2.22753000e-01
9.21228000e+00 2.51000000e+00 2.22360000e-01
9.21228000e+00 2.52000000e+00 2.21968000e-01
9.21228000e+00 2.53000000e+00 2.21578000e-01
9.21228000e+00 2.54000000e+00 2.21190000e-01
9.21228000e+00 2.55000000e+00 2.20804000e-01
9.21228000e+00 2.56000000e+00 2.20420000e-01
9.21228000e+00 2.57000000e+00 2.20037000e-01
9.21228000e+00 2.58000000e+00 2.19656000e-01
9.21228000e+00 2.59000000e+00 2.19277000e-01
9.21228000e+00 2.60000000e+00 2.18900000e-01
9.21228000e+00 2.61000000e+00 2.18524000e-01
9.21228000e+00 2.62000000e+00 2.18150000e-01
9.21228000e+00 2.63000000e+00 2.17778000e-01
9.21228000e+00 2.64000000e+00 2.17407000e-01
9.21228000e+00 2.65000000e+00 2.17038000e-01
9.21228000e+00 2.66000000e+00 2.16671000e-01
9.21228000e+00 2.67000000e+00 2.16306000e-01
9.21228000e+00 2.68000000e+00 2.15942000e-01
9.21228000e+00 2.69000000e+00 2.15580000e-01
9.21228000e+00 2.70000000e+00 2.15220000e-01
9.21228000e+00 2.71000000e+00 2.14861000e-01
9.21228000e+00 2.72000000e+00 2.14504000e-01
9.21228000e+00 2.73000000e+00 2.14148000e-01
9.21228000e+00 2.74000000e+00 2.13794000e-01
9.21228000e+00 2.75000000e+00 2.13442000e-01
9.21228000e+00 2.76000000e+00 2.13092000e-01
9.21228000e+00 2.77000000e+00 2.12743000e-01
9.21228000e+00 2.78000000e+00 2.12395000e-01
9.21228000e+00 2.79000000e+00 2.12049000e-01
9.21228000e+00 2.80000000e+00 2.11705000e-01
9.21228000e+00 2.81000000e+00 2.11362000e-01
9.21228000e+00 2.82000000e+00 2.11021000e-01
9.21228000e+00 2.83000000e+00 2.10681000e-01
9.21228000e+00 2.84000000e+00 2.10343000e-01
9.21228000e+00 2.85000000e+00 2.10007000e-01
9.21228000e+00 2.86000000e+00 2.09672000e-01
9.21228000e+00 2.87000000e+00 2.09338000e-01
9.21228000e+00 2.88000000e+00 2.09006000e-01
9.21228000e+00 2.89000000e+00 2.08676000e-01
9.21228000e+00 2.90000000e+00 2.08347000e-01
9.21228000e+00 2.91000000e+00 2.08019000e-01
9.21228000e+00 2.92000000e+00 2.07693000e-01
9.21228000e+00 2.93000000e+00 2.07369000e-01
9.21228000e+00 2.94000000e+00 2.07046000e-01
9.21228000e+00 2.95000000e+00 2.06724000e-01
9.21228000e+00 2.96000000e+00 2.06404000e-01
9.21228000e+00 2.97000000e+00 2.06085000e-01
9.21228000e+00 2.98000000e+00 2.05767000e-01
9.21228000e+00 2.99000000e+00 2.05451000e-01
9.21228000e+00 3.00000000e+00 2.05137000e-01
9.21228000e+00 3.01000000e+00 2.04824000e-01
9.21228000e+00 3.02000000e+00 2.04512000e-01
9.21228000e+00 3.03000000e+00 2.04201000e-01
9.21228000e+00 3.04000000e+00 2.03892000e-01
9.21228000e+00 3.05000000e+00 2.03585000e-01
9.21228000e+00 3.06000000e+00 2.03278000e-01
9.21228000e+00 3.07000000e+00 2.02973000e-01
9.21228000e+00 3.08000000e+00 2.02670000e-01
9.21228000e+00 3.09000000e+00 2.02367000e-01
9.21228000e+00 3.10000000e+00 2.02066000e-01
9.21228000e+00 3.11000000e+00 2.01767000e-01
9.21228000e+00 3.12000000e+00 2.01469000e-01
9.21228000e+00 3.13000000e+00 2.01172000e-01
9.21228000e+00 3.14000000e+00 2.00876000e-01
9.21228000e+00 3.15000000e+00 2.00582000e-01
9.21228000e+00 3.16000000e+00 2.00289000e-01
9.21228000e+00 3.17000000e+00 1.99997000e-01
9.21228000e+00 3.18000000e+00 1.99707000e-01
9.21228000e+00 3.19000000e+00 1.99418000e-01
9.21228000e+00 3.20000000e+00 1.99130000e-01
9.21228000e+00 3.21000000e+00 1.98843000e-01
9.21228000e+00 3.22000000e+00 1.98558000e-01
9.21228000e+00 3.23000000e+00 1.98274000e-01
9.21228000e+00 3.24000000e+00 1.97992000e-01
9.21228000e+00 3.25000000e+00 1.97711000e-01
9.21228000e+00 3.26000000e+00 1.97431000e-01
9.21228000e+00 3.27000000e+00 1.97152000e-01
9.21228000e+00 3.28000000e+00 1.96874000e-01
9.21228000e+00 3.29000000e+00 1.96598000e-01
9.21228000e+00 3.30000000e+00 1.96323000e-01
9.21228000e+00 3.31000000e+00 1.96050000e-01
9.21228000e+00 3.32000000e+00 1.95777000e-01
9.21228000e+00 3.33000000e+00 1.95506000e-01
9.21228000e+00 3.34000000e+00 1.95237000e-01
9.21228000e+00 3.35000000e+00 1.94968000e-01
9.21228000e+00 3.36000000e+00 1.94701000e-01
9.21228000e+00 3.37000000e+00 1.94435000e-01
9.21228000e+00 3.38000000e+00 1.94170000e-01
9.21228000e+00 3.39000000e+00 1.93906000e-01
9.21228000e+00 3.40000000e+00 1.93644000e-01
9.21228000e+00 3.41000000e+00 1.93383000e-01
9.21228000e+00 3.42000000e+00 1.93123000e-01
9.21228000e+00 3.43000000e+00 1.92865000e-01
9.21228000e+00 3.44000000e+00 1.92607000e-01
9.21228000e+00 3.45000000e+00 1.92351000e-01
9.21228000e+00 3.46000000e+00 1.92096000e-01
9.21228000e+00 3.47000000e+00 1.91843000e-01
9.21228000e+00 3.48000000e+00 1.91590000e-01
9.21228000e+00 3.49000000e+00 1.91339000e-01
9.21228000e+00 3.50000000e+00 1.91089000e-01
9.21228000e+00 3.51000000e+00 1.90840000e-01
9.21228000e+00 3.52000000e+00 1.90593000e-01
9.21228000e+00 3.53000000e+00 1.90346000e-01
9.21228000e+00 3.54000000e+00 1.90101000e-01
9.21228000e+00 3.55000000e+00 1.89857000e-01
9.21228000e+00 3.56000000e+00 1.89614000e-01
9.21228000e+00 3.57000000e+00 1.89372000e-01
9.21228000e+00 3.58000000e+00 1.89132000e-01
9.21228000e+00 3.59000000e+00 1.88892000e-01
9.21228000e+00 3.60000000e+00 1.88654000e-01
9.21228000e+00 3.61000000e+00 1.88417000e-01
9.21228000e+00 3.62000000e+00 1.88180000e-01
9.21228000e+00 3.63000000e+00 1.87945000e-01
9.21228000e+00 3.64000000e+00 1.87712000e-01
9.21228000e+00 3.65000000e+00 1.87479000e-01
9.21228000e+00 3.66000000e+00 1.87247000e-01
9.21228000e+00 3.67000000e+00 1.87017000e-01
9.21228000e+00 3.68000000e+00 1.86787000e-01
9.21228000e+00 3.69000000e+00 1.86559000e-01
9.21228000e+00 3.70000000e+00 1.86331000e-01
9.21228000e+00 3.71000000e+00 1.86105000e-01
9.21228000e+00 3.72000000e+00 1.85880000e-01
9.21228000e+00 3.73000000e+00 1.85655000e-01
9.21228000e+00 3.74000000e+00 1.85432000e-01
9.21228000e+00 3.75000000e+00 1.85210000e-01
9.21228000e+00 3.76000000e+00 1.84989000e-01
9.21228000e+00 3.77000000e+00 1.84769000e-01
9.21228000e+00 3.78000000e+00 1.84550000e-01
9.21228000e+00 3.79000000e+00 1.84331000e-01
9.21228000e+00 3.80000000e+00 1.84114000e-01
9.21228000e+00 3.81000000e+00 1.83898000e-01
9.21228000e+00 3.82000000e+00 1.83683000e-01
9.21228000e+00 3.83000000e+00 1.83469000e-01
9.21228000e+00 3.84000000e+00 1.83256000e-01
9.21228000e+00 3.85000000e+00 1.83043000e-01
9.21228000e+00 3.86000000e+00 1.82832000e-01
9.21228000e+00 3.87000000e+00 1.82622000e-01
9.21228000e+00 3.88000000e+00 1.82412000e-01
9.21228000e+00 3.89000000e+00 1.82204000e-01
9.21228000e+00 3.90000000e+00 1.81997000e-01
9.21228000e+00 3.91000000e+00 1.81790000e-01
9.21228000e+00 3.92000000e+00 1.81584000e-01
9.21228000e+00 3.93000000e+00 1.81380000e-01
9.21228000e+00 3.94000000e+00 1.81176000e-01
9.21228000e+00 3.95000000e+00 1.80974000e-01
9.21228000e+00 3.96000000e+00 1.80772000e-01
9.21228000e+00 3.97000000e+00 1.80571000e-01
9.21228000e+00 3.98000000e+00 1.80371000e-01
9.21228000e+00 3.99000000e+00 1.80172000e-01
9.21228000e+00 4.00000000e+00 1.79974000e-01
9.21228000e+00 4.01000000e+00 1.79777000e-01
9.21228000e+00 4.02000000e+00 1.79581000e-01
9.21228000e+00 4.03000000e+00 1.79386000e-01
9.21228000e+00 4.04000000e+00 1.79192000e-01
9.21228000e+00 4.05000000e+00 1.78998000e-01
9.21228000e+00 4.06000000e+00 1.78806000e-01
9.21228000e+00 4.07000000e+00 1.78615000e-01
9.21228000e+00 4.08000000e+00 1.78424000e-01
9.21228000e+00 4.09000000e+00 1.78235000e-01
9.21228000e+00 4.10000000e+00 1.78046000e-01
9.21228000e+00 4.11000000e+00 1.77858000e-01
9.21228000e+00 4.12000000e+00 1.77671000e-01
9.21228000e+00 4.13000000e+00 1.77485000e-01
9.21228000e+00 4.14000000e+00 1.77300000e-01
9.21228000e+00 4.15000000e+00 1.77116000e-01
9.21228000e+00 4.16000000e+00 1.76932000e-01
9.21228000e+00 4.17000000e+00 1.76750000e-01
9.21228000e+00 4.18000000e+00 1.76568000e-01
9.21228000e+00 4.19000000e+00 1.76387000e-01
9.21228000e+00 4.20000000e+00 1.76207000e-01
9.21228000e+00 4.21000000e+00 1.76028000e-01
9.21228000e+00 4.22000000e+00 1.75850000e-01
9.21228000e+00 4.23000000e+00 1.75672000e-01
9.21228000e+00 4.24000000e+00 1.75495000e-01
9.21228000e+00 4.25000000e+00 1.75319000e-01
9.21228000e+00 4.26000000e+00 1.75144000e-01
9.21228000e+00 4.27000000e+00 1.74970000e-01
9.21228000e+00 4.28000000e+00 1.74796000e-01
9.21228000e+00 4.29000000e+00 1.74623000e-01
9.21228000e+00 4.30000000e+00 1.74451000e-01
9.21228000e+00 4.31000000e+00 1.74280000e-01
9.21228000e+00 4.32000000e+00 1.74109000e-01
9.21228000e+00 4.33000000e+00 1.73940000e-01
9.21228000e+00 4.34000000e+00 1.73771000e-01
9.21228000e+00 4.35000000e+00 1.73602000e-01
9.21228000e+00 4.36000000e+00 1.73435000e-01
9.21228000e+00 4.37000000e+00 1.73268000e-01
9.21228000e+00 4.38000000e+00 1.73102000e-01
9.21228000e+00 4.39000000e+00 1.72937000e-01
9.21228000e+00 4.40000000e+00 1.72773000e-01
9.21228000e+00 4.41000000e+00 1.72609000e-01
9.21228000e+00 4.42000000e+00 1.72446000e-01
9.21228000e+00 4.43000000e+00 1.72284000e-01
9.21228000e+00 4.44000000e+00 1.72122000e-01
9.21228000e+00 4.45000000e+00 1.71961000e-01
9.21228000e+00 4.46000000e+00 1.71801000e-01
9.21228000e+00 4.47000000e+00 1.71642000e-01
9.21228000e+00 4.48000000e+00 1.71483000e-01
9.21228000e+00 4.49000000e+00 1.71325000e-01
9.21228000e+00 4.50000000e+00 1.71168000e-01
9.21228000e+00 4.51000000e+00 1.71012000e-01
9.21228000e+00 4.52000000e+00 1.70856000e-01
9.21228000e+00 4.53000000e+00 1.70701000e-01
9.21228000e+00 4.54000000e+00 1.70547000e-01
9.21228000e+00 4.55000000e+00 1.70394000e-01
9.21228000e+00 4.56000000e+00 1.70241000e-01
1.04493000e+01 2.50000000e-01 4.30219000e-01
1.04493000e+01 2.60000000e-01 4.25200000e-01
1.04493000e+01 2.70000000e-01 4.20428000e-01
1.04493000e+01 2.80000000e-01 4.15883000e-01
1.04493000e+01 2.90000000e-01 4.11548000e-01
1.04493000e+01 3.00000000e-01 4.07408000e-01
1.04493000e+01 3.10000000e-01 4.03449000e-01
1.04493000e+01 3.20000000e-01 3.99659000e-01
1.04493000e+01 3.30000000e-01 3.96025000e-01
1.04493000e+01 3.40000000e-01 3.92539000e-01
1.04493000e+01 3.50000000e-01 3.89189000e-01
1.04493000e+01 3.60000000e-01 3.85969000e-01
1.04493000e+01 3.70000000e-01 3.82870000e-01
1.04493000e+01 3.80000000e-01 3.79885000e-01
1.04493000e+01 3.90000000e-01 3.77008000e-01
1.04493000e+01 4.00000000e-01 3.74231000e-01
1.04493000e+01 4.10000000e-01 3.71551000e-01
1.04493000e+01 4.20000000e-01 3.68960000e-01
1.04493000e+01 4.30000000e-01 3.66456000e-01
1.04493000e+01 4.40000000e-01 3.64033000e-01
1.04493000e+01 4.50000000e-01 3.61687000e-01
1.04493000e+01 4.60000000e-01 3.59414000e-01
1.04493000e+01 4.70000000e-01 3.57210000e-01
1.04493000e+01 4.80000000e-01 3.55071000e-01
1.04493000e+01 4.90000000e-01 3.52992000e-01
1.04493000e+01 5.00000000e-01 3.50970000e-01
1.04493000e+01 5.10000000e-01 3.49002000e-01
1.04493000e+01 5.20000000e-01 3.47084000e-01
1.04493000e+01 5.30000000e-01 3.45215000e-01
1.04493000e+01 5.40000000e-01 3.43391000e-01
1.04493000e+01 5.50000000e-01 3.41611000e-01
1.04493000e+01 5.60000000e-01 3.39871000e-01
1.04493000e+01 5.70000000e-01 3.38170000e-01
1.04493000e+01 5.80000000e-01 3.36505000e-01
1.04493000e+01 5.90000000e-01 3.34876000e-01
1.04493000e+01 6.00000000e-01 3.33281000e-01
1.04493000e+01 6.10000000e-01 3.31717000e-01
1.04493000e+01 6.20000000e-01 3.30184000e-01
1.04493000e+01 6.30000000e-01 3.28679000e-01
1.04493000e+01 6.40000000e-01 3.27203000e-01
1.04493000e+01 6.50000000e-01 3.25753000e-01
1.04493000e+01 6.60000000e-01 3.24329000e-01
1.04493000e+01 6.70000000e-01 3.22930000e-01
1.04493000e+01 6.80000000e-01 3.21554000e-01
1.04493000e+01 6.90000000e-01 3.20201000e-01
1.04493000e+01 7.00000000e-01 3.18871000e-01
1.04493000e+01 7.10000000e-01 3.17561000e-01
1.04493000e+01 7.20000000e-01 3.16273000e-01
1.04493000e+01 7.30000000e-01 3.15004000e-01
1.04493000e+01 7.40000000e-01 3.13755000e-01
1.04493000e+01 7.50000000e-01 3.12524000e-01
1.04493000e+01 7.60000000e-01 3.11311000e-01
1.04493000e+01 7.70000000e-01 3.10116000e-01
1.04493000e+01 7.80000000e-01 3.08939000e-01
1.04493000e+01 7.90000000e-01 3.07777000e-01
1.04493000e+01 8.00000000e-01 3.06632000e-01
1.04493000e+01 8.10000000e-01 3.05502000e-01
1.04493000e+01 8.20000000e-01 3.04388000e-01
1.04493000e+01 8.30000000e-01 3.03288000e-01
1.04493000e+01 8.40000000e-01 3.02202000e-01
1.04493000e+01 8.50000000e-01 3.01131000e-01
1.04493000e+01 8.60000000e-01 3.00073000e-01
1.04493000e+01 8.70000000e-01 2.99028000e-01
1.04493000e+01 8.80000000e-01 2.97996000e-01
1.04493000e+01 8.90000000e-01 2.96976000e-01
1.04493000e+01 9.00000000e-01 2.95969000e-01
1.04493000e+01 9.10000000e-01 2.94973000e-01
1.04493000e+01 9.20000000e-01 2.93989000e-01
1.04493000e+01 9.30000000e-01 2.93016000e-01
1.04493000e+01 9.40000000e-01 2.92054000e-01
1.04493000e+01 9.50000000e-01 2.91102000e-01
1.04493000e+01 9.60000000e-01 2.90161000e-01
1.04493000e+01 9.70000000e-01 2.89230000e-01
1.04493000e+01 9.80000000e-01 2.88308000e-01
1.04493000e+01 9.90000000e-01 2.87397000e-01
1.04493000e+01 1.00000000e+00 2.86495000e-01
1.04493000e+01 1.01000000e+00 2.85601000e-01
1.04493000e+01 1.02000000e+00 2.84717000e-01
1.04493000e+01 1.03000000e+00 2.83842000e-01
1.04493000e+01 1.04000000e+00 2.82975000e-01
1.04493000e+01 1.05000000e+00 2.82117000e-01
1.04493000e+01 1.06000000e+00 2.81266000e-01
1.04493000e+01 1.07000000e+00 2.80424000e-01
1.04493000e+01 1.08000000e+00 2.79590000e-01
1.04493000e+01 1.09000000e+00 2.78763000e-01
1.04493000e+01 1.10000000e+00 2.77944000e-01
1.04493000e+01 1.11000000e+00 2.77132000e-01
1.04493000e+01 1.12000000e+00 2.76327000e-01
1.04493000e+01 1.13000000e+00 2.75529000e-01
1.04493000e+01 1.14000000e+00 2.74739000e-01
1.04493000e+01 1.15000000e+00 2.73955000e-01
1.04493000e+01 1.16000000e+00 2.73177000e-01
1.04493000e+01 1.17000000e+00 2.72406000e-01
1.04493000e+01 1.18000000e+00 2.71642000e-01
1.04493000e+01 1.19000000e+00 2.70883000e-01
1.04493000e+01 1.20000000e+00 2.70131000e-01
1.04493000e+01 1.21000000e+00 2.69385000e-01
1.04493000e+01 1.22000000e+00 2.68645000e-01
1.04493000e+01 1.23000000e+00 2.67910000e-01
1.04493000e+01 1.24000000e+00 2.67182000e-01
1.04493000e+01 1.25000000e+00 2.66458000e-01
1.04493000e+01 1.26000000e+00 2.65741000e-01
1.04493000e+01 1.27000000e+00 2.65029000e-01
1.04493000e+01 1.28000000e+00 2.64322000e-01
1.04493000e+01 1.29000000e+00 2.63620000e-01
1.04493000e+01 1.30000000e+00 2.62923000e-01
1.04493000e+01 1.31000000e+00 2.62232000e-01
1.04493000e+01 1.32000000e+00 2.61545000e-01
1.04493000e+01 1.33000000e+00 2.60863000e-01
1.04493000e+01 1.34000000e+00 2.60186000e-01
1.04493000e+01 1.35000000e+00 2.59514000e-01
1.04493000e+01 1.36000000e+00 2.58846000e-01
1.04493000e+01 1.37000000e+00 2.58184000e-01
1.04493000e+01 1.38000000e+00 2.57525000e-01
1.04493000e+01 1.39000000e+00 2.56871000e-01
1.04493000e+01 1.40000000e+00 2.56221000e-01
1.04493000e+01 1.41000000e+00 2.55576000e-01
1.04493000e+01 1.42000000e+00 2.54935000e-01
1.04493000e+01 1.43000000e+00 2.54298000e-01
1.04493000e+01 1.44000000e+00 2.53665000e-01
1.04493000e+01 1.45000000e+00 2.53037000e-01
1.04493000e+01 1.46000000e+00 2.52412000e-01
1.04493000e+01 1.47000000e+00 2.51791000e-01
1.04493000e+01 1.48000000e+00 2.51175000e-01
1.04493000e+01 1.49000000e+00 2.50562000e-01
1.04493000e+01 1.50000000e+00 2.49953000e-01
1.04493000e+01 1.51000000e+00 2.49348000e-01
1.04493000e+01 1.52000000e+00 2.48746000e-01
1.04493000e+01 1.53000000e+00 2.48149000e-01
1.04493000e+01 1.54000000e+00 2.47555000e-01
1.04493000e+01 1.55000000e+00 2.46964000e-01
1.04493000e+01 1.56000000e+00 2.46377000e-01
1.04493000e+01 1.57000000e+00 2.45794000e-01
1.04493000e+01 1.58000000e+00 2.45215000e-01
1.04493000e+01 1.59000000e+00 2.44639000e-01
1.04493000e+01 1.60000000e+00 2.44066000e-01
1.04493000e+01 1.61000000e+00 2.43497000e-01
1.04493000e+01 1.62000000e+00 2.42931000e-01
1.04493000e+01 1.63000000e+00 2.42369000e-01
1.04493000e+01 1.64000000e+00 2.41810000e-01
1.04493000e+01 1.65000000e+00 2.41254000e-01
1.04493000e+01 1.66000000e+00 2.40702000e-01
1.04493000e+01 1.67000000e+00 2.40153000e-01
1.04493000e+01 1.68000000e+00 2.39607000e-01
1.04493000e+01 1.69000000e+00 2.39064000e-01
1.04493000e+01 1.70000000e+00 2.38524000e-01
1.04493000e+01 1.71000000e+00 2.37988000e-01
1.04493000e+01 1.72000000e+00 2.37454000e-01
1.04493000e+01 1.73000000e+00 2.36924000e-01
1.04493000e+01 1.74000000e+00 2.36397000e-01
1.04493000e+01 1.75000000e+00 2.35872000e-01
1.04493000e+01 1.76000000e+00 2.35351000e-01
1.04493000e+01 1.77000000e+00 2.34832000e-01
1.04493000e+01 1.78000000e+00 2.34317000e-01
1.04493000e+01 1.79000000e+00 2.33804000e-01
1.04493000e+01 1.80000000e+00 2.33294000e-01
1.04493000e+01 1.81000000e+00 2.32787000e-01
1.04493000e+01 1.82000000e+00 2.32283000e-01
1.04493000e+01 1.83000000e+00 2.31782000e-01
1.04493000e+01 1.84000000e+00 2.31283000e-01
1.04493000e+01 1.85000000e+00 2.30787000e-01
1.04493000e+01 1.86000000e+00 2.30294000e-01
1.04493000e+01 1.87000000e+00 2.29803000e-01
1.04493000e+01 1.88000000e+00 2.29315000e-01
1.04493000e+01 1.89000000e+00 2.28830000e-01
1.04493000e+01 1.90000000e+00 2.28347000e-01
1.04493000e+01 1.91000000e+00 2.27867000e-01
1.04493000e+01 1.92000000e+00 2.27389000e-01
1.04493000e+01 1.93000000e+00 2.26914000e-01
1.04493000e+01 1.94000000e+00 2.26442000e-01
1.04493000e+01 1.95000000e+00 2.25972000e-01
1.04493000e+01 1.96000000e+00 2.25505000e-01
1.04493000e+01 1.97000000e+00 2.25040000e-01
1.04493000e+01 1.98000000e+00 2.24577000e-01
1.04493000e+01 1.99000000e+00 2.24117000e-01
1.04493000e+01 2.00000000e+00 2.23660000e-01
1.04493000e+01 2.01000000e+00 2.23205000e-01
1.04493000e+01 2.02000000e+00 2.22752000e-01
1.04493000e+01 2.03000000e+00 2.22302000e-01
1.04493000e+01 2.04000000e+00 2.21854000e-01
1.04493000e+01 2.05000000e+00 2.21408000e-01
1.04493000e+01 2.06000000e+00 2.20965000e-01
1.04493000e+01 2.07000000e+00 2.20525000e-01
1.04493000e+01 2.08000000e+00 2.20086000e-01
1.04493000e+01 2.09000000e+00 2.19650000e-01
1.04493000e+01 2.10000000e+00 2.19216000e-01
1.04493000e+01 2.11000000e+00 2.18784000e-01
1.04493000e+01 2.12000000e+00 2.18355000e-01
1.04493000e+01 2.13000000e+00 2.17928000e-01
1.04493000e+01 2.14000000e+00 2.17503000e-01
1.04493000e+01 2.15000000e+00 2.17080000e-01
1.04493000e+01 2.16000000e+00 2.16660000e-01
1.04493000e+01 2.17000000e+00 2.16242000e-01
1.04493000e+01 2.18000000e+00 2.15826000e-01
1.04493000e+01 2.19000000e+00 2.15412000e-01
1.04493000e+01 2.20000000e+00 2.15000000e-01
1.04493000e+01 2.21000000e+00 2.14591000e-01
1.04493000e+01 2.22000000e+00 2.14183000e-01
1.04493000e+01 2.23000000e+00 2.13778000e-01
1.04493000e+01 2.24000000e+00 2.13375000e-01
1.04493000e+01 2.25000000e+00 2.12974000e-01
1.04493000e+01 2.26000000e+00 2.12575000e-01
1.04493000e+01 2.27000000e+00 2.12178000e-01
1.04493000e+01 2.28000000e+00 2.11783000e-01
1.04493000e+01 2.29000000e+00 2.11390000e-01
1.04493000e+01 2.30000000e+00 2.10999000e-01
1.04493000e+01 2.31000000e+00 2.10610000e-01
1.04493000e+01 2.32000000e+00 2.10223000e-01
1.04493000e+01 2.33000000e+00 2.09838000e-01
1.04493000e+01 2.34000000e+00 2.09456000e-01
1.04493000e+01 2.35000000e+00 2.09075000e-01
1.04493000e+01 2.36000000e+00 2.08696000e-01
1.04493000e+01 2.37000000e+00 2.08319000e-01
1.04493000e+01 2.38000000e+00 2.07944000e-01
1.04493000e+01 2.39000000e+00 2.07571000e-01
1.04493000e+01 2.40000000e+00 2.07200000e-01
1.04493000e+01 2.41000000e+00 2.06830000e-01
1.04493000e+01 2.42000000e+00 2.06463000e-01
1.04493000e+01 2.43000000e+00 2.06098000e-01
1.04493000e+01 2.44000000e+00 2.05734000e-01
1.04493000e+01 2.45000000e+00 2.05372000e-01
1.04493000e+01 2.46000000e+00 2.05013000e-01
1.04493000e+01 2.47000000e+00 2.04655000e-01
1.04493000e+01 2.48000000e+00 2.04299000e-01
1.04493000e+01 2.49000000e+00 2.03944000e-01
1.04493000e+01 2.50000000e+00 2.03592000e-01
1.04493000e+01 2.51000000e+00 2.03241000e-01
1.04493000e+01 2.52000000e+00 2.02893000e-01
1.04493000e+01 2.53000000e+00 2.02546000e-01
1.04493000e+01 2.54000000e+00 2.02201000e-01
1.04493000e+01 2.55000000e+00 2.01857000e-01
1.04493000e+01 2.56000000e+00 2.01516000e-01
1.04493000e+01 2.57000000e+00 2.01176000e-01
1.04493000e+01 2.58000000e+00 2.00838000e-01
1.04493000e+01 2.59000000e+00 2.00502000e-01
1.04493000e+01 2.60000000e+00 2.00168000e-01
1.04493000e+01 2.61000000e+00 1.99835000e-01
1.04493000e+01 2.62000000e+00 1.99505000e-01
1.04493000e+01 2.63000000e+00 1.99176000e-01
1.04493000e+01 2.64000000e+00 1.98849000e-01
1.04493000e+01 2.65000000e+00 1.98523000e-01
1.04493000e+01 2.66000000e+00 1.98199000e-01
1.04493000e+01 2.67000000e+00 1.97877000e-01
1.04493000e+01 2.68000000e+00 1.97557000e-01
1.04493000e+01 2.69000000e+00 1.97239000e-01
1.04493000e+01 2.70000000e+00 1.96922000e-01
1.04493000e+01 2.71000000e+00 1.96607000e-01
1.04493000e+01 2.72000000e+00 1.96294000e-01
1.04493000e+01 2.73000000e+00 1.95982000e-01
1.04493000e+01 2.74000000e+00 1.95672000e-01
1.04493000e+01 2.75000000e+00 1.95364000e-01
1.04493000e+01 2.76000000e+00 1.95057000e-01
1.04493000e+01 2.77000000e+00 1.94752000e-01
1.04493000e+01 2.78000000e+00 1.94449000e-01
1.04493000e+01 2.79000000e+00 1.94147000e-01
1.04493000e+01 2.80000000e+00 1.93847000e-01
1.04493000e+01 2.81000000e+00 1.93548000e-01
1.04493000e+01 2.82000000e+00 1.93251000e-01
1.04493000e+01 2.83000000e+00 1.92956000e-01
1.04493000e+01 2.84000000e+00 1.92662000e-01
1.04493000e+01 2.85000000e+00 1.92370000e-01
1.04493000e+01 2.86000000e+00 1.92079000e-01
1.04493000e+01 2.87000000e+00 1.91790000e-01
1.04493000e+01 2.88000000e+00 1.91503000e-01
1.04493000e+01 2.89000000e+00 1.91217000e-01
1.04493000e+01 2.90000000e+00 1.90933000e-01
1.04493000e+01 2.91000000e+00 1.90650000e-01
1.04493000e+01 2.92000000e+00 1.90368000e-01
1.04493000e+01 2.93000000e+00 1.90088000e-01
1.04493000e+01 2.94000000e+00 1.89810000e-01
1.04493000e+01 2.95000000e+00 1.89533000e-01
1.04493000e+01 2.96000000e+00 1.89258000e-01
1.04493000e+01 2.97000000e+00 1.88984000e-01
1.04493000e+01 2.98000000e+00 1.88711000e-01
1.04493000e+01 2.99000000e+00 1.88440000e-01
1.04493000e+01 3.00000000e+00 1.88171000e-01
1.04493000e+01 3.01000000e+00 1.87903000e-01
1.04493000e+01 3.02000000e+00 1.87636000e-01
1.04493000e+01 3.03000000e+00 1.87371000e-01
1.04493000e+01 3.04000000e+00 1.87107000e-01
1.04493000e+01 3.05000000e+00 1.86844000e-01
1.04493000e+01 3.06000000e+00 1.86583000e-01
1.04493000e+01 3.07000000e+00 1.86324000e-01
1.04493000e+01 3.08000000e+00 1.86065000e-01
1.04493000e+01 3.09000000e+00 1.85808000e-01
1.04493000e+01 3.10000000e+00 1.85553000e-01
1.04493000e+01 3.11000000e+00 1.85299000e-01
1.04493000e+01 3.12000000e+00 1.85046000e-01
1.04493000e+01 3.13000000e+00 1.84794000e-01
1.04493000e+01 3.14000000e+00 1.84544000e-01
1.04493000e+01 3.15000000e+00 1.84295000e-01
1.04493000e+01 3.16000000e+00 1.84047000e-01
1.04493000e+01 3.17000000e+00 1.83801000e-01
1.04493000e+01 3.18000000e+00 1.83556000e-01
1.04493000e+01 3.19000000e+00 1.83312000e-01
1.04493000e+01 3.20000000e+00 1.83070000e-01
1.04493000e+01 3.21000000e+00 1.82829000e-01
1.04493000e+01 3.22000000e+00 1.82589000e-01
1.04493000e+01 3.23000000e+00 1.82350000e-01
1.04493000e+01 3.24000000e+00 1.82113000e-01
1.04493000e+01 3.25000000e+00 1.81877000e-01
1.04493000e+01 3.26000000e+00 1.81642000e-01
1.04493000e+01 3.27000000e+00 1.81408000e-01
1.04493000e+01 3.28000000e+00 1.81176000e-01
1.04493000e+01 3.29000000e+00 1.80945000e-01
1.04493000e+01 3.30000000e+00 1.80715000e-01
1.04493000e+01 3.31000000e+00 1.80486000e-01
1.04493000e+01 3.32000000e+00 1.80258000e-01
1.04493000e+01 3.33000000e+00 1.80032000e-01
1.04493000e+01 3.34000000e+00 1.79807000e-01
1.04493000e+01 3.35000000e+00 1.79583000e-01
1.04493000e+01 3.36000000e+00 1.79360000e-01
1.04493000e+01 3.37000000e+00 1.79138000e-01
1.04493000e+01 3.38000000e+00 1.78918000e-01
1.04493000e+01 3.39000000e+00 1.78698000e-01
1.04493000e+01 3.40000000e+00 1.78480000e-01
1.04493000e+01 3.41000000e+00 1.78263000e-01
1.04493000e+01 3.42000000e+00 1.78047000e-01
1.04493000e+01 3.43000000e+00 1.77833000e-01
1.04493000e+01 3.44000000e+00 1.77619000e-01
1.04493000e+01 3.45000000e+00 1.77407000e-01
1.04493000e+01 3.46000000e+00 1.77195000e-01
1.04493000e+01 3.47000000e+00 1.76985000e-01
1.04493000e+01 3.48000000e+00 1.76776000e-01
1.04493000e+01 3.49000000e+00 1.76568000e-01
1.04493000e+01 3.50000000e+00 1.76361000e-01
1.04493000e+01 3.51000000e+00 1.76156000e-01
1.04493000e+01 3.52000000e+00 1.75951000e-01
1.04493000e+01 3.53000000e+00 1.75748000e-01
1.04493000e+01 3.54000000e+00 1.75545000e-01
1.04493000e+01 3.55000000e+00 1.75344000e-01
1.04493000e+01 3.56000000e+00 1.75144000e-01
1.04493000e+01 3.57000000e+00 1.74944000e-01
1.04493000e+01 3.58000000e+00 1.74746000e-01
1.04493000e+01 3.59000000e+00 1.74549000e-01
1.04493000e+01 3.60000000e+00 1.74353000e-01
1.04493000e+01 3.61000000e+00 1.74158000e-01
1.04493000e+01 3.62000000e+00 1.73965000e-01
1.04493000e+01 3.63000000e+00 1.73772000e-01
1.04493000e+01 3.64000000e+00 1.73580000e-01
1.04493000e+01 3.65000000e+00 1.73389000e-01
1.04493000e+01 3.66000000e+00 1.73199000e-01
1.04493000e+01 3.67000000e+00 1.73011000e-01
1.04493000e+01 3.68000000e+00 1.72823000e-01
1.04493000e+01 3.69000000e+00 1.72636000e-01
1.04493000e+01 3.70000000e+00 1.72451000e-01
1.04493000e+01 3.71000000e+00 1.72266000e-01
1.04493000e+01 3.72000000e+00 1.72082000e-01
1.04493000e+01 3.73000000e+00 1.71899000e-01
1.04493000e+01 3.74000000e+00 1.71717000e-01
1.04493000e+01 3.75000000e+00 1.71536000e-01
1.04493000e+01 3.76000000e+00 1.71356000e-01
1.04493000e+01 3.77000000e+00 1.71177000e-01
1.04493000e+01 3.78000000e+00 1.70999000e-01
1.04493000e+01 3.79000000e+00 1.70822000e-01
1.04493000e+01 3.80000000e+00 1.70645000e-01
1.04493000e+01 3.81000000e+00 1.70470000e-01
1.04493000e+01 3.82000000e+00 1.70295000e-01
1.15541000e+01 2.50000000e-01 3.81293000e-01
1.15541000e+01 2.60000000e-01 3.76943000e-01
1.15541000e+01 2.70000000e-01 3.72806000e-01
1.15541000e+01 2.80000000e-01 3.68865000e-01
1.15541000e+01 2.90000000e-01 3.65105000e-01
1.15541000e+01 3.00000000e-01 3.61514000e-01
1.15541000e+01 3.10000000e-01 3.58079000e-01
1.15541000e+01 3.20000000e-01 3.54790000e-01
1.15541000e+01 3.30000000e-01 3.51637000e-01
1.15541000e+01 3.40000000e-01 3.48612000e-01
1.15541000e+01 3.50000000e-01 3.45705000e-01
1.15541000e+01 3.60000000e-01 3.42911000e-01
1.15541000e+01 3.70000000e-01 3.40221000e-01
1.15541000e+01 3.80000000e-01 3.37631000e-01
1.15541000e+01 3.90000000e-01 3.35133000e-01
1.15541000e+01 4.00000000e-01 3.32724000e-01
1.15541000e+01 4.10000000e-01 3.30398000e-01
1.15541000e+01 4.20000000e-01 3.28150000e-01
1.15541000e+01 4.30000000e-01 3.25977000e-01
1.15541000e+01 4.40000000e-01 3.23874000e-01
1.15541000e+01 4.50000000e-01 3.21839000e-01
1.15541000e+01 4.60000000e-01 3.19867000e-01
1.15541000e+01 4.70000000e-01 3.17955000e-01
1.15541000e+01 4.80000000e-01 3.16099000e-01
1.15541000e+01 4.90000000e-01 3.14296000e-01
1.15541000e+01 5.00000000e-01 3.12542000e-01
1.15541000e+01 5.10000000e-01 3.10835000e-01
1.15541000e+01 5.20000000e-01 3.09172000e-01
1.15541000e+01 5.30000000e-01 3.07551000e-01
1.15541000e+01 5.40000000e-01 3.05969000e-01
1.15541000e+01 5.50000000e-01 3.04424000e-01
1.15541000e+01 5.60000000e-01 3.02915000e-01
1.15541000e+01 5.70000000e-01 3.01439000e-01
1.15541000e+01 5.80000000e-01 2.99995000e-01
1.15541000e+01 5.90000000e-01 2.98582000e-01
1.15541000e+01 6.00000000e-01 2.97197000e-01
1.15541000e+01 6.10000000e-01 2.95841000e-01
1.15541000e+01 6.20000000e-01 2.94510000e-01
1.15541000e+01 6.30000000e-01 2.93205000e-01
1.15541000e+01 6.40000000e-01 2.91923000e-01
1.15541000e+01 6.50000000e-01 2.90665000e-01
1.15541000e+01 6.60000000e-01 2.89429000e-01
1.15541000e+01 6.70000000e-01 2.88214000e-01
1.15541000e+01 6.80000000e-01 2.87019000e-01
1.15541000e+01 6.90000000e-01 2.85844000e-01
1.15541000e+01 7.00000000e-01 2.84689000e-01
1.15541000e+01 7.10000000e-01 2.83551000e-01
1.15541000e+01 7.20000000e-01 2.82432000e-01
1.15541000e+01 7.30000000e-01 2.81330000e-01
1.15541000e+01 7.40000000e-01 2.80244000e-01
1.15541000e+01 7.50000000e-01 2.79175000e-01
1.15541000e+01 7.60000000e-01 2.78121000e-01
1.15541000e+01 7.70000000e-01 2.77083000e-01
1.15541000e+01 7.80000000e-01 2.76059000e-01
1.15541000e+01 7.90000000e-01 2.75050000e-01
1.15541000e+01 8.00000000e-01 2.74054000e-01
1.15541000e+01 8.10000000e-01 2.73072000e-01
1.15541000e+01 8.20000000e-01 2.72103000e-01
1.15541000e+01 8.30000000e-01 2.71147000e-01
1.15541000e+01 8.40000000e-01 2.70203000e-01
1.15541000e+01 8.50000000e-01 2.69271000e-01
1.15541000e+01 8.60000000e-01 2.68351000e-01
1.15541000e+01 8.70000000e-01 2.67442000e-01
1.15541000e+01 8.80000000e-01 2.66545000e-01
1.15541000e+01 8.90000000e-01 2.65658000e-01
1.15541000e+01 9.00000000e-01 2.64781000e-01
1.15541000e+01 9.10000000e-01 2.63915000e-01
1.15541000e+01 9.20000000e-01 2.63058000e-01
1.15541000e+01 9.30000000e-01 2.62211000e-01
1.15541000e+01 9.40000000e-01 2.61373000e-01
1.15541000e+01 9.50000000e-01 2.60544000e-01
1.15541000e+01 9.60000000e-01 2.59725000e-01
1.15541000e+01 9.70000000e-01 2.58913000e-01
1.15541000e+01 9.80000000e-01 2.58110000e-01
1.15541000e+01 9.90000000e-01 2.57316000e-01
1.15541000e+01 1.00000000e+00 2.56529000e-01
1.15541000e+01 1.01000000e+00 2.55750000e-01
1.15541000e+01 1.02000000e+00 2.54979000e-01
1.15541000e+01 1.03000000e+00 2.54215000e-01
1.15541000e+01 1.04000000e+00 2.53459000e-01
1.15541000e+01 1.05000000e+00 2.52709000e-01
1.15541000e+01 1.06000000e+00 2.51967000e-01
1.15541000e+01 1.07000000e+00 2.51231000e-01
1.15541000e+01 1.08000000e+00 2.50502000e-01
1.15541000e+01 1.09000000e+00 2.49780000e-01
1.15541000e+01 1.10000000e+00 2.49063000e-01
1.15541000e+01 1.11000000e+00 2.48354000e-01
1.15541000e+01 1.12000000e+00 2.47650000e-01
1.15541000e+01 1.13000000e+00 2.46953000e-01
1.15541000e+01 1.14000000e+00 2.46261000e-01
1.15541000e+01 1.15000000e+00 2.45576000e-01
1.15541000e+01 1.16000000e+00 2.44896000e-01
1.15541000e+01 1.17000000e+00 2.44222000e-01
1.15541000e+01 1.18000000e+00 2.43554000e-01
1.15541000e+01 1.19000000e+00 2.42891000e-01
1.15541000e+01 1.20000000e+00 2.42234000e-01
1.15541000e+01 1.21000000e+00 2.41581000e-01
1.15541000e+01 1.22000000e+00 2.40935000e-01
1.15541000e+01 1.23000000e+00 2.40293000e-01
1.15541000e+01 1.24000000e+00 2.39656000e-01
1.15541000e+01 1.25000000e+00 2.39025000e-01
1.15541000e+01 1.26000000e+00 2.38398000e-01
1.15541000e+01 1.27000000e+00 2.37776000e-01
1.15541000e+01 1.28000000e+00 2.37159000e-01
1.15541000e+01 1.29000000e+00 2.36547000e-01
1.15541000e+01 1.30000000e+00 2.35939000e-01
1.15541000e+01 1.31000000e+00 2.35336000e-01
1.15541000e+01 1.32000000e+00 2.34737000e-01
1.15541000e+01 1.33000000e+00 2.34143000e-01
1.15541000e+01 1.34000000e+00 2.33553000e-01
1.15541000e+01 1.35000000e+00 2.32967000e-01
1.15541000e+01 1.36000000e+00 2.32385000e-01
1.15541000e+01 1.37000000e+00 2.31808000e-01
1.15541000e+01 1.38000000e+00 2.31234000e-01
1.15541000e+01 1.39000000e+00 2.30665000e-01
1.15541000e+01 1.40000000e+00 2.30099000e-01
1.15541000e+01 1.41000000e+00 2.29538000e-01
1.15541000e+01 1.42000000e+00 2.28980000e-01
1.15541000e+01 1.43000000e+00 2.28426000e-01
1.15541000e+01 1.44000000e+00 2.27875000e-01
1.15541000e+01 1.45000000e+00 2.27329000e-01
1.15541000e+01 1.46000000e+00 2.26785000e-01
1.15541000e+01 1.47000000e+00 2.26246000e-01
1.15541000e+01 1.48000000e+00 2.25710000e-01
1.15541000e+01 1.49000000e+00 2.25177000e-01
1.15541000e+01 1.50000000e+00 2.24648000e-01
1.15541000e+01 1.51000000e+00 2.24123000e-01
1.15541000e+01 1.52000000e+00 2.23601000e-01
1.15541000e+01 1.53000000e+00 2.23082000e-01
1.15541000e+01 1.54000000e+00 2.22567000e-01
1.15541000e+01 1.55000000e+00 2.22055000e-01
1.15541000e+01 1.56000000e+00 2.21546000e-01
1.15541000e+01 1.57000000e+00 2.21041000e-01
1.15541000e+01 1.58000000e+00 2.20538000e-01
1.15541000e+01 1.59000000e+00 2.20040000e-01
1.15541000e+01 1.60000000e+00 2.19544000e-01
1.15541000e+01 1.61000000e+00 2.19051000e-01
1.15541000e+01 1.62000000e+00 2.18562000e-01
1.15541000e+01 1.63000000e+00 2.18076000e-01
1.15541000e+01 1.64000000e+00 2.17592000e-01
1.15541000e+01 1.65000000e+00 2.17112000e-01
1.15541000e+01 1.66000000e+00 2.16635000e-01
1.15541000e+01 1.67000000e+00 2.16161000e-01
1.15541000e+01 1.68000000e+00 2.15690000e-01
1.15541000e+01 1.69000000e+00 2.15222000e-01
1.15541000e+01 1.70000000e+00 2.14756000e-01
1.15541000e+01 1.71000000e+00 2.14294000e-01
1.15541000e+01 1.72000000e+00 2.13834000e-01
1.15541000e+01 1.73000000e+00 2.13378000e-01
1.15541000e+01 1.74000000e+00 2.12924000e-01
1.15541000e+01 1.75000000e+00 2.12472000e-01
1.15541000e+01 1.76000000e+00 2.12024000e-01
1.15541000e+01 1.77000000e+00 2.11578000e-01
1.15541000e+01 1.78000000e+00 2.11135000e-01
1.15541000e+01 1.79000000e+00 2.10695000e-01
1.15541000e+01 1.80000000e+00 2.10257000e-01
1.15541000e+01 1.81000000e+00 2.09821000e-01
1.15541000e+01 1.82000000e+00 2.09389000e-01
1.15541000e+01 1.83000000e+00 2.08958000e-01
1.15541000e+01 1.84000000e+00 2.08531000e-01
1.15541000e+01 1.85000000e+00 2.08106000e-01
1.15541000e+01 1.86000000e+00 2.07683000e-01
1.15541000e+01 1.87000000e+00 2.07263000e-01
1.15541000e+01 1.88000000e+00 2.06845000e-01
1.15541000e+01 1.89000000e+00 2.06429000e-01
1.15541000e+01 1.90000000e+00 2.06016000e-01
1.15541000e+01 1.91000000e+00 2.05606000e-01
1.15541000e+01 1.92000000e+00 2.05197000e-01
1.15541000e+01 1.93000000e+00 2.04792000e-01
1.15541000e+01 1.94000000e+00 2.04388000e-01
1.15541000e+01 1.95000000e+00 2.03987000e-01
1.15541000e+01 1.96000000e+00 2.03588000e-01
1.15541000e+01 1.97000000e+00 2.03192000e-01
1.15541000e+01 1.98000000e+00 2.02798000e-01
1.15541000e+01 1.99000000e+00 2.02406000e-01
1.15541000e+01 2.00000000e+00 2.02017000e-01
1.15541000e+01 2.01000000e+00 2.01630000e-01
1.15541000e+01 2.02000000e+00 2.01245000e-01
1.15541000e+01 2.03000000e+00 2.00863000e-01
1.15541000e+01 2.04000000e+00 2.00482000e-01
1.15541000e+01 2.05000000e+00 2.00104000e-01
1.15541000e+01 2.06000000e+00 1.99729000e-01
1.15541000e+01 2.07000000e+00 1.99355000e-01
1.15541000e+01 2.08000000e+00 1.98984000e-01
1.15541000e+01 2.09000000e+00 1.98615000e-01
1.15541000e+01 2.10000000e+00 1.98248000e-01
1.15541000e+01 2.11000000e+00 1.97884000e-01
1.15541000e+01 2.12000000e+00 1.97521000e-01
1.15541000e+01 2.13000000e+00 1.97161000e-01
1.15541000e+01 2.14000000e+00 1.96804000e-01
1.15541000e+01 2.15000000e+00 1.96448000e-01
1.15541000e+01 2.16000000e+00 1.96094000e-01
1.15541000e+01 2.17000000e+00 1.95743000e-01
1.15541000e+01 2.18000000e+00 1.95394000e-01
1.15541000e+01 2.19000000e+00 1.95047000e-01
1.15541000e+01 2.20000000e+00 1.94703000e-01
1.15541000e+01 2.21000000e+00 1.94360000e-01
1.15541000e+01 2.22000000e+00 1.94020000e-01
1.15541000e+01 2.23000000e+00 1.93682000e-01
1.15541000e+01 2.24000000e+00 1.93346000e-01
1.15541000e+01 2.25000000e+00 1.93012000e-01
1.15541000e+01 2.26000000e+00 1.92681000e-01
1.15541000e+01 2.27000000e+00 1.92351000e-01
1.15541000e+01 2.28000000e+00 1.92024000e-01
1.15541000e+01 2.29000000e+00 1.91699000e-01
1.15541000e+01 2.30000000e+00 1.91375000e-01
1.15541000e+01 2.31000000e+00 1.91054000e-01
1.15541000e+01 2.32000000e+00 1.90735000e-01
1.15541000e+01 2.33000000e+00 1.90417000e-01
1.15541000e+01 2.34000000e+00 1.90102000e-01
1.15541000e+01 2.35000000e+00 1.89788000e-01
1.15541000e+01 2.36000000e+00 1.89477000e-01
1.15541000e+01 2.37000000e+00 1.89167000e-01
1.15541000e+01 2.38000000e+00 1.88859000e-01
1.15541000e+01 2.39000000e+00 1.88552000e-01
1.15541000e+01 2.40000000e+00 1.88248000e-01
1.15541000e+01 2.41000000e+00 1.87945000e-01
1.15541000e+01 2.42000000e+00 1.87644000e-01
1.15541000e+01 2.43000000e+00 1.87345000e-01
1.15541000e+01 2.44000000e+00 1.87047000e-01
1.15541000e+01 2.45000000e+00 1.86751000e-01
1.15541000e+01 2.46000000e+00 1.86457000e-01
1.15541000e+01 2.47000000e+00 1.86165000e-01
1.15541000e+01 2.48000000e+00 1.85874000e-01
1.15541000e+01 2.49000000e+00 1.85584000e-01
1.15541000e+01 2.50000000e+00 1.85296000e-01
1.15541000e+01 2.51000000e+00 1.85010000e-01
1.15541000e+01 2.52000000e+00 1.84726000e-01
1.15541000e+01 2.53000000e+00 1.84443000e-01
1.15541000e+01 2.54000000e+00 1.84162000e-01
1.15541000e+01 2.55000000e+00 1.83882000e-01
1.15541000e+01 2.56000000e+00 1.83604000e-01
1.15541000e+01 2.57000000e+00 1.83327000e-01
1.15541000e+01 2.58000000e+00 1.83053000e-01
1.15541000e+01 2.59000000e+00 1.82779000e-01
1.15541000e+01 2.60000000e+00 1.82508000e-01
1.15541000e+01 2.61000000e+00 1.82238000e-01
1.15541000e+01 2.62000000e+00 1.81969000e-01
1.15541000e+01 2.63000000e+00 1.81703000e-01
1.15541000e+01 2.64000000e+00 1.81437000e-01
1.15541000e+01 2.65000000e+00 1.81174000e-01
1.15541000e+01 2.66000000e+00 1.80911000e-01
1.15541000e+01 2.67000000e+00 1.80651000e-01
1.15541000e+01 2.68000000e+00 1.80392000e-01
1.15541000e+01 2.69000000e+00 1.80135000e-01
1.15541000e+01 2.70000000e+00 1.79879000e-01
1.15541000e+01 2.71000000e+00 1.79624000e-01
1.15541000e+01 2.72000000e+00 1.79372000e-01
1.15541000e+01 2.73000000e+00 1.79120000e-01
1.15541000e+01 2.74000000e+00 1.78871000e-01
1.15541000e+01 2.75000000e+00 1.78623000e-01
1.15541000e+01 2.76000000e+00 1.78376000e-01
1.15541000e+01 2.77000000e+00 1.78131000e-01
1.15541000e+01 2.78000000e+00 1.77887000e-01
1.15541000e+01 2.79000000e+00 1.77645000e-01
1.15541000e+01 2.80000000e+00 1.77404000e-01
1.15541000e+01 2.81000000e+00 1.77165000e-01
1.15541000e+01 2.82000000e+00 1.76927000e-01
1.15541000e+01 2.83000000e+00 1.76691000e-01
1.15541000e+01 2.84000000e+00 1.76457000e-01
1.15541000e+01 2.85000000e+00 1.76223000e-01
1.15541000e+01 2.86000000e+00 1.75992000e-01
1.15541000e+01 2.87000000e+00 1.75761000e-01
1.15541000e+01 2.88000000e+00 1.75532000e-01
1.15541000e+01 2.89000000e+00 1.75305000e-01
1.15541000e+01 2.90000000e+00 1.75078000e-01
1.15541000e+01 2.91000000e+00 1.74854000e-01
1.15541000e+01 2.92000000e+00 1.74630000e-01
1.15541000e+01 2.93000000e+00 1.74408000e-01
1.15541000e+01 2.94000000e+00 1.74187000e-01
1.15541000e+01 2.95000000e+00 1.73967000e-01
1.15541000e+01 2.96000000e+00 1.73749000e-01
1.15541000e+01 2.97000000e+00 1.73532000e-01
1.15541000e+01 2.98000000e+00 1.73316000e-01
1.15541000e+01 2.99000000e+00 1.73101000e-01
1.15541000e+01 3.00000000e+00 1.72887000e-01
1.15541000e+01 3.01000000e+00 1.72675000e-01
1.15541000e+01 3.02000000e+00 1.72463000e-01
1.15541000e+01 3.03000000e+00 1.72253000e-01
1.15541000e+01 3.04000000e+00 1.72044000e-01
1.15541000e+01 3.05000000e+00 1.71836000e-01
1.15541000e+01 3.06000000e+00 1.71629000e-01
1.15541000e+01 3.07000000e+00 1.71423000e-01
1.15541000e+01 3.08000000e+00 1.71218000e-01
1.15541000e+01 3.09000000e+00 1.71014000e-01
1.15541000e+01 3.10000000e+00 1.70811000e-01
1.15541000e+01 3.11000000e+00 1.70610000e-01
1.15541000e+01 3.12000000e+00 1.70409000e-01
1.15541000e+01 3.13000000e+00 1.70209000e-01
1.25619000e+01 2.50000000e-01 3.25471000e-01
1.25619000e+01 2.60000000e-01 3.21895000e-01
1.25619000e+01 2.70000000e-01 3.18492000e-01
1.25619000e+01 2.80000000e-01 3.15250000e-01
1.25619000e+01 2.90000000e-01 3.12157000e-01
1.25619000e+01 3.00000000e-01 3.09201000e-01
1.25619000e+01 3.10000000e-01 3.06374000e-01
1.25619000e+01 3.20000000e-01 3.03667000e-01
1.25619000e+01 3.30000000e-01 3.01072000e-01
1.25619000e+01 3.40000000e-01 2.98582000e-01
1.25619000e+01 3.50000000e-01 2.96190000e-01
1.25619000e+01 3.60000000e-01 2.93890000e-01
1.25619000e+01 3.70000000e-01 2.91676000e-01
1.25619000e+01 3.80000000e-01 2.89545000e-01
1.25619000e+01 3.90000000e-01 2.87490000e-01
1.25619000e+01 4.00000000e-01 2.85509000e-01
1.25619000e+01 4.10000000e-01 2.83596000e-01
1.25619000e+01 4.20000000e-01 2.81748000e-01
1.25619000e+01 4.30000000e-01 2.79962000e-01
1.25619000e+01 4.40000000e-01 2.78234000e-01
1.25619000e+01 4.50000000e-01 2.76563000e-01
1.25619000e+01 4.60000000e-01 2.74943000e-01
1.25619000e+01 4.70000000e-01 2.73374000e-01
1.25619000e+01 4.80000000e-01 2.71851000e-01
1.25619000e+01 4.90000000e-01 2.70371000e-01
1.25619000e+01 5.00000000e-01 2.68933000e-01
1.25619000e+01 5.10000000e-01 2.67534000e-01
1.25619000e+01 5.20000000e-01 2.66171000e-01
1.25619000e+01 5.30000000e-01 2.64842000e-01
1.25619000e+01 5.40000000e-01 2.63546000e-01
1.25619000e+01 5.50000000e-01 2.62282000e-01
1.25619000e+01 5.60000000e-01 2.61046000e-01
1.25619000e+01 5.70000000e-01 2.59839000e-01
1.25619000e+01 5.80000000e-01 2.58658000e-01
1.25619000e+01 5.90000000e-01 2.57502000e-01
1.25619000e+01 6.00000000e-01 2.56370000e-01
1.25619000e+01 6.10000000e-01 2.55261000e-01
1.25619000e+01 6.20000000e-01 2.54174000e-01
1.25619000e+01 6.30000000e-01 2.53107000e-01
1.25619000e+01 6.40000000e-01 2.52061000e-01
1.25619000e+01 6.50000000e-01 2.51034000e-01
1.25619000e+01 6.60000000e-01 2.50025000e-01
1.25619000e+01 6.70000000e-01 2.49033000e-01
1.25619000e+01 6.80000000e-01 2.48059000e-01
1.25619000e+01 6.90000000e-01 2.47101000e-01
1.25619000e+01 7.00000000e-01 2.46158000e-01
1.25619000e+01 7.10000000e-01 2.45231000e-01
1.25619000e+01 7.20000000e-01 2.44319000e-01
1.25619000e+01 7.30000000e-01 2.43421000e-01
1.25619000e+01 7.40000000e-01 2.42537000e-01
1.25619000e+01 7.50000000e-01 2.41666000e-01
1.25619000e+01 7.60000000e-01 2.40808000e-01
1.25619000e+01 7.70000000e-01 2.39963000e-01
1.25619000e+01 7.80000000e-01 2.39130000e-01
1.25619000e+01 7.90000000e-01 2.38308000e-01
1.25619000e+01 8.00000000e-01 2.37498000e-01
1.25619000e+01 8.10000000e-01 2.36699000e-01
1.25619000e+01 8.20000000e-01 2.35911000e-01
1.25619000e+01 8.30000000e-01 2.35134000e-01
1.25619000e+01 8.40000000e-01 2.34367000e-01
1.25619000e+01 8.50000000e-01 2.33609000e-01
1.25619000e+01 8.60000000e-01 2.32861000e-01
1.25619000e+01 8.70000000e-01 2.32123000e-01
1.25619000e+01 8.80000000e-01 2.31394000e-01
1.25619000e+01 8.90000000e-01 2.30673000e-01
1.25619000e+01 9.00000000e-01 2.29962000e-01
1.25619000e+01 9.10000000e-01 2.29258000e-01
1.25619000e+01 9.20000000e-01 2.28563000e-01
1.25619000e+01 9.30000000e-01 2.27876000e-01
1.25619000e+01 9.40000000e-01 2.27196000e-01
1.25619000e+01 9.50000000e-01 2.26525000e-01
1.25619000e+01 9.60000000e-01 2.25860000e-01
1.25619000e+01 9.70000000e-01 2.25203000e-01
1.25619000e+01 9.80000000e-01 2.24552000e-01
1.25619000e+01 9.90000000e-01 2.23909000e-01
1.25619000e+01 1.00000000e+00 2.23272000e-01
1.25619000e+01 1.01000000e+00 2.22642000e-01
1.25619000e+01 1.02000000e+00 2.22018000e-01
1.25619000e+01 1.03000000e+00 2.21400000e-01
1.25619000e+01 1.04000000e+00 2.20789000e-01
1.25619000e+01 1.05000000e+00 2.20183000e-01
1.25619000e+01 1.06000000e+00 2.19584000e-01
1.25619000e+01 1.07000000e+00 2.18990000e-01
1.25619000e+01 1.08000000e+00 2.18401000e-01
1.25619000e+01 1.09000000e+00 2.17818000e-01
1.25619000e+01 1.10000000e+00 2.17241000e-01
1.25619000e+01 1.11000000e+00 2.16669000e-01
1.25619000e+01 1.12000000e+00 2.16102000e-01
1.25619000e+01 1.13000000e+00 2.15541000e-01
1.25619000e+01 1.14000000e+00 2.14984000e-01
1.25619000e+01 1.15000000e+00 2.14432000e-01
1.25619000e+01 1.16000000e+00 2.13886000e-01
1.25619000e+01 1.17000000e+00 2.13344000e-01
1.25619000e+01 1.18000000e+00 2.12807000e-01
1.25619000e+01 1.19000000e+00 2.12275000e-01
1.25619000e+01 1.20000000e+00 2.11747000e-01
1.25619000e+01 1.21000000e+00 2.11224000e-01
1.25619000e+01 1.22000000e+00 2.10705000e-01
1.25619000e+01 1.23000000e+00 2.10191000e-01
1.25619000e+01 1.24000000e+00 2.09680000e-01
1.25619000e+01 1.25000000e+00 2.09175000e-01
1.25619000e+01 1.26000000e+00 2.08673000e-01
1.25619000e+01 1.27000000e+00 2.08176000e-01
1.25619000e+01 1.28000000e+00 2.07682000e-01
1.25619000e+01 1.29000000e+00 2.07193000e-01
1.25619000e+01 1.30000000e+00 2.06708000e-01
1.25619000e+01 1.31000000e+00 2.06226000e-01
1.25619000e+01 1.32000000e+00 2.05749000e-01
1.25619000e+01 1.33000000e+00 2.05275000e-01
1.25619000e+01 1.34000000e+00 2.04805000e-01
1.25619000e+01 1.35000000e+00 2.04338000e-01
1.25619000e+01 1.36000000e+00 2.03875000e-01
1.25619000e+01 1.37000000e+00 2.03416000e-01
1.25619000e+01 1.38000000e+00 2.02961000e-01
1.25619000e+01 1.39000000e+00 2.02508000e-01
1.25619000e+01 1.40000000e+00 2.02060000e-01
1.25619000e+01 1.41000000e+00 2.01614000e-01
1.25619000e+01 1.42000000e+00 2.01173000e-01
1.25619000e+01 1.43000000e+00 2.00734000e-01
1.25619000e+01 1.44000000e+00 2.00299000e-01
1.25619000e+01 1.45000000e+00 1.99866000e-01
1.25619000e+01 1.46000000e+00 1.99437000e-01
1.25619000e+01 1.47000000e+00 1.99012000e-01
1.25619000e+01 1.48000000e+00 1.98589000e-01
1.25619000e+01 1.49000000e+00 1.98169000e-01
1.25619000e+01 1.50000000e+00 1.97753000e-01
1.25619000e+01 1.51000000e+00 1.97339000e-01
1.25619000e+01 1.52000000e+00 1.96928000e-01
1.25619000e+01 1.53000000e+00 1.96521000e-01
1.25619000e+01 1.54000000e+00 1.96116000e-01
1.25619000e+01 1.55000000e+00 1.95714000e-01
1.25619000e+01 1.56000000e+00 1.95315000e-01
1.25619000e+01 1.57000000e+00 1.94918000e-01
1.25619000e+01 1.58000000e+00 1.94525000e-01
1.25619000e+01 1.59000000e+00 1.94134000e-01
1.25619000e+01 1.60000000e+00 1.93746000e-01
1.25619000e+01 1.61000000e+00 1.93360000e-01
1.25619000e+01 1.62000000e+00 1.92977000e-01
1.25619000e+01 1.63000000e+00 1.92597000e-01
1.25619000e+01 1.64000000e+00 1.92219000e-01
1.25619000e+01 1.65000000e+00 1.91844000e-01
1.25619000e+01 1.66000000e+00 1.91472000e-01
1.25619000e+01 1.67000000e+00 1.91101000e-01
1.25619000e+01 1.68000000e+00 1.90734000e-01
1.25619000e+01 1.69000000e+00 1.90369000e-01
1.25619000e+01 1.70000000e+00 1.90006000e-01
1.25619000e+01 1.71000000e+00 1.89646000e-01
1.25619000e+01 1.72000000e+00 1.89288000e-01
1.25619000e+01 1.73000000e+00 1.88933000e-01
1.25619000e+01 1.74000000e+00 1.88580000e-01
1.25619000e+01 1.75000000e+00 1.88230000e-01
1.25619000e+01 1.76000000e+00 1.87882000e-01
1.25619000e+01 1.77000000e+00 1.87537000e-01
1.25619000e+01 1.78000000e+00 1.87194000e-01
1.25619000e+01 1.79000000e+00 1.86853000e-01
1.25619000e+01 1.80000000e+00 1.86515000e-01
1.25619000e+01 1.81000000e+00 1.86179000e-01
1.25619000e+01 1.82000000e+00 1.85846000e-01
1.25619000e+01 1.83000000e+00 1.85515000e-01
1.25619000e+01 1.84000000e+00 1.85186000e-01
1.25619000e+01 1.85000000e+00 1.84859000e-01
1.25619000e+01 1.86000000e+00 1.84535000e-01
1.25619000e+01 1.87000000e+00 1.84213000e-01
1.25619000e+01 1.88000000e+00 1.83894000e-01
1.25619000e+01 1.89000000e+00 1.83576000e-01
1.25619000e+01 1.90000000e+00 1.83261000e-01
1.25619000e+01 1.91000000e+00 1.82948000e-01
1.25619000e+01 1.92000000e+00 1.82638000e-01
1.25619000e+01 1.93000000e+00 1.82329000e-01
1.25619000e+01 1.94000000e+00 1.82023000e-01
1.25619000e+01 1.95000000e+00 1.81718000e-01
1.25619000e+01 1.96000000e+00 1.81416000e-01
1.25619000e+01 1.97000000e+00 1.81116000e-01
1.25619000e+01 1.98000000e+00 1.80818000e-01
1.25619000e+01 1.99000000e+00 1.80521000e-01
1.25619000e+01 2.00000000e+00 1.80227000e-01
1.25619000e+01 2.01000000e+00 1.79935000e-01
1.25619000e+01 2.02000000e+00 1.79645000e-01
1.25619000e+01 2.03000000e+00 1.79357000e-01
1.25619000e+01 2.04000000e+00 1.79071000e-01
1.25619000e+01 2.05000000e+00 1.78786000e-01
1.25619000e+01 2.06000000e+00 1.78504000e-01
1.25619000e+01 2.07000000e+00 1.78223000e-01
1.25619000e+01 2.08000000e+00 1.77944000e-01
1.25619000e+01 2.09000000e+00 1.77667000e-01
1.25619000e+01 2.10000000e+00 1.77392000e-01
1.25619000e+01 2.11000000e+00 1.77119000e-01
1.25619000e+01 2.12000000e+00 1.76848000e-01
1.25619000e+01 2.13000000e+00 1.76578000e-01
1.25619000e+01 2.14000000e+00 1.76310000e-01
1.25619000e+01 2.15000000e+00 1.76044000e-01
1.25619000e+01 2.16000000e+00 1.75780000e-01
1.25619000e+01 2.17000000e+00 1.75517000e-01
1.25619000e+01 2.18000000e+00 1.75257000e-01
1.25619000e+01 2.19000000e+00 1.74998000e-01
1.25619000e+01 2.20000000e+00 1.74740000e-01
1.25619000e+01 2.21000000e+00 1.74485000e-01
1.25619000e+01 2.22000000e+00 1.74231000e-01
1.25619000e+01 2.23000000e+00 1.73979000e-01
1.25619000e+01 2.24000000e+00 1.73729000e-01
1.25619000e+01 2.25000000e+00 1.73480000e-01
1.25619000e+01 2.26000000e+00 1.73233000e-01
1.25619000e+01 2.27000000e+00 1.72988000e-01
1.25619000e+01 2.28000000e+00 1.72744000e-01
1.25619000e+01 2.29000000e+00 1.72502000e-01
1.25619000e+01 2.30000000e+00 1.72261000e-01
1.25619000e+01 2.31000000e+00 1.72022000e-01
1.25619000e+01 2.32000000e+00 1.71785000e-01
1.25619000e+01 2.33000000e+00 1.71549000e-01
1.25619000e+01 2.34000000e+00 1.71314000e-01
1.25619000e+01 2.35000000e+00 1.71081000e-01
1.25619000e+01 2.36000000e+00 1.70849000e-01
1.25619000e+01 2.37000000e+00 1.70619000e-01
1.25619000e+01 2.38000000e+00 1.70391000e-01
1.34945000e+01 2.50000000e-01 2.66978000e-01
1.34945000e+01 2.60000000e-01 2.64251000e-01
1.34945000e+01 2.70000000e-01 2.61655000e-01
1.34945000e+01 2.80000000e-01 2.59180000e-01
1.34945000e+01 2.90000000e-01 2.56818000e-01
1.34945000e+01 3.00000000e-01 2.54561000e-01
1.34945000e+01 3.10000000e-01 2.52402000e-01
1.34945000e+01 3.20000000e-01 2.50335000e-01
1.34945000e+01 3.30000000e-01 2.48355000e-01
1.34945000e+01 3.40000000e-01 2.46455000e-01
1.34945000e+01 3.50000000e-01 2.44631000e-01
1.34945000e+01 3.60000000e-01 2.42878000e-01
1.34945000e+01 3.70000000e-01 2.41192000e-01
1.34945000e+01 3.80000000e-01 2.39570000e-01
1.34945000e+01 3.90000000e-01 2.38008000e-01
1.34945000e+01 4.00000000e-01 2.36502000e-01
1.34945000e+01 4.10000000e-01 2.35050000e-01
1.34945000e+01 4.20000000e-01 2.33649000e-01
1.34945000e+01 4.30000000e-01 2.32296000e-01
1.34945000e+01 4.40000000e-01 2.30989000e-01
1.34945000e+01 4.50000000e-01 2.29726000e-01
1.34945000e+01 4.60000000e-01 2.28504000e-01
1.34945000e+01 4.70000000e-01 2.27320000e-01
1.34945000e+01 4.80000000e-01 2.26173000e-01
1.34945000e+01 4.90000000e-01 2.25061000e-01
1.34945000e+01 5.00000000e-01 2.23980000e-01
1.34945000e+01 5.10000000e-01 2.22930000e-01
1.34945000e+01 5.20000000e-01 2.21908000e-01
1.34945000e+01 5.30000000e-01 2.20914000e-01
1.34945000e+01 5.40000000e-01 2.19944000e-01
1.34945000e+01 5.50000000e-01 2.18999000e-01
1.34945000e+01 5.60000000e-01 2.18077000e-01
1.34945000e+01 5.70000000e-01 2.17177000e-01
1.34945000e+01 5.80000000e-01 2.16297000e-01
1.34945000e+01 5.90000000e-01 2.15437000e-01
1.34945000e+01 6.00000000e-01 2.14596000e-01
1.34945000e+01 6.10000000e-01 2.13772000e-01
1.34945000e+01 6.20000000e-01 2.12965000e-01
1.34945000e+01 6.30000000e-01 2.12175000e-01
1.34945000e+01 6.40000000e-01 2.11400000e-01
1.34945000e+01 6.50000000e-01 2.10639000e-01
1.34945000e+01 6.60000000e-01 2.09893000e-01
1.34945000e+01 6.70000000e-01 2.09161000e-01
1.34945000e+01 6.80000000e-01 2.08441000e-01
1.34945000e+01 6.90000000e-01 2.07734000e-01
1.34945000e+01 7.00000000e-01 2.07040000e-01
1.34945000e+01 7.10000000e-01 2.06357000e-01
1.34945000e+01 7.20000000e-01 2.05686000e-01
1.34945000e+01 7.30000000e-01 2.05025000e-01
1.34945000e+01 7.40000000e-01 2.04375000e-01
1.34945000e+01 7.50000000e-01 2.03736000e-01
1.34945000e+01 7.60000000e-01 2.03107000e-01
1.34945000e+01 7.70000000e-01 2.02487000e-01
1.34945000e+01 7.80000000e-01 2.01877000e-01
1.34945000e+01 7.90000000e-01 2.01276000e-01
1.34945000e+01 8.00000000e-01 2.00683000e-01
1.34945000e+01 8.10000000e-01 2.00100000e-01
1.34945000e+01 8.20000000e-01 1.99524000e-01
1.34945000e+01 8.30000000e-01 1.98957000e-01
1.34945000e+01 8.40000000e-01 1.98397000e-01
1.34945000e+01 8.50000000e-01 1.97845000e-01
1.34945000e+01 8.60000000e-01 1.97301000e-01
1.34945000e+01 8.70000000e-01 1.96764000e-01
1.34945000e+01 8.80000000e-01 1.96234000e-01
1.34945000e+01 8.90000000e-01 1.95710000e-01
1.34945000e+01 9.00000000e-01 1.95194000e-01
1.34945000e+01 9.10000000e-01 1.94684000e-01
1.34945000e+01 9.20000000e-01 1.94181000e-01
1.34945000e+01 9.30000000e-01 1.93683000e-01
1.34945000e+01 9.40000000e-01 1.93192000e-01
1.34945000e+01 9.50000000e-01 1.92707000e-01
1.34945000e+01 9.60000000e-01 1.92228000e-01
1.34945000e+01 9.70000000e-01 1.91755000e-01
1.34945000e+01 9.80000000e-01 1.91287000e-01
1.34945000e+01 9.90000000e-01 1.90825000e-01
1.34945000e+01 1.00000000e+00 1.90368000e-01
1.34945000e+01 1.01000000e+00 1.89916000e-01
1.34945000e+01 1.02000000e+00 1.89470000e-01
1.34945000e+01 1.03000000e+00 1.89028000e-01
1.34945000e+01 1.04000000e+00 1.88592000e-01
1.34945000e+01 1.05000000e+00 1.88160000e-01
1.34945000e+01 1.06000000e+00 1.87733000e-01
1.34945000e+01 1.07000000e+00 1.87311000e-01
1.34945000e+01 1.08000000e+00 1.86893000e-01
1.34945000e+01 1.09000000e+00 1.86480000e-01
1.34945000e+01 1.10000000e+00 1.86071000e-01
1.34945000e+01 1.11000000e+00 1.85667000e-01
1.34945000e+01 1.12000000e+00 1.85266000e-01
1.34945000e+01 1.13000000e+00 1.84869000e-01
1.34945000e+01 1.14000000e+00 1.84477000e-01
1.34945000e+01 1.15000000e+00 1.84088000e-01
1.34945000e+01 1.16000000e+00 1.83703000e-01
1.34945000e+01 1.17000000e+00 1.83322000e-01
1.34945000e+01 1.18000000e+00 1.82945000e-01
1.34945000e+01 1.19000000e+00 1.82571000e-01
1.34945000e+01 1.20000000e+00 1.82200000e-01
1.34945000e+01 1.21000000e+00 1.81833000e-01
1.34945000e+01 1.22000000e+00 1.81469000e-01
1.34945000e+01 1.23000000e+00 1.81109000e-01
1.34945000e+01 1.24000000e+00 1.80752000e-01
1.34945000e+01 1.25000000e+00 1.80398000e-01
1.34945000e+01 1.26000000e+00 1.80047000e-01
1.34945000e+01 1.27000000e+00 1.79699000e-01
1.34945000e+01 1.28000000e+00 1.79354000e-01
1.34945000e+01 1.29000000e+00 1.79012000e-01
1.34945000e+01 1.30000000e+00 1.78673000e-01
1.34945000e+01 1.31000000e+00 1.78338000e-01
1.34945000e+01 1.32000000e+00 1.78005000e-01
1.34945000e+01 1.33000000e+00 1.77675000e-01
1.34945000e+01 1.34000000e+00 1.77348000e-01
1.34945000e+01 1.35000000e+00 1.77024000e-01
1.34945000e+01 1.36000000e+00 1.76702000e-01
1.34945000e+01 1.37000000e+00 1.76384000e-01
1.34945000e+01 1.38000000e+00 1.76068000e-01
1.34945000e+01 1.39000000e+00 1.75755000e-01
1.34945000e+01 1.40000000e+00 1.75445000e-01
1.34945000e+01 1.41000000e+00 1.75138000e-01
1.34945000e+01 1.42000000e+00 1.74833000e-01
1.34945000e+01 1.43000000e+00 1.74531000e-01
1.34945000e+01 1.44000000e+00 1.74232000e-01
1.34945000e+01 1.45000000e+00 1.73935000e-01
1.34945000e+01 1.46000000e+00 1.73641000e-01
1.34945000e+01 1.47000000e+00 1.73349000e-01
1.34945000e+01 1.48000000e+00 1.73060000e-01
1.34945000e+01 1.49000000e+00 1.72773000e-01
1.34945000e+01 1.50000000e+00 1.72489000e-01
1.34945000e+01 1.51000000e+00 1.72207000e-01
1.34945000e+01 1.52000000e+00 1.71928000e-01
1.34945000e+01 1.53000000e+00 1.71651000e-01
1.34945000e+01 1.54000000e+00 1.71376000e-01
1.34945000e+01 1.55000000e+00 1.71103000e-01
1.34945000e+01 1.56000000e+00 1.70833000e-01
1.34945000e+01 1.57000000e+00 1.70564000e-01
1.34945000e+01 1.58000000e+00 1.70298000e-01
1.43815000e+01 2.50000000e-01 2.13782000e-01
1.43815000e+01 2.60000000e-01 2.11903000e-01
1.43815000e+01 2.70000000e-01 2.10113000e-01
1.43815000e+01 2.80000000e-01 2.08405000e-01
1.43815000e+01 2.90000000e-01 2.06774000e-01
1.43815000e+01 3.00000000e-01 2.05216000e-01
1.43815000e+01 3.10000000e-01 2.03726000e-01
1.43815000e+01 3.20000000e-01 2.02300000e-01
1.43815000e+01 3.30000000e-01 2.00934000e-01
1.43815000e+01 3.40000000e-01 1.99626000e-01
1.43815000e+01 3.50000000e-01 1.98371000e-01
1.43815000e+01 3.60000000e-01 1.97167000e-01
1.43815000e+01 3.70000000e-01 1.96010000e-01
1.43815000e+01 3.80000000e-01 1.94899000e-01
1.43815000e+01 3.90000000e-01 1.93831000e-01
1.43815000e+01 4.00000000e-01 1.92804000e-01
1.43815000e+01 4.10000000e-01 1.91816000e-01
1.43815000e+01 4.20000000e-01 1.90864000e-01
1.43815000e+01 4.30000000e-01 1.89947000e-01
1.43815000e+01 4.40000000e-01 1.89064000e-01
1.43815000e+01 4.50000000e-01 1.88212000e-01
1.43815000e+01 4.60000000e-01 1.87391000e-01
1.43815000e+01 4.70000000e-01 1.86597000e-01
1.43815000e+01 4.80000000e-01 1.85831000e-01
1.43815000e+01 4.90000000e-01 1.85089000e-01
1.43815000e+01 5.00000000e-01 1.84370000e-01
1.43815000e+01 5.10000000e-01 1.83673000e-01
1.43815000e+01 5.20000000e-01 1.82997000e-01
1.43815000e+01 5.30000000e-01 1.82340000e-01
1.43815000e+01 5.40000000e-01 1.81702000e-01
1.43815000e+01 5.50000000e-01 1.81080000e-01
1.43815000e+01 5.60000000e-01 1.80475000e-01
1.43815000e+01 5.70000000e-01 1.79886000e-01
1.43815000e+01 5.80000000e-01 1.79311000e-01
1.43815000e+01 5.90000000e-01 1.78750000e-01
1.43815000e+01 6.00000000e-01 1.78202000e-01
1.43815000e+01 6.10000000e-01 1.77666000e-01
1.43815000e+01 6.20000000e-01 1.77143000e-01
1.43815000e+01 6.30000000e-01 1.76631000e-01
1.43815000e+01 6.40000000e-01 1.76129000e-01
1.43815000e+01 6.50000000e-01 1.75638000e-01
1.43815000e+01 6.60000000e-01 1.75157000e-01
1.43815000e+01 6.70000000e-01 1.74685000e-01
1.43815000e+01 6.80000000e-01 1.74222000e-01
1.43815000e+01 6.90000000e-01 1.73768000e-01
1.43815000e+01 7.00000000e-01 1.73322000e-01
1.43815000e+01 7.10000000e-01 1.72885000e-01
1.43815000e+01 7.20000000e-01 1.72455000e-01
1.43815000e+01 7.30000000e-01 1.72033000e-01
1.43815000e+01 7.40000000e-01 1.71619000e-01
1.43815000e+01 7.50000000e-01 1.71211000e-01
1.43815000e+01 7.60000000e-01 1.70811000e-01
1.43815000e+01 7.70000000e-01 1.70417000e-01


==> anc/fig2a_S_mid.txt <==
b_fm	t_fm_over_c	S
0.00000000e+00 2.50000000e-01 2.14465000e+04
0.00000000e+00 2.60000000e-01 2.14758666e+04
0.00000000e+00 2.70000000e-01 2.15044018e+04
0.00000000e+00 2.80000000e-01 2.15323739e+04
0.00000000e+00 2.90000000e-01 2.15600022e+04
0.00000000e+00 3.00000000e-01 2.15874662e+04
0.00000000e+00 3.10000000e-01 2.16149129e+04
0.00000000e+00 3.20000000e-01 2.16424629e+04
0.00000000e+00 3.30000000e-01 2.16702145e+04
0.00000000e+00 3.40000000e-01 2.16982481e+04
0.00000000e+00 3.50000000e-01 2.17266290e+04
0.00000000e+00 3.60000000e-01 2.17554100e+04
0.00000000e+00 3.70000000e-01 2.17846337e+04
0.00000000e+00 3.80000000e-01 2.18143338e+04
0.00000000e+00 3.90000000e-01 2.18445369e+04
0.00000000e+00 4.00000000e-01 2.18752637e+04
0.00000000e+00 4.10000000e-01 2.19065296e+04
0.00000000e+00 4.20000000e-01 2.19383458e+04
0.00000000e+00 4.30000000e-01 2.19707202e+04
0.00000000e+00 4.40000000e-01 2.20036575e+04
0.00000000e+00 4.50000000e-01 2.20371600e+04
0.00000000e+00 4.60000000e-01 2.20712041e+04
0.00000000e+00 4.70000000e-01 2.21056745e+04
0.00000000e+00 4.80000000e-01 2.21404457e+04
0.00000000e+00 4.90000000e-01 2.21754056e+04
0.00000000e+00 5.00000000e-01 2.22104541e+04
0.00000000e+00 5.10000000e-01 2.22455017e+04
0.00000000e+00 5.20000000e-01 2.22804685e+04
0.00000000e+00 5.30000000e-01 2.23152829e+04
0.00000000e+00 5.40000000e-01 2.23498810e+04
0.00000000e+00 5.50000000e-01 2.23842055e+04
0.00000000e+00 5.60000000e-01 2.24182056e+04
0.00000000e+00 5.70000000e-01 2.24518355e+04
0.00000000e+00 5.80000000e-01 2.24850547e+04
0.00000000e+00 5.90000000e-01 2.25178270e+04
0.00000000e+00 6.00000000e-01 2.25501203e+04
0.00000000e+00 6.10000000e-01 2.25819059e+04
0.00000000e+00 6.20000000e-01 2.26131586e+04
0.00000000e+00 6.30000000e-01 2.26438562e+04
0.00000000e+00 6.40000000e-01 2.26739791e+04
0.00000000e+00 6.50000000e-01 2.27035100e+04
0.00000000e+00 6.60000000e-01 2.27324359e+04
0.00000000e+00 6.70000000e-01 2.27607531e+04
0.00000000e+00 6.80000000e-01 2.27884604e+04
0.00000000e+00 6.90000000e-01 2.28155577e+04
0.00000000e+00 7.00000000e-01 2.28420455e+04
0.00000000e+00 7.10000000e-01 2.28679251e+04
0.00000000e+00 7.20000000e-01 2.28931982e+04
0.00000000e+00 7.30000000e-01 2.29178672e+04
0.00000000e+00 7.40000000e-01 2.29419349e+04
0.00000000e+00 7.50000000e-01 2.29654044e+04
0.00000000e+00 7.60000000e-01 2.29882794e+04
0.00000000e+00 7.70000000e-01 2.30105637e+04
0.00000000e+00 7.80000000e-01 2.30322616e+04
0.00000000e+00 7.90000000e-01 2.30533776e+04
0.00000000e+00 8.00000000e-01 2.30739164e+04
0.00000000e+00 8.10000000e-01 2.30938829e+04
0.00000000e+00 8.20000000e-01 2.31132821e+04
0.00000000e+00 8.30000000e-01 2.31321195e+04
0.00000000e+00 8.40000000e-01 2.31504002e+04
0.00000000e+00 8.50000000e-01 2.31681300e+04
0.00000000e+00 8.60000000e-01 2.31853170e+04
0.00000000e+00 8.70000000e-01 2.32019796e+04
0.00000000e+00 8.80000000e-01 2.32181381e+04
0.00000000e+00 8.90000000e-01 2.32338118e+04
0.00000000e+00 9.00000000e-01 2.32490193e+04
0.00000000e+00 9.10000000e-01 2.32637782e+04
0.00000000e+00 9.20000000e-01 2.32781054e+04
0.00000000e+00 9.30000000e-01 2.32920171e+04
0.00000000e+00 9.40000000e-01 2.33055289e+04
0.00000000e+00 9.50000000e-01 2.33186555e+04
0.00000000e+00 9.60000000e-01 2.33314113e+04
0.00000000e+00 9.70000000e-01 2.33438098e+04
0.00000000e+00 9.80000000e-01 2.33558642e+04
0.00000000e+00 9.90000000e-01 2.33675869e+04
0.00000000e+00 1.00000000e+00 2.33789900e+04
0.00000000e+00 1.01000000e+00 2.33900851e+04
0.00000000e+00 1.02000000e+00 2.34008832e+04
0.00000000e+00 1.03000000e+00 2.34113949e+04
0.00000000e+00 1.04000000e+00 2.34216306e+04
0.00000000e+00 1.05000000e+00 2.34316000e+04
0.00000000e+00 1.06000000e+00 2.34413104e+04
0.00000000e+00 1.07000000e+00 2.34507607e+04
0.00000000e+00 1.08000000e+00 2.34599477e+04
0.00000000e+00 1.09000000e+00 2.34688688e+04
0.00000000e+00 1.10000000e+00 2.34775214e+04
0.00000000e+00 1.11000000e+00 2.34859033e+04
0.00000000e+00 1.12000000e+00 2.34940127e+04
0.00000000e+00 1.13000000e+00 2.35018478e+04
0.00000000e+00 1.14000000e+00 2.35094071e+04
0.00000000e+00 1.15000000e+00 2.35166895e+04
0.00000000e+00 1.16000000e+00 2.35236937e+04
0.00000000e+00 1.17000000e+00 2.35304190e+04
0.00000000e+00 1.18000000e+00 2.35368647e+04
0.00000000e+00 1.19000000e+00 2.35430303e+04
0.00000000e+00 1.20000000e+00 2.35489153e+04
0.00000000e+00 1.21000000e+00 2.35545196e+04
0.00000000e+00 1.22000000e+00 2.35598431e+04
0.00000000e+00 1.23000000e+00 2.35648858e+04
0.00000000e+00 1.24000000e+00 2.35696480e+04
0.00000000e+00 1.25000000e+00 2.35741300e+04
0.00000000e+00 1.26000000e+00 2.35783332e+04
0.00000000e+00 1.27000000e+00 2.35822631e+04
0.00000000e+00 1.28000000e+00 2.35859263e+04
0.00000000e+00 1.29000000e+00 2.35893292e+04
0.00000000e+00 1.30000000e+00 2.35924777e+04
0.00000000e+00 1.31000000e+00 2.35953778e+04
0.00000000e+00 1.32000000e+00 2.35980354e+04
0.00000000e+00 1.33000000e+00 2.36004561e+04
0.00000000e+00 1.34000000e+00 2.36026453e+04
0.00000000e+00 1.35000000e+00 2.36046084e+04
0.00000000e+00 1.36000000e+00 2.36063505e+04
0.00000000e+00 1.37000000e+00 2.36078768e+04
0.00000000e+00 1.38000000e+00 2.36091922e+04
0.00000000e+00 1.39000000e+00 2.36103014e+04
0.00000000e+00 1.40000000e+00 2.36112090e+04
0.00000000e+00 1.41000000e+00 2.36119198e+04
0.00000000e+00 1.42000000e+00 2.36124380e+04
0.00000000e+00 1.43000000e+00 2.36127680e+04
0.00000000e+00 1.44000000e+00 2.36129139e+04
0.00000000e+00 1.45000000e+00 2.36128800e+04
0.00000000e+00 1.46000000e+00 2.36126687e+04
0.00000000e+00 1.47000000e+00 2.36122772e+04
0.00000000e+00 1.48000000e+00 2.36117011e+04
0.00000000e+00 1.49000000e+00 2.36109367e+04
0.00000000e+00 1.50000000e+00 2.36099802e+04
0.00000000e+00 1.51000000e+00 2.36088281e+04
0.00000000e+00 1.52000000e+00 2.36074771e+04
0.00000000e+00 1.53000000e+00 2.36059241e+04
0.00000000e+00 1.54000000e+00 2.36041662e+04
0.00000000e+00 1.55000000e+00 2.36022006e+04
0.00000000e+00 1.56000000e+00 2.36000249e+04
0.00000000e+00 1.57000000e+00 2.35976366e+04
0.00000000e+00 1.58000000e+00 2.35950335e+04
0.00000000e+00 1.59000000e+00 2.35922134e+04
0.00000000e+00 1.60000000e+00 2.35891746e+04
0.00000000e+00 1.61000000e+00 2.35859151e+04
0.00000000e+00 1.62000000e+00 2.35824334e+04
0.00000000e+00 1.63000000e+00 2.35787279e+04
0.00000000e+00 1.64000000e+00 2.35747972e+04
0.00000000e+00 1.65000000e+00 2.35706400e+04
0.00000000e+00 1.66000000e+00 2.35662589e+04
0.00000000e+00 1.67000000e+00 2.35616707e+04
0.00000000e+00 1.68000000e+00 2.35568954e+04
0.00000000e+00 1.69000000e+00 2.35519523e+04
0.00000000e+00 1.70000000e+00 2.35468600e+04
0.00000000e+00 1.71000000e+00 2.35416366e+04
0.00000000e+00 1.72000000e+00 2.35362995e+04
0.00000000e+00 1.73000000e+00 2.35308654e+04
0.00000000e+00 1.74000000e+00 2.35253508e+04
0.00000000e+00 1.75000000e+00 2.35197713e+04
0.00000000e+00 1.76000000e+00 2.35141421e+04
0.00000000e+00 1.77000000e+00 2.35084779e+04
0.00000000e+00 1.78000000e+00 2.35027929e+04
0.00000000e+00 1.79000000e+00 2.34971008e+04
0.00000000e+00 1.80000000e+00 2.34914148e+04
0.00000000e+00 1.81000000e+00 2.34857478e+04
0.00000000e+00 1.82000000e+00 2.34801120e+04
0.00000000e+00 1.83000000e+00 2.34745195e+04
0.00000000e+00 1.84000000e+00 2.34689818e+04
0.00000000e+00 1.85000000e+00 2.34635100e+04
0.00000000e+00 1.86000000e+00 2.34581090e+04
0.00000000e+00 1.87000000e+00 2.34527605e+04
0.00000000e+00 1.88000000e+00 2.34474410e+04
0.00000000e+00 1.89000000e+00 2.34421277e+04
0.00000000e+00 1.90000000e+00 2.34367986e+04
0.00000000e+00 1.91000000e+00 2.34314324e+04
0.00000000e+00 1.92000000e+00 2.34260084e+04
0.00000000e+00 1.93000000e+00 2.34205067e+04
0.00000000e+00 1.94000000e+00 2.34149081e+04
0.00000000e+00 1.95000000e+00 2.34091938e+04
0.00000000e+00 1.96000000e+00 2.34033458e+04
0.00000000e+00 1.97000000e+00 2.33973467e+04
0.00000000e+00 1.98000000e+00 2.33911795e+04
0.00000000e+00 1.99000000e+00 2.33848279e+04
0.00000000e+00 2.00000000e+00 2.33782762e+04
0.00000000e+00 2.01000000e+00 2.33715091e+04
0.00000000e+00 2.02000000e+00 2.33645119e+04
0.00000000e+00 2.03000000e+00 2.33572704e+04
0.00000000e+00 2.04000000e+00 2.33497709e+04
0.00000000e+00 2.05000000e+00 2.33420000e+04
0.00000000e+00 2.06000000e+00 2.33339496e+04
0.00000000e+00 2.07000000e+00 2.33256303e+04
0.00000000e+00 2.08000000e+00 2.33170567e+04
0.00000000e+00 2.09000000e+00 2.33082433e+04
0.00000000e+00 2.10000000e+00 2.32992041e+04
0.00000000e+00 2.11000000e+00 2.32899526e+04
0.00000000e+00 2.12000000e+00 2.32805024e+04
0.00000000e+00 2.13000000e+00 2.32708662e+04
0.00000000e+00 2.14000000e+00 2.32610566e+04
0.00000000e+00 2.15000000e+00 2.32510860e+04
0.00000000e+00 2.16000000e+00 2.32409664e+04
0.00000000e+00 2.17000000e+00 2.32307092e+04
0.00000000e+00 2.18000000e+00 2.32203259e+04
0.00000000e+00 2.19000000e+00 2.32098274e+04
0.00000000e+00 2.20000000e+00 2.31992246e+04
0.00000000e+00 2.21000000e+00 2.31885277e+04
0.00000000e+00 2.22000000e+00 2.31777471e+04
0.00000000e+00 2.23000000e+00 2.31668926e+04
0.00000000e+00 2.24000000e+00 2.31559738e+04
0.00000000e+00 2.25000000e+00 2.31450000e+04
0.00000000e+00 2.26000000e+00 2.31339785e+04
0.00000000e+00 2.27000000e+00 2.31229088e+04
0.00000000e+00 2.28000000e+00 2.31117885e+04
0.00000000e+00 2.29000000e+00 2.31006152e+04
0.00000000e+00 2.30000000e+00 2.30893868e+04
0.00000000e+00 2.31000000e+00 2.30781011e+04
0.00000000e+00 2.32000000e+00 2.30667560e+04
0.00000000e+00 2.33000000e+00 2.30553496e+04
0.00000000e+00 2.34000000e+00 2.30438798e+04
0.00000000e+00 2.35000000e+00 2.30323448e+04
0.00000000e+00 2.36000000e+00 2.30207428e+04
0.00000000e+00 2.37000000e+00 2.30090720e+04
0.00000000e+00 2.38000000e+00 2.29973308e+04
0.00000000e+00 2.39000000e+00 2.29855175e+04
0.00000000e+00 2.40000000e+00 2.29736306e+04
0.00000000e+00 2.41000000e+00 2.29616685e+04
0.00000000e+00 2.42000000e+00 2.29496297e+04
0.00000000e+00 2.43000000e+00 2.29375130e+04
0.00000000e+00 2.44000000e+00 2.29253168e+04
0.00000000e+00 2.45000000e+00 2.29130400e+04
0.00000000e+00 2.46000000e+00 2.29006817e+04
0.00000000e+00 2.47000000e+00 2.28882426e+04
0.00000000e+00 2.48000000e+00 2.28757241e+04
0.00000000e+00 2.49000000e+00 2.28631274e+04
0.00000000e+00 2.50000000e+00 2.28504537e+04
0.00000000e+00 2.51000000e+00 2.28377041e+04
0.00000000e+00 2.52000000e+00 2.28248798e+04
0.00000000e+00 2.53000000e+00 2.28119819e+04
0.00000000e+00 2.54000000e+00 2.27990117e+04
0.00000000e+00 2.55000000e+00 2.27859702e+04
0.00000000e+00 2.56000000e+00 2.27728585e+04
0.00000000e+00 2.57000000e+00 2.27596777e+04
0.00000000e+00 2.58000000e+00 2.27464289e+04
0.00000000e+00 2.59000000e+00 2.27331131e+04
0.00000000e+00 2.60000000e+00 2.27197315e+04
0.00000000e+00 2.61000000e+00 2.27062849e+04
0.00000000e+00 2.62000000e+00 2.26927745e+04
0.00000000e+00 2.63000000e+00 2.26792012e+04
0.00000000e+00 2.64000000e+00 2.26655661e+04
0.00000000e+00 2.65000000e+00 2.26518700e+04
0.00000000e+00 2.66000000e+00 2.26381139e+04
0.00000000e+00 2.67000000e+00 2.26242981e+04
0.00000000e+00 2.68000000e+00 2.26104228e+04
0.00000000e+00 2.69000000e+00 2.25964883e+04
0.00000000e+00 2.70000000e+00 2.25824948e+04
0.00000000e+00 2.71000000e+00 2.25684427e+04
0.00000000e+00 2.72000000e+00 2.25543321e+04
0.00000000e+00 2.73000000e+00 2.25401633e+04
0.00000000e+00 2.74000000e+00 2.25259366e+04
0.00000000e+00 2.75000000e+00 2.25116522e+04
0.00000000e+00 2.76000000e+00 2.24973105e+04
0.00000000e+00 2.77000000e+00 2.24829116e+04
0.00000000e+00 2.78000000e+00 2.24684560e+04
0.00000000e+00 2.79000000e+00 2.24539438e+04
0.00000000e+00 2.80000000e+00 2.24393754e+04
0.00000000e+00 2.81000000e+00 2.24247510e+04
0.00000000e+00 2.82000000e+00 2.24100710e+04
0.00000000e+00 2.83000000e+00 2.23953356e+04
0.00000000e+00 2.84000000e+00 2.23805452e+04
0.00000000e+00 2.85000000e+00 2.23657000e+04
0.00000000e+00 2.86000000e+00 2.23508004e+04
0.00000000e+00 2.87000000e+00 2.23358466e+04
0.00000000e+00 2.88000000e+00 2.23208392e+04
0.00000000e+00 2.89000000e+00 2.23057785e+04
0.00000000e+00 2.90000000e+00 2.22906648e+04
0.00000000e+00 2.91000000e+00 2.22754987e+04
0.00000000e+00 2.92000000e+00 2.22602803e+04
0.00000000e+00 2.93000000e+00 2.22450102e+04
0.00000000e+00 2.94000000e+00 2.22296887e+04
0.00000000e+00 2.95000000e+00 2.22143162e+04
0.00000000e+00 2.96000000e+00 2.21988931e+04
0.00000000e+00 2.97000000e+00 2.21834197e+04
0.00000000e+00 2.98000000e+00 2.21678965e+04
0.00000000e+00 2.99000000e+00 2.21523238e+04
0.00000000e+00 3.00000000e+00 2.21367020e+04
0.00000000e+00 3.01000000e+00 2.21210315e+04
0.00000000e+00 3.02000000e+00 2.21053126e+04
0.00000000e+00 3.03000000e+00 2.20895459e+04
0.00000000e+00 3.04000000e+00 2.20737315e+04
0.00000000e+00 3.05000000e+00 2.20578700e+04
0.00000000e+00 3.06000000e+00 2.20419617e+04
0.00000000e+00 3.07000000e+00 2.20260069e+04
0.00000000e+00 3.08000000e+00 2.20100061e+04
0.00000000e+00 3.09000000e+00 2.19939596e+04
0.00000000e+00 3.10000000e+00 2.19778679e+04
0.00000000e+00 3.11000000e+00 2.19617312e+04
0.00000000e+00 3.12000000e+00 2.19455499e+04
0.00000000e+00 3.13000000e+00 2.19293245e+04
0.00000000e+00 3.14000000e+00 2.19130554e+04
0.00000000e+00 3.15000000e+00 2.18967428e+04
0.00000000e+00 3.16000000e+00 2.18803871e+04
0.00000000e+00 3.17000000e+00 2.18639888e+04
0.00000000e+00 3.18000000e+00 2.18475481e+04
0.00000000e+00 3.19000000e+00 2.18310656e+04
0.00000000e+00 3.20000000e+00 2.18145414e+04
0.00000000e+00 3.21000000e+00 2.17979761e+04
0.00000000e+00 3.22000000e+00 2.17813699e+04
0.00000000e+00 3.23000000e+00 2.17647233e+04
0.00000000e+00 3.24000000e+00 2.17480365e+04
0.00000000e+00 3.25000000e+00 2.17313100e+04
0.00000000e+00 3.26000000e+00 2.17145441e+04
0.00000000e+00 3.27000000e+00 2.16977389e+04
0.00000000e+00 3.28000000e+00 2.16808945e+04
0.00000000e+00 3.29000000e+00 2.16640111e+04
0.00000000e+00 3.30000000e+00 2.16470888e+04
0.00000000e+00 3.31000000e+00 2.16301277e+04
0.00000000e+00 3.32000000e+00 2.16131279e+04
0.00000000e+00 3.33000000e+00 2.15960897e+04
0.00000000e+00 3.34000000e+00 2.15790130e+04
0.00000000e+00 3.35000000e+00 2.15618982e+04
0.00000000e+00 3.36000000e+00 2.15447452e+04
0.00000000e+00 3.37000000e+00 2.15275543e+04
0.00000000e+00 3.38000000e+00 2.15103256e+04
0.00000000e+00 3.39000000e+00 2.14930593e+04
0.00000000e+00 3.40000000e+00 2.14757555e+04
0.00000000e+00 3.41000000e+00 2.14584144e+04
0.00000000e+00 3.42000000e+00 2.14410361e+04
0.00000000e+00 3.43000000e+00 2.14236208e+04
0.00000000e+00 3.44000000e+00 2.14061687e+04
0.00000000e+00 3.45000000e+00 2.13886800e+04
0.00000000e+00 3.46000000e+00 2.13711549e+04
0.00000000e+00 3.47000000e+00 2.13535942e+04
0.00000000e+00 3.48000000e+00 2.13359987e+04
0.00000000e+00 3.49000000e+00 2.13183693e+04
0.00000000e+00 3.50000000e+00 2.13007068e+04
0.00000000e+00 3.51000000e+00 2.12830121e+04
0.00000000e+00 3.52000000e+00 2.12652859e+04
0.00000000e+00 3.53000000e+00 2.12475290e+04
0.00000000e+00 3.54000000e+00 2.12297423e+04
0.00000000e+00 3.55000000e+00 2.12119264e+04
0.00000000e+00 3.56000000e+00 2.11940822e+04
0.00000000e+00 3.57000000e+00 2.11762104e+04
0.00000000e+00 3.58000000e+00 2.11583118e+04
0.00000000e+00 3.59000000e+00 2.11403870e+04
0.00000000e+00 3.60000000e+00 2.11224369e+04
0.00000000e+00 3.61000000e+00 2.11044621e+04
0.00000000e+00 3.62000000e+00 2.10864633e+04
0.00000000e+00 3.63000000e+00 2.10684412e+04
0.00000000e+00 3.64000000e+00 2.10503966e+04
0.00000000e+00 3.65000000e+00 2.10323300e+04
0.00000000e+00 3.66000000e+00 2.10142418e+04
0.00000000e+00 3.67000000e+00 2.09961309e+04
0.00000000e+00 3.68000000e+00 2.09779957e+04
0.00000000e+00 3.69000000e+00 2.09598350e+04
0.00000000e+00 3.70000000e+00 2.09416473e+04
0.00000000e+00 3.71000000e+00 2.09234312e+04
0.00000000e+00 3.72000000e+00 2.09051854e+04
0.00000000e+00 3.73000000e+00 2.08869086e+04
0.00000000e+00 3.74000000e+00 2.08685996e+04
0.00000000e+00 3.75000000e+00 2.08502572e+04
0.00000000e+00 3.76000000e+00 2.08318800e+04
0.00000000e+00 3.77000000e+00 2.08134670e+04
0.00000000e+00 3.78000000e+00 2.07950170e+04
0.00000000e+00 3.79000000e+00 2.07765289e+04
0.00000000e+00 3.80000000e+00 2.07580015e+04
0.00000000e+00 3.81000000e+00 2.07394339e+04
0.00000000e+00 3.82000000e+00 2.07208249e+04
0.00000000e+00 3.83000000e+00 2.07021736e+04
0.00000000e+00 3.84000000e+00 2.06834789e+04
0.00000000e+00 3.85000000e+00 2.06647400e+04
0.00000000e+00 3.86000000e+00 2.06459570e+04
0.00000000e+00 3.87000000e+00 2.06271348e+04
0.00000000e+00 3.88000000e+00 2.06082794e+04
0.00000000e+00 3.89000000e+00 2.05893968e+04
0.00000000e+00 3.90000000e+00 2.05704925e+04
0.00000000e+00 3.91000000e+00 2.05515724e+04
0.00000000e+00 3.92000000e+00 2.05326418e+04
0.00000000e+00 3.93000000e+00 2.05137064e+04
0.00000000e+00 3.94000000e+00 2.04947715e+04
0.00000000e+00 3.95000000e+00 2.04758422e+04
0.00000000e+00 3.96000000e+00 2.04569238e+04
0.00000000e+00 3.97000000e+00 2.04380212e+04
0.00000000e+00 3.98000000e+00 2.04191396e+04
0.00000000e+00 3.99000000e+00 2.04002836e+04
0.00000000e+00 4.00000000e+00 2.03814582e+04
0.00000000e+00 4.01000000e+00 2.03626680e+04
0.00000000e+00 4.02000000e+00 2.03439176e+04
0.00000000e+00 4.03000000e+00 2.03252116e+04
0.00000000e+00 4.04000000e+00 2.03065542e+04
0.00000000e+00 4.05000000e+00 2.02879500e+04
0.00000000e+00 4.06000000e+00 2.02693992e+04
0.00000000e+00 4.07000000e+00 2.02508866e+04
0.00000000e+00 4.08000000e+00 2.02323934e+04
0.00000000e+00 4.09000000e+00 2.02139011e+04
0.00000000e+00 4.10000000e+00 2.01953916e+04
0.00000000e+00 4.11000000e+00 2.01768470e+04
0.00000000e+00 4.12000000e+00 2.01582498e+04
0.00000000e+00 4.13000000e+00 2.01395830e+04
0.00000000e+00 4.14000000e+00 2.01208296e+04
0.00000000e+00 4.15000000e+00 2.01019731e+04
0.00000000e+00 4.16000000e+00 2.00829972e+04
0.00000000e+00 4.17000000e+00 2.00638862e+04
0.00000000e+00 4.18000000e+00 2.00446244e+04
0.00000000e+00 4.19000000e+00 2.00251964e+04
0.00000000e+00 4.20000000e+00 2.00055873e+04
0.00000000e+00 4.21000000e+00 1.99857824e+04
0.00000000e+00 4.22000000e+00 1.99657672e+04
0.00000000e+00 4.23000000e+00 1.99455276e+04
0.00000000e+00 4.24000000e+00 1.99250497e+04
0.00000000e+00 4.25000000e+00 1.99043200e+04
0.00000000e+00 4.26000000e+00 1.98833276e+04
0.00000000e+00 4.27000000e+00 1.98620714e+04
0.00000000e+00 4.28000000e+00 1.98405529e+04
0.00000000e+00 4.29000000e+00 1.98187733e+04
0.00000000e+00 4.30000000e+00 1.97967342e+04
0.00000000e+00 4.31000000e+00 1.97744368e+04
0.00000000e+00 4.32000000e+00 1.97518827e+04
0.00000000e+00 4.33000000e+00 1.97290732e+04
0.00000000e+00 4.34000000e+00 1.97060098e+04
0.00000000e+00 4.35000000e+00 1.96826940e+04
0.00000000e+00 4.36000000e+00 1.96591273e+04
0.00000000e+00 4.37000000e+00 1.96353110e+04
0.00000000e+00 4.38000000e+00 1.96112467e+04
0.00000000e+00 4.39000000e+00 1.95869360e+04
0.00000000e+00 4.40000000e+00 1.95623802e+04
0.00000000e+00 4.41000000e+00 1.95375810e+04
0.00000000e+00 4.42000000e+00 1.95125398e+04
0.00000000e+00 4.43000000e+00 1.94872582e+04
0.00000000e+00 4.44000000e+00 1.94617378e+04
0.00000000e+00 4.45000000e+00 1.94359800e+04
0.00000000e+00 4.46000000e+00 1.94099869e+04
0.00000000e+00 4.47000000e+00 1.93837620e+04
0.00000000e+00 4.48000000e+00 1.93573093e+04
0.00000000e+00 4.49000000e+00 1.93306327e+04
0.00000000e+00 4.50000000e+00 1.93037359e+04
0.00000000e+00 4.51000000e+00 1.92766230e+04
0.00000000e+00 4.52000000e+00 1.92492975e+04
0.00000000e+00 4.53000000e+00 1.92217633e+04
0.00000000e+00 4.54000000e+00 1.91940242e+04
0.00000000e+00 4.55000000e+00 1.91660837e+04
0.00000000e+00 4.56000000e+00 1.91379455e+04
0.00000000e+00 4.57000000e+00 1.91096133e+04
0.00000000e+00 4.58000000e+00 1.90810906e+04
0.00000000e+00 4.59000000e+00 1.90523809e+04
0.00000000e+00 4.60000000e+00 1.90234877e+04
0.00000000e+00 4.61000000e+00 1.89944145e+04
0.00000000e+00 4.62000000e+00 1.89651648e+04
0.00000000e+00 4.63000000e+00 1.89357419e+04
0.00000000e+00 4.64000000e+00 1.89061492e+04
0.00000000e+00 4.65000000e+00 1.88763900e+04
0.00000000e+00 4.66000000e+00 1.88464750e+04
0.00000000e+00 4.67000000e+00 1.88164442e+04
0.00000000e+00 4.68000000e+00 1.87863441e+04
0.00000000e+00 4.69000000e+00 1.87562205e+04
0.00000000e+00 4.70000000e+00 1.87261182e+04
0.00000000e+00 4.71000000e+00 1.86960812e+04
0.00000000e+00 4.72000000e+00 1.86661525e+04
0.00000000e+00 4.73000000e+00 1.86363746e+04
0.00000000e+00 4.74000000e+00 1.86067889e+04
0.00000000e+00 4.75000000e+00 1.85774361e+04
0.00000000e+00 4.76000000e+00 1.85483563e+04
0.00000000e+00 4.77000000e+00 1.85195884e+04
0.00000000e+00 4.78000000e+00 1.84911710e+04
0.00000000e+00 4.79000000e+00 1.84631418e+04
0.00000000e+00 4.80000000e+00 1.84355376e+04
0.00000000e+00 4.81000000e+00 1.84083949e+04
0.00000000e+00 4.82000000e+00 1.83817491e+04
0.00000000e+00 4.83000000e+00 1.83556353e+04
0.00000000e+00 4.84000000e+00 1.83300877e+04
0.00000000e+00 4.85000000e+00 1.83051400e+04
0.00000000e+00 4.86000000e+00 1.82807970e+04
0.00000000e+00 4.87000000e+00 1.82569502e+04
0.00000000e+00 4.88000000e+00 1.82334651e+04
0.00000000e+00 4.89000000e+00 1.82102093e+04
0.00000000e+00 4.90000000e+00 1.81870529e+04
0.00000000e+00 4.91000000e+00 1.81638680e+04
0.00000000e+00 4.92000000e+00 1.81405291e+04
0.00000000e+00 4.93000000e+00 1.81169128e+04
0.00000000e+00 4.94000000e+00 1.80928978e+04
0.00000000e+00 4.95000000e+00 1.80683650e+04
0.00000000e+00 4.96000000e+00 1.80431977e+04
0.00000000e+00 4.97000000e+00 1.80172810e+04
0.00000000e+00 4.98000000e+00 1.79905023e+04
0.00000000e+00 4.99000000e+00 1.79627515e+04
0.00000000e+00 5.00000000e+00 1.79339204e+04
0.00000000e+00 5.01000000e+00 1.79039031e+04
0.00000000e+00 5.02000000e+00 1.78725964e+04
0.00000000e+00 5.03000000e+00 1.78398990e+04
0.00000000e+00 5.04000000e+00 1.78057122e+04
0.00000000e+00 5.05000000e+00 1.77699400e+04
0.00000000e+00 5.06000000e+00 1.77325441e+04
0.00000000e+00 5.07000000e+00 1.76937092e+04
0.00000000e+00 5.08000000e+00 1.76536716e+04
0.00000000e+00 5.09000000e+00 1.76126632e+04
0.00000000e+00 5.10000000e+00 1.75709116e+04
0.00000000e+00 5.11000000e+00 1.75286398e+04
0.00000000e+00 5.12000000e+00 1.74860661e+04
0.00000000e+00 5.13000000e+00 1.74434044e+04
0.00000000e+00 5.14000000e+00 1.74008640e+04
0.00000000e+00 5.15000000e+00 1.73586500e+04
0.00000000e+00 5.16000000e+00 1.73169627e+04
0.00000000e+00 5.17000000e+00 1.72759985e+04
0.00000000e+00 5.18000000e+00 1.72359496e+04
0.00000000e+00 5.19000000e+00 1.71970040e+04
0.00000000e+00 5.20000000e+00 1.71593461e+04
0.00000000e+00 5.21000000e+00 1.71231566e+04
0.00000000e+00 5.22000000e+00 1.70886127e+04
0.00000000e+00 5.23000000e+00 1.70558885e+04
0.00000000e+00 5.24000000e+00 1.70251548e+04
0.00000000e+00 5.25000000e+00 1.69965800e+04
0.00000000e+00 5.26000000e+00 1.69702598e+04
0.00000000e+00 5.27000000e+00 1.69460103e+04
0.00000000e+00 5.28000000e+00 1.69235820e+04
0.00000000e+00 5.29000000e+00 1.69027300e+04
0.00000000e+00 5.30000000e+00 1.68832136e+04
0.00000000e+00 5.31000000e+00 1.68647963e+04
0.00000000e+00 5.32000000e+00 1.68472453e+04
0.00000000e+00 5.33000000e+00 1.68303315e+04
0.00000000e+00 5.34000000e+00 1.68138295e+04
0.00000000e+00 5.35000000e+00 1.67975170e+04
0.00000000e+00 5.36000000e+00 1.67811754e+04
0.00000000e+00 5.37000000e+00 1.67645890e+04
0.00000000e+00 5.38000000e+00 1.67475457e+04
0.00000000e+00 5.39000000e+00 1.67298365e+04
0.00000000e+00 5.40000000e+00 1.67112557e+04
0.00000000e+00 5.41000000e+00 1.66916010e+04
0.00000000e+00 5.42000000e+00 1.66706736e+04
0.00000000e+00 5.43000000e+00 1.66482781e+04
0.00000000e+00 5.44000000e+00 1.66242228e+04
0.00000000e+00 5.45000000e+00 1.65983200e+04
0.00000000e+00 5.46000000e+00 1.65704490e+04
0.00000000e+00 5.47000000e+00 1.65407440e+04
0.00000000e+00 5.48000000e+00 1.65094002e+04
0.00000000e+00 5.49000000e+00 1.64766101e+04
0.00000000e+00 5.50000000e+00 1.64425631e+04
0.00000000e+00 5.51000000e+00 1.64074456e+04
0.00000000e+00 5.52000000e+00 1.63714405e+04
0.00000000e+00 5.53000000e+00 1.63347279e+04
0.00000000e+00 5.54000000e+00 1.62974843e+04
0.00000000e+00 5.55000000e+00 1.62598829e+04
0.00000000e+00 5.56000000e+00 1.62220935e+04
0.00000000e+00 5.57000000e+00 1.61842827e+04
0.00000000e+00 5.58000000e+00 1.61466138e+04
0.00000000e+00 5.59000000e+00 1.61092467e+04
0.00000000e+00 5.60000000e+00 1.60723382e+04
0.00000000e+00 5.61000000e+00 1.60360421e+04
0.00000000e+00 5.62000000e+00 1.60005088e+04
0.00000000e+00 5.63000000e+00 1.59658863e+04
0.00000000e+00 5.64000000e+00 1.59323193e+04
0.00000000e+00 5.65000000e+00 1.58999500e+04
0.00000000e+00 5.66000000e+00 1.58688774e+04
0.00000000e+00 5.67000000e+00 1.58390363e+04
0.00000000e+00 5.68000000e+00 1.58103226e+04
0.00000000e+00 5.69000000e+00 1.57826341e+04
0.00000000e+00 5.70000000e+00 1.57558706e+04
0.00000000e+00 5.71000000e+00 1.57299334e+04
0.00000000e+00 5.72000000e+00 1.57047258e+04
0.00000000e+00 5.73000000e+00 1.56801527e+04
0.00000000e+00 5.74000000e+00 1.56561205e+04
0.00000000e+00 5.75000000e+00 1.56325373e+04
0.00000000e+00 5.76000000e+00 1.56093126e+04
0.00000000e+00 5.77000000e+00 1.55863574e+04
0.00000000e+00 5.78000000e+00 1.55635841e+04
0.00000000e+00 5.79000000e+00 1.55409066e+04
0.00000000e+00 5.80000000e+00 1.55182401e+04
0.00000000e+00 5.81000000e+00 1.54955012e+04
0.00000000e+00 5.82000000e+00 1.54726078e+04
0.00000000e+00 5.83000000e+00 1.54494791e+04
0.00000000e+00 5.84000000e+00 1.54260359e+04
0.00000000e+00 5.85000000e+00 1.54022000e+04
0.00000000e+00 5.86000000e+00 1.53779034e+04
0.00000000e+00 5.87000000e+00 1.53531139e+04
0.00000000e+00 5.88000000e+00 1.53278084e+04
0.00000000e+00 5.89000000e+00 1.53019642e+04
0.00000000e+00 5.90000000e+00 1.52755595e+04
0.00000000e+00 5.91000000e+00 1.52485725e+04
0.00000000e+00 5.92000000e+00 1.52209823e+04
0.00000000e+00 5.93000000e+00 1.51927682e+04
0.00000000e+00 5.94000000e+00 1.51639102e+04
0.00000000e+00 5.95000000e+00 1.51343887e+04
0.00000000e+00 5.96000000e+00 1.51041848e+04
0.00000000e+00 5.97000000e+00 1.50732799e+04
0.00000000e+00 5.98000000e+00 1.50416561e+04
0.00000000e+00 5.99000000e+00 1.50092958e+04
0.00000000e+00 6.00000000e+00 1.49761822e+04
0.00000000e+00 6.01000000e+00 1.49422989e+04
0.00000000e+00 6.02000000e+00 1.49076300e+04
0.00000000e+00 6.03000000e+00 1.48721603e+04
0.00000000e+00 6.04000000e+00 1.48358750e+04
0.00000000e+00 6.05000000e+00 1.47987600e+04
0.00000000e+00 6.06000000e+00 1.47608163e+04
0.00000000e+00 6.07000000e+00 1.47221038e+04
0.00000000e+00 6.08000000e+00 1.46826959e+04
0.00000000e+00 6.09000000e+00 1.46426647e+04
0.00000000e+00 6.10000000e+00 1.46020813e+04
0.00000000e+00 6.11000000e+00 1.45610152e+04
0.00000000e+00 6.12000000e+00 1.45195347e+04
0.00000000e+00 6.13000000e+00 1.44777069e+04
0.00000000e+00 6.14000000e+00 1.44355975e+04
0.00000000e+00 6.15000000e+00 1.43932710e+04
0.00000000e+00 6.16000000e+00 1.43507904e+04
0.00000000e+00 6.17000000e+00 1.43082177e+04
0.00000000e+00 6.18000000e+00 1.42656133e+04
0.00000000e+00 6.19000000e+00 1.42230365e+04
0.00000000e+00 6.20000000e+00 1.41805454e+04
0.00000000e+00 6.21000000e+00 1.41381968e+04
0.00000000e+00 6.22000000e+00 1.40960462e+04
0.00000000e+00 6.23000000e+00 1.40541479e+04
0.00000000e+00 6.24000000e+00 1.40125552e+04
0.00000000e+00 6.25000000e+00 1.39713200e+04
0.00000000e+00 6.26000000e+00 1.39304803e+04
0.00000000e+00 6.27000000e+00 1.38900222e+04
0.00000000e+00 6.28000000e+00 1.38499191e+04
0.00000000e+00 6.29000000e+00 1.38101450e+04
0.00000000e+00 6.30000000e+00 1.37706745e+04
0.00000000e+00 6.31000000e+00 1.37314827e+04
0.00000000e+00 6.32000000e+00 1.36925450e+04
0.00000000e+00 6.33000000e+00 1.36538375e+04
0.00000000e+00 6.34000000e+00 1.36153368e+04
0.00000000e+00 6.35000000e+00 1.35770196e+04
0.00000000e+00 6.36000000e+00 1.35388636e+04
0.00000000e+00 6.37000000e+00 1.35008465e+04
0.00000000e+00 6.38000000e+00 1.34629466e+04
0.00000000e+00 6.39000000e+00 1.34251428e+04
0.00000000e+00 6.40000000e+00 1.33874142e+04
0.00000000e+00 6.41000000e+00 1.33497404e+04
0.00000000e+00 6.42000000e+00 1.33121014e+04
0.00000000e+00 6.43000000e+00 1.32744777e+04
0.00000000e+00 6.44000000e+00 1.32368502e+04
0.00000000e+00 6.45000000e+00 1.31992000e+04
0.00000000e+00 6.46000000e+00 1.31615112e+04
0.00000000e+00 6.47000000e+00 1.31237775e+04
0.00000000e+00 6.48000000e+00 1.30859949e+04
0.00000000e+00 6.49000000e+00 1.30481596e+04
0.00000000e+00 6.50000000e+00 1.30102681e+04
0.00000000e+00 6.51000000e+00 1.29723167e+04
0.00000000e+00 6.52000000e+00 1.29343020e+04
0.00000000e+00 6.53000000e+00 1.28962205e+04
0.00000000e+00 6.54000000e+00 1.28580690e+04
0.00000000e+00 6.55000000e+00 1.28198443e+04
0.00000000e+00 6.56000000e+00 1.27815434e+04
0.00000000e+00 6.57000000e+00 1.27431631e+04
0.00000000e+00 6.58000000e+00 1.27047008e+04
0.00000000e+00 6.59000000e+00 1.26661534e+04
0.00000000e+00 6.60000000e+00 1.26275184e+04
0.00000000e+00 6.61000000e+00 1.25887931e+04
0.00000000e+00 6.62000000e+00 1.25499750e+04
0.00000000e+00 6.63000000e+00 1.25110617e+04
0.00000000e+00 6.64000000e+00 1.24720508e+04
0.00000000e+00 6.65000000e+00 1.24329400e+04
0.00000000e+00 6.66000000e+00 1.23937291e+04
0.00000000e+00 6.67000000e+00 1.23544254e+04
0.00000000e+00 6.68000000e+00 1.23150379e+04
0.00000000e+00 6.69000000e+00 1.22755755e+04
0.00000000e+00 6.70000000e+00 1.22360471e+04
0.00000000e+00 6.71000000e+00 1.21964610e+04
0.00000000e+00 6.72000000e+00 1.21568259e+04
0.00000000e+00 6.73000000e+00 1.21171499e+04
0.00000000e+00 6.74000000e+00 1.20774411e+04
0.00000000e+00 6.75000000e+00 1.20377077e+04
0.00000000e+00 6.76000000e+00 1.19979573e+04
0.00000000e+00 6.77000000e+00 1.19581976e+04
0.00000000e+00 6.78000000e+00 1.19184362e+04
0.00000000e+00 6.79000000e+00 1.18786805e+04
0.00000000e+00 6.80000000e+00 1.18389377e+04
0.00000000e+00 6.81000000e+00 1.17992148e+04
0.00000000e+00 6.82000000e+00 1.17595189e+04
0.00000000e+00 6.83000000e+00 1.17198567e+04
0.00000000e+00 6.84000000e+00 1.16802349e+04
0.00000000e+00 6.85000000e+00 1.16406600e+04
0.00000000e+00 6.86000000e+00 1.16011456e+04
0.00000000e+00 6.87000000e+00 1.15617333e+04
0.00000000e+00 6.88000000e+00 1.15224707e+04
0.00000000e+00 6.89000000e+00 1.14834045e+04
0.00000000e+00 6.90000000e+00 1.14445803e+04
0.00000000e+00 6.91000000e+00 1.14060427e+04
0.00000000e+00 6.92000000e+00 1.13678352e+04
0.00000000e+00 6.93000000e+00 1.13300004e+04
0.00000000e+00 6.94000000e+00 1.12925800e+04
0.00000000e+00 6.95000000e+00 1.12556145e+04
0.00000000e+00 6.96000000e+00 1.12191438e+04
0.00000000e+00 6.97000000e+00 1.11832068e+04
0.00000000e+00 6.98000000e+00 1.11478414e+04
0.00000000e+00 6.99000000e+00 1.11130849e+04
0.00000000e+00 7.00000000e+00 1.10789738e+04
0.00000000e+00 7.01000000e+00 1.10455435e+04
0.00000000e+00 7.02000000e+00 1.10128292e+04
0.00000000e+00 7.03000000e+00 1.09808649e+04
0.00000000e+00 7.04000000e+00 1.09496842e+04
0.00000000e+00 7.05000000e+00 1.09193200e+04
0.00000000e+00 7.06000000e+00 1.08897660e+04
0.00000000e+00 7.07000000e+00 1.08608624e+04
0.00000000e+00 7.08000000e+00 1.08324140e+04
0.00000000e+00 7.09000000e+00 1.08042295e+04
0.00000000e+00 7.10000000e+00 1.07761211e+04
0.00000000e+00 7.11000000e+00 1.07479044e+04
0.00000000e+00 7.12000000e+00 1.07193986e+04
0.00000000e+00 7.13000000e+00 1.06904265e+04
0.00000000e+00 7.14000000e+00 1.06608140e+04
0.00000000e+00 7.15000000e+00 1.06303911e+04
0.00000000e+00 7.16000000e+00 1.05989911e+04
0.00000000e+00 7.17000000e+00 1.05664511e+04
0.00000000e+00 7.18000000e+00 1.05326123e+04
0.00000000e+00 7.19000000e+00 1.04973197e+04
0.00000000e+00 7.20000000e+00 1.04604226e+04
0.00000000e+00 7.21000000e+00 1.04217749e+04
0.00000000e+00 7.22000000e+00 1.03812350e+04
0.00000000e+00 7.23000000e+00 1.03386660e+04
0.00000000e+00 7.24000000e+00 1.02939365e+04
0.00000000e+00 7.25000000e+00 1.02469200e+04
0.00000000e+00 7.26000000e+00 1.01975658e+04
0.00000000e+00 7.27000000e+00 1.01461042e+04
0.00000000e+00 7.28000000e+00 1.00928304e+04
0.00000000e+00 7.29000000e+00 1.00380327e+04
0.00000000e+00 7.30000000e+00 9.98199285e+03
0.00000000e+00 7.31000000e+00 9.92498511e+03
0.00000000e+00 7.32000000e+00 9.86727640e+03
0.00000000e+00 7.33000000e+00 9.80912603e+03
0.00000000e+00 7.34000000e+00 9.75078564e+03
0.00000000e+00 7.35000000e+00 9.69249919e+03
0.00000000e+00 7.36000000e+00 9.63450303e+03
0.00000000e+00 7.37000000e+00 9.57702600e+03
0.00000000e+00 7.38000000e+00 9.52028960e+03
0.00000000e+00 7.39000000e+00 9.46450822e+03
4.24791000e+00 2.50000000e-01 1.58399400e+04
4.24791000e+00 2.60000000e-01 1.58606368e+04
4.24791000e+00 2.70000000e-01 1.58807638e+04
4.24791000e+00 2.80000000e-01 1.59005238e+04
4.24791000e+00 2.90000000e-01 1.59200825e+04
4.24791000e+00 3.00000000e-01 1.59395749e+04
4.24791000e+00 3.10000000e-01 1.59591113e+04
4.24791000e+00 3.20000000e-01 1.59787816e+04
4.24791000e+00 3.30000000e-01 1.59986589e+04
4.24791000e+00 3.40000000e-01 1.60188027e+04
4.24791000e+00 3.50000000e-01 1.60392609e+04
4.24791000e+00 3.60000000e-01 1.60600720e+04
4.24791000e+00 3.70000000e-01 1.60812668e+04
4.24791000e+00 3.80000000e-01 1.61028694e+04
4.24791000e+00 3.90000000e-01 1.61248985e+04
4.24791000e+00 4.00000000e-01 1.61473682e+04
4.24791000e+00 4.10000000e-01 1.61702890e+04
4.24791000e+00 4.20000000e-01 1.61936680e+04
4.24791000e+00 4.30000000e-01 1.62175099e+04
4.24791000e+00 4.40000000e-01 1.62418170e+04
4.24791000e+00 4.50000000e-01 1.62665900e+04
4.24791000e+00 4.60000000e-01 1.62918069e+04
4.24791000e+00 4.70000000e-01 1.63173659e+04
4.24791000e+00 4.80000000e-01 1.63431564e+04
4.24791000e+00 4.90000000e-01 1.63690797e+04
4.24791000e+00 5.00000000e-01 1.63950477e+04
4.24791000e+00 5.10000000e-01 1.64209818e+04
4.24791000e+00 5.20000000e-01 1.64468119e+04
4.24791000e+00 5.30000000e-01 1.64724753e+04
4.24791000e+00 5.40000000e-01 1.64979160e+04
4.24791000e+00 5.50000000e-01 1.65230841e+04
4.24791000e+00 5.60000000e-01 1.65479352e+04
4.24791000e+00 5.70000000e-01 1.65724296e+04
4.24791000e+00 5.80000000e-01 1.65965319e+04
4.24791000e+00 5.90000000e-01 1.66202110e+04
4.24791000e+00 6.00000000e-01 1.66434390e+04
4.24791000e+00 6.10000000e-01 1.66661914e+04
4.24791000e+00 6.20000000e-01 1.66884466e+04
4.24791000e+00 6.30000000e-01 1.67101854e+04
4.24791000e+00 6.40000000e-01 1.67313914e+04
4.24791000e+00 6.50000000e-01 1.67520500e+04
4.24791000e+00 6.60000000e-01 1.67721529e+04
4.24791000e+00 6.70000000e-01 1.67917096e+04
4.24791000e+00 6.80000000e-01 1.68107335e+04
4.24791000e+00 6.90000000e-01 1.68292374e+04
4.24791000e+00 7.00000000e-01 1.68472340e+04
4.24791000e+00 7.10000000e-01 1.68647354e+04
4.24791000e+00 7.20000000e-01 1.68817533e+04
4.24791000e+00 7.30000000e-01 1.68982992e+04
4.24791000e+00 7.40000000e-01 1.69143841e+04
4.24791000e+00 7.50000000e-01 1.69300187e+04
4.24791000e+00 7.60000000e-01 1.69452135e+04
4.24791000e+00 7.70000000e-01 1.69599784e+04
4.24791000e+00 7.80000000e-01 1.69743233e+04
4.24791000e+00 7.90000000e-01 1.69882577e+04
4.24791000e+00 8.00000000e-01 1.70017907e+04
4.24791000e+00 8.10000000e-01 1.70149314e+04
4.24791000e+00 8.20000000e-01 1.70276883e+04
4.24791000e+00 8.30000000e-01 1.70400700e+04
4.24791000e+00 8.40000000e-01 1.70520846e+04
4.24791000e+00 8.50000000e-01 1.70637400e+04
4.24791000e+00 8.60000000e-01 1.70750437e+04
4.24791000e+00 8.70000000e-01 1.70860016e+04
4.24791000e+00 8.80000000e-01 1.70966191e+04
4.24791000e+00 8.90000000e-01 1.71069015e+04
4.24791000e+00 9.00000000e-01 1.71168542e+04
4.24791000e+00 9.10000000e-01 1.71264825e+04
4.24791000e+00 9.20000000e-01 1.71357914e+04
4.24791000e+00 9.30000000e-01 1.71447859e+04
4.24791000e+00 9.40000000e-01 1.71534712e+04
4.24791000e+00 9.50000000e-01 1.71618520e+04
4.24791000e+00 9.60000000e-01 1.71699332e+04
4.24791000e+00 9.70000000e-01 1.71777196e+04
4.24791000e+00 9.80000000e-01 1.71852158e+04
4.24791000e+00 9.90000000e-01 1.71924264e+04
4.24791000e+00 1.00000000e+00 1.71993559e+04
4.24791000e+00 1.01000000e+00 1.72060087e+04
4.24791000e+00 1.02000000e+00 1.72123893e+04
4.24791000e+00 1.03000000e+00 1.72185019e+04
4.24791000e+00 1.04000000e+00 1.72243508e+04
4.24791000e+00 1.05000000e+00 1.72299400e+04
4.24791000e+00 1.06000000e+00 1.72352744e+04
4.24791000e+00 1.07000000e+00 1.72403614e+04
4.24791000e+00 1.08000000e+00 1.72452089e+04
4.24791000e+00 1.09000000e+00 1.72498246e+04
4.24791000e+00 1.10000000e+00 1.72542157e+04
4.24791000e+00 1.11000000e+00 1.72583893e+04
4.24791000e+00 1.12000000e+00 1.72623522e+04
4.24791000e+00 1.13000000e+00 1.72661111e+04
4.24791000e+00 1.14000000e+00 1.72696723e+04
4.24791000e+00 1.15000000e+00 1.72730419e+04
4.24791000e+00 1.16000000e+00 1.72762258e+04
4.24791000e+00 1.17000000e+00 1.72792298e+04
4.24791000e+00 1.18000000e+00 1.72820594e+04
4.24791000e+00 1.19000000e+00 1.72847199e+04
4.24791000e+00 1.20000000e+00 1.72872165e+04
4.24791000e+00 1.21000000e+00 1.72895542e+04
4.24791000e+00 1.22000000e+00 1.72917378e+04
4.24791000e+00 1.23000000e+00 1.72937720e+04
4.24791000e+00 1.24000000e+00 1.72956613e+04
4.24791000e+00 1.25000000e+00 1.72974100e+04
4.24791000e+00 1.26000000e+00 1.72990213e+04
4.24791000e+00 1.27000000e+00 1.73004942e+04
4.24791000e+00 1.28000000e+00 1.73018266e+04
4.24791000e+00 1.29000000e+00 1.73030166e+04
4.24791000e+00 1.30000000e+00 1.73040626e+04
4.24791000e+00 1.31000000e+00 1.73049629e+04
4.24791000e+00 1.32000000e+00 1.73057161e+04
4.24791000e+00 1.33000000e+00 1.73063210e+04
4.24791000e+00 1.34000000e+00 1.73067762e+04
4.24791000e+00 1.35000000e+00 1.73070807e+04
4.24791000e+00 1.36000000e+00 1.73072336e+04
4.24791000e+00 1.37000000e+00 1.73072339e+04
4.24791000e+00 1.38000000e+00 1.73070809e+04
4.24791000e+00 1.39000000e+00 1.73067739e+04
4.24791000e+00 1.40000000e+00 1.73063123e+04
4.24791000e+00 1.41000000e+00 1.73056955e+04
4.24791000e+00 1.42000000e+00 1.73049233e+04
4.24791000e+00 1.43000000e+00 1.73039951e+04
4.24791000e+00 1.44000000e+00 1.73029107e+04
4.24791000e+00 1.45000000e+00 1.73016700e+04
4.24791000e+00 1.46000000e+00 1.73002730e+04
4.24791000e+00 1.47000000e+00 1.72987213e+04
4.24791000e+00 1.48000000e+00 1.72970166e+04
4.24791000e+00 1.49000000e+00 1.72951605e+04
4.24791000e+00 1.50000000e+00 1.72931549e+04
4.24791000e+00 1.51000000e+00 1.72910014e+04
4.24791000e+00 1.52000000e+00 1.72887017e+04
4.24791000e+00 1.53000000e+00 1.72862575e+04
4.24791000e+00 1.54000000e+00 1.72836704e+04
4.24791000e+00 1.55000000e+00 1.72809421e+04
4.24791000e+00 1.56000000e+00 1.72780742e+04
4.24791000e+00 1.57000000e+00 1.72750683e+04
4.24791000e+00 1.58000000e+00 1.72719259e+04
4.24791000e+00 1.59000000e+00 1.72686487e+04
4.24791000e+00 1.60000000e+00 1.72652382e+04
4.24791000e+00 1.61000000e+00 1.72616960e+04
4.24791000e+00 1.62000000e+00 1.72580236e+04
4.24791000e+00 1.63000000e+00 1.72542224e+04
4.24791000e+00 1.64000000e+00 1.72502941e+04
4.24791000e+00 1.65000000e+00 1.72462400e+04
4.24791000e+00 1.66000000e+00 1.72420616e+04
4.24791000e+00 1.67000000e+00 1.72377602e+04
4.24791000e+00 1.68000000e+00 1.72333369e+04
4.24791000e+00 1.69000000e+00 1.72287930e+04
4.24791000e+00 1.70000000e+00 1.72241297e+04
4.24791000e+00 1.71000000e+00 1.72193481e+04
4.24791000e+00 1.72000000e+00 1.72144495e+04
4.24791000e+00 1.73000000e+00 1.72094350e+04
4.24791000e+00 1.74000000e+00 1.72043058e+04
4.24791000e+00 1.75000000e+00 1.71990630e+04
4.24791000e+00 1.76000000e+00 1.71937079e+04
4.24791000e+00 1.77000000e+00 1.71882415e+04
4.24791000e+00 1.78000000e+00 1.71826649e+04
4.24791000e+00 1.79000000e+00 1.71769794e+04
4.24791000e+00 1.80000000e+00 1.71711861e+04
4.24791000e+00 1.81000000e+00 1.71652860e+04
4.24791000e+00 1.82000000e+00 1.71592802e+04
4.24791000e+00 1.83000000e+00 1.71531699e+04
4.24791000e+00 1.84000000e+00 1.71469561e+04
4.24791000e+00 1.85000000e+00 1.71406400e+04
4.24791000e+00 1.86000000e+00 1.71342225e+04
4.24791000e+00 1.87000000e+00 1.71277048e+04
4.24791000e+00 1.88000000e+00 1.71210877e+04
4.24791000e+00 1.89000000e+00 1.71143723e+04
4.24791000e+00 1.90000000e+00 1.71075595e+04
4.24791000e+00 1.91000000e+00 1.71006504e+04
4.24791000e+00 1.92000000e+00 1.70936458e+04
4.24791000e+00 1.93000000e+00 1.70865467e+04
4.24791000e+00 1.94000000e+00 1.70793542e+04
4.24791000e+00 1.95000000e+00 1.70720691e+04
4.24791000e+00 1.96000000e+00 1.70646923e+04
4.24791000e+00 1.97000000e+00 1.70572249e+04
4.24791000e+00 1.98000000e+00 1.70496676e+04
4.24791000e+00 1.99000000e+00 1.70420216e+04
4.24791000e+00 2.00000000e+00 1.70342876e+04
4.24791000e+00 2.01000000e+00 1.70264666e+04
4.24791000e+00 2.02000000e+00 1.70185594e+04
4.24791000e+00 2.03000000e+00 1.70105670e+04
4.24791000e+00 2.04000000e+00 1.70024902e+04
4.24791000e+00 2.05000000e+00 1.69943300e+04
4.24791000e+00 2.06000000e+00 1.69860871e+04
4.24791000e+00 2.07000000e+00 1.69777624e+04
4.24791000e+00 2.08000000e+00 1.69693566e+04
4.24791000e+00 2.09000000e+00 1.69608705e+04
4.24791000e+00 2.10000000e+00 1.69523047e+04
4.24791000e+00 2.11000000e+00 1.69436601e+04
4.24791000e+00 2.12000000e+00 1.69349374e+04
4.24791000e+00 2.13000000e+00 1.69261372e+04
4.24791000e+00 2.14000000e+00 1.69172604e+04
4.24791000e+00 2.15000000e+00 1.69083076e+04
4.24791000e+00 2.16000000e+00 1.68992796e+04
4.24791000e+00 2.17000000e+00 1.68901772e+04
4.24791000e+00 2.18000000e+00 1.68810009e+04
4.24791000e+00 2.19000000e+00 1.68717515e+04
4.24791000e+00 2.20000000e+00 1.68624298e+04
4.24791000e+00 2.21000000e+00 1.68530364e+04
4.24791000e+00 2.22000000e+00 1.68435720e+04
4.24791000e+00 2.23000000e+00 1.68340374e+04
4.24791000e+00 2.24000000e+00 1.68244331e+04
4.24791000e+00 2.25000000e+00 1.68147600e+04
4.24791000e+00 2.26000000e+00 1.68050186e+04
4.24791000e+00 2.27000000e+00 1.67952095e+04
4.24791000e+00 2.28000000e+00 1.67853333e+04
4.24791000e+00 2.29000000e+00 1.67753904e+04
4.24791000e+00 2.30000000e+00 1.67653814e+04
4.24791000e+00 2.31000000e+00 1.67553068e+04
4.24791000e+00 2.32000000e+00 1.67451672e+04
4.24791000e+00 2.33000000e+00 1.67349630e+04
4.24791000e+00 2.34000000e+00 1.67246948e+04
4.24791000e+00 2.35000000e+00 1.67143632e+04
4.24791000e+00 2.36000000e+00 1.67039686e+04
4.24791000e+00 2.37000000e+00 1.66935115e+04
4.24791000e+00 2.38000000e+00 1.66829926e+04
4.24791000e+00 2.39000000e+00 1.66724122e+04
4.24791000e+00 2.40000000e+00 1.66617710e+04
4.24791000e+00 2.41000000e+00 1.66510694e+04
4.24791000e+00 2.42000000e+00 1.66403080e+04
4.24791000e+00 2.43000000e+00 1.66294873e+04
4.24791000e+00 2.44000000e+00 1.66186078e+04
4.24791000e+00 2.45000000e+00 1.66076700e+04
4.24791000e+00 2.46000000e+00 1.65966745e+04
4.24791000e+00 2.47000000e+00 1.65856223e+04
4.24791000e+00 2.48000000e+00 1.65745145e+04
4.24791000e+00 2.49000000e+00 1.65633520e+04
4.24791000e+00 2.50000000e+00 1.65521359e+04
4.24791000e+00 2.51000000e+00 1.65408672e+04
4.24791000e+00 2.52000000e+00 1.65295469e+04
4.24791000e+00 2.53000000e+00 1.65181760e+04
4.24791000e+00 2.54000000e+00 1.65067554e+04
4.24791000e+00 2.55000000e+00 1.64952861e+04
4.24791000e+00 2.56000000e+00 1.64837690e+04
4.24791000e+00 2.57000000e+00 1.64722049e+04
4.24791000e+00 2.58000000e+00 1.64605949e+04
4.24791000e+00 2.59000000e+00 1.64489398e+04
4.24791000e+00 2.60000000e+00 1.64372405e+04
4.24791000e+00 2.61000000e+00 1.64254978e+04
4.24791000e+00 2.62000000e+00 1.64137125e+04
4.24791000e+00 2.63000000e+00 1.64018856e+04
4.24791000e+00 2.64000000e+00 1.63900178e+04
4.24791000e+00 2.65000000e+00 1.63781100e+04
4.24791000e+00 2.66000000e+00 1.63661627e+04
4.24791000e+00 2.67000000e+00 1.63541755e+04
4.24791000e+00 2.68000000e+00 1.63421479e+04
4.24791000e+00 2.69000000e+00 1.63300792e+04
4.24791000e+00 2.70000000e+00 1.63179691e+04
4.24791000e+00 2.71000000e+00 1.63058169e+04
4.24791000e+00 2.72000000e+00 1.62936221e+04
4.24791000e+00 2.73000000e+00 1.62813843e+04
4.24791000e+00 2.74000000e+00 1.62691031e+04
4.24791000e+00 2.75000000e+00 1.62567779e+04
4.24791000e+00 2.76000000e+00 1.62444085e+04
4.24791000e+00 2.77000000e+00 1.62319943e+04
4.24791000e+00 2.78000000e+00 1.62195351e+04
4.24791000e+00 2.79000000e+00 1.62070304e+04
4.24791000e+00 2.80000000e+00 1.61944799e+04
4.24791000e+00 2.81000000e+00 1.61818833e+04
4.24791000e+00 2.82000000e+00 1.61692403e+04
4.24791000e+00 2.83000000e+00 1.61565506e+04
4.24791000e+00 2.84000000e+00 1.61438139e+04
4.24791000e+00 2.85000000e+00 1.61310300e+04
4.24791000e+00 2.86000000e+00 1.61181988e+04
4.24791000e+00 2.87000000e+00 1.61053213e+04
4.24791000e+00 2.88000000e+00 1.60923986e+04
4.24791000e+00 2.89000000e+00 1.60794317e+04
4.24791000e+00 2.90000000e+00 1.60664219e+04
4.24791000e+00 2.91000000e+00 1.60533701e+04
4.24791000e+00 2.92000000e+00 1.60402773e+04
4.24791000e+00 2.93000000e+00 1.60271448e+04
4.24791000e+00 2.94000000e+00 1.60139734e+04
4.24791000e+00 2.95000000e+00 1.60007641e+04
4.24791000e+00 2.96000000e+00 1.59875180e+04
4.24791000e+00 2.97000000e+00 1.59742360e+04
4.24791000e+00 2.98000000e+00 1.59609191e+04
4.24791000e+00 2.99000000e+00 1.59475682e+04
4.24791000e+00 3.00000000e+00 1.59341843e+04
4.24791000e+00 3.01000000e+00 1.59207682e+04
4.24791000e+00 3.02000000e+00 1.59073208e+04
4.24791000e+00 3.03000000e+00 1.58938431e+04
4.24791000e+00 3.04000000e+00 1.58803359e+04
4.24791000e+00 3.05000000e+00 1.58668000e+04
4.24791000e+00 3.06000000e+00 1.58532358e+04
4.24791000e+00 3.07000000e+00 1.58396418e+04
4.24791000e+00 3.08000000e+00 1.58260161e+04
4.24791000e+00 3.09000000e+00 1.58123568e+04
4.24791000e+00 3.10000000e+00 1.57986619e+04
4.24791000e+00 3.11000000e+00 1.57849298e+04
4.24791000e+00 3.12000000e+00 1.57711587e+04
4.24791000e+00 3.13000000e+00 1.57573469e+04
4.24791000e+00 3.14000000e+00 1.57434927e+04
4.24791000e+00 3.15000000e+00 1.57295945e+04
4.24791000e+00 3.16000000e+00 1.57156508e+04
4.24791000e+00 3.17000000e+00 1.57016600e+04
4.24791000e+00 3.18000000e+00 1.56876206e+04
4.24791000e+00 3.19000000e+00 1.56735313e+04
4.24791000e+00 3.20000000e+00 1.56593906e+04
4.24791000e+00 3.21000000e+00 1.56451971e+04
4.24791000e+00 3.22000000e+00 1.56309496e+04
4.24791000e+00 3.23000000e+00 1.56166467e+04
4.24791000e+00 3.24000000e+00 1.56022873e+04
4.24791000e+00 3.25000000e+00 1.55878700e+04
4.24791000e+00 3.26000000e+00 1.55733950e+04
4.24791000e+00 3.27000000e+00 1.55588672e+04
4.24791000e+00 3.28000000e+00 1.55442928e+04
4.24791000e+00 3.29000000e+00 1.55296775e+04
4.24791000e+00 3.30000000e+00 1.55150273e+04
4.24791000e+00 3.31000000e+00 1.55003479e+04
4.24791000e+00 3.32000000e+00 1.54856448e+04
4.24791000e+00 3.33000000e+00 1.54709235e+04
4.24791000e+00 3.34000000e+00 1.54561894e+04
4.24791000e+00 3.35000000e+00 1.54414477e+04
4.24791000e+00 3.36000000e+00 1.54267035e+04
4.24791000e+00 3.37000000e+00 1.54119619e+04
4.24791000e+00 3.38000000e+00 1.53972278e+04
4.24791000e+00 3.39000000e+00 1.53825060e+04
4.24791000e+00 3.40000000e+00 1.53678012e+04
4.24791000e+00 3.41000000e+00 1.53531179e+04
4.24791000e+00 3.42000000e+00 1.53384609e+04
4.24791000e+00 3.43000000e+00 1.53238343e+04
4.24791000e+00 3.44000000e+00 1.53092426e+04
4.24791000e+00 3.45000000e+00 1.52946900e+04
4.24791000e+00 3.46000000e+00 1.52801767e+04
4.24791000e+00 3.47000000e+00 1.52656871e+04
4.24791000e+00 3.48000000e+00 1.52512023e+04
4.24791000e+00 3.49000000e+00 1.52367034e+04
4.24791000e+00 3.50000000e+00 1.52221723e+04
4.24791000e+00 3.51000000e+00 1.52075910e+04
4.24791000e+00 3.52000000e+00 1.51929420e+04
4.24791000e+00 3.53000000e+00 1.51782082e+04
4.24791000e+00 3.54000000e+00 1.51633728e+04
4.24791000e+00 3.55000000e+00 1.51484193e+04
4.24791000e+00 3.56000000e+00 1.51333317e+04
4.24791000e+00 3.57000000e+00 1.51180943e+04
4.24791000e+00 3.58000000e+00 1.51026918e+04
4.24791000e+00 3.59000000e+00 1.50871090e+04
4.24791000e+00 3.60000000e+00 1.50713314e+04
4.24791000e+00 3.61000000e+00 1.50553446e+04
4.24791000e+00 3.62000000e+00 1.50391346e+04
4.24791000e+00 3.63000000e+00 1.50226877e+04
4.24791000e+00 3.64000000e+00 1.50059905e+04
4.24791000e+00 3.65000000e+00 1.49890300e+04
4.24791000e+00 3.66000000e+00 1.49717998e+04
4.24791000e+00 3.67000000e+00 1.49543189e+04
4.24791000e+00 3.68000000e+00 1.49366118e+04
4.24791000e+00 3.69000000e+00 1.49187031e+04
4.24791000e+00 3.70000000e+00 1.49006165e+04
4.24791000e+00 3.71000000e+00 1.48823753e+04
4.24791000e+00 3.72000000e+00 1.48640025e+04
4.24791000e+00 3.73000000e+00 1.48455206e+04
4.24791000e+00 3.74000000e+00 1.48269515e+04
4.24791000e+00 3.75000000e+00 1.48083168e+04
4.24791000e+00 3.76000000e+00 1.47896376e+04
4.24791000e+00 3.77000000e+00 1.47709346e+04
4.24791000e+00 3.78000000e+00 1.47522280e+04
4.24791000e+00 3.79000000e+00 1.47335378e+04
4.24791000e+00 3.80000000e+00 1.47148834e+04
4.24791000e+00 3.81000000e+00 1.46962837e+04
4.24791000e+00 3.82000000e+00 1.46777575e+04
4.24791000e+00 3.83000000e+00 1.46593230e+04
4.24791000e+00 3.84000000e+00 1.46409980e+04
4.24791000e+00 3.85000000e+00 1.46228000e+04
4.24791000e+00 3.86000000e+00 1.46047431e+04
4.24791000e+00 3.87000000e+00 1.45868286e+04
4.24791000e+00 3.88000000e+00 1.45690549e+04
4.24791000e+00 3.89000000e+00 1.45514202e+04
4.24791000e+00 3.90000000e+00 1.45339228e+04
4.24791000e+00 3.91000000e+00 1.45165611e+04
4.24791000e+00 3.92000000e+00 1.44993334e+04
4.24791000e+00 3.93000000e+00 1.44822382e+04
4.24791000e+00 3.94000000e+00 1.44652739e+04
4.24791000e+00 3.95000000e+00 1.44484388e+04
4.24791000e+00 3.96000000e+00 1.44317315e+04
4.24791000e+00 3.97000000e+00 1.44151504e+04
4.24791000e+00 3.98000000e+00 1.43986940e+04
4.24791000e+00 3.99000000e+00 1.43823609e+04
4.24791000e+00 4.00000000e+00 1.43661496e+04
4.24791000e+00 4.01000000e+00 1.43500586e+04
4.24791000e+00 4.02000000e+00 1.43340865e+04
4.24791000e+00 4.03000000e+00 1.43182320e+04
4.24791000e+00 4.04000000e+00 1.43024936e+04
4.24791000e+00 4.05000000e+00 1.42868700e+04
4.24791000e+00 4.06000000e+00 1.42713547e+04
4.24791000e+00 4.07000000e+00 1.42559210e+04
4.24791000e+00 4.08000000e+00 1.42405376e+04
4.24791000e+00 4.09000000e+00 1.42251737e+04
4.24791000e+00 4.10000000e+00 1.42097994e+04
4.24791000e+00 4.11000000e+00 1.41943849e+04
4.24791000e+00 4.12000000e+00 1.41789014e+04
4.24791000e+00 4.13000000e+00 1.41633203e+04
4.24791000e+00 4.14000000e+00 1.41476138e+04
4.24791000e+00 4.15000000e+00 1.41317546e+04
4.24791000e+00 4.16000000e+00 1.41157158e+04
4.24791000e+00 4.17000000e+00 1.40994710e+04
4.24791000e+00 4.18000000e+00 1.40829947e+04
4.24791000e+00 4.19000000e+00 1.40662615e+04
4.24791000e+00 4.20000000e+00 1.40492467e+04
4.24791000e+00 4.21000000e+00 1.40319261e+04
4.24791000e+00 4.22000000e+00 1.40142761e+04
4.24791000e+00 4.23000000e+00 1.39962734e+04
4.24791000e+00 4.24000000e+00 1.39778954e+04
4.24791000e+00 4.25000000e+00 1.39591200e+04
4.24791000e+00 4.26000000e+00 1.39399324e+04
4.24791000e+00 4.27000000e+00 1.39203459e+04
4.24791000e+00 4.28000000e+00 1.39003805e+04
4.24791000e+00 4.29000000e+00 1.38800558e+04
4.24791000e+00 4.30000000e+00 1.38593910e+04
4.24791000e+00 4.31000000e+00 1.38384053e+04
4.24791000e+00 4.32000000e+00 1.38171173e+04
4.24791000e+00 4.33000000e+00 1.37955454e+04
4.24791000e+00 4.34000000e+00 1.37737078e+04
4.24791000e+00 4.35000000e+00 1.37516221e+04
4.24791000e+00 4.36000000e+00 1.37293059e+04
4.24791000e+00 4.37000000e+00 1.37067763e+04
4.24791000e+00 4.38000000e+00 1.36840502e+04
4.24791000e+00 4.39000000e+00 1.36611442e+04
4.24791000e+00 4.40000000e+00 1.36380745e+04
4.24791000e+00 4.41000000e+00 1.36148572e+04
4.24791000e+00 4.42000000e+00 1.35915078e+04
4.24791000e+00 4.43000000e+00 1.35680418e+04
4.24791000e+00 4.44000000e+00 1.35444742e+04
4.24791000e+00 4.45000000e+00 1.35208200e+04
4.24791000e+00 4.46000000e+00 1.34970906e+04
4.24791000e+00 4.47000000e+00 1.34732854e+04
4.24791000e+00 4.48000000e+00 1.34494010e+04
4.24791000e+00 4.49000000e+00 1.34254338e+04
4.24791000e+00 4.50000000e+00 1.34013805e+04
4.24791000e+00 4.51000000e+00 1.33772379e+04
4.24791000e+00 4.52000000e+00 1.33530028e+04
4.24791000e+00 4.53000000e+00 1.33286720e+04
4.24791000e+00 4.54000000e+00 1.33042426e+04
4.24791000e+00 4.55000000e+00 1.32797117e+04
4.24791000e+00 4.56000000e+00 1.32550764e+04
4.24791000e+00 4.57000000e+00 1.32303339e+04
4.24791000e+00 4.58000000e+00 1.32054815e+04
4.24791000e+00 4.59000000e+00 1.31805167e+04
4.24791000e+00 4.60000000e+00 1.31554369e+04
4.24791000e+00 4.61000000e+00 1.31302397e+04
4.24791000e+00 4.62000000e+00 1.31049227e+04
4.24791000e+00 4.63000000e+00 1.30794835e+04
4.24791000e+00 4.64000000e+00 1.30539200e+04
4.24791000e+00 4.65000000e+00 1.30282300e+04
4.24791000e+00 4.66000000e+00 1.30024169e+04
4.24791000e+00 4.67000000e+00 1.29765056e+04
4.24791000e+00 4.68000000e+00 1.29505261e+04
4.24791000e+00 4.69000000e+00 1.29245076e+04
4.24791000e+00 4.70000000e+00 1.28984789e+04
4.24791000e+00 4.71000000e+00 1.28724680e+04
4.24791000e+00 4.72000000e+00 1.28465025e+04
4.24791000e+00 4.73000000e+00 1.28206094e+04
4.24791000e+00 4.74000000e+00 1.27948151e+04
4.24791000e+00 4.75000000e+00 1.27691454e+04
4.24791000e+00 4.76000000e+00 1.27436256e+04
4.24791000e+00 4.77000000e+00 1.27182806e+04
4.24791000e+00 4.78000000e+00 1.26931346e+04
4.24791000e+00 4.79000000e+00 1.26682114e+04
4.24791000e+00 4.80000000e+00 1.26435342e+04
4.24791000e+00 4.81000000e+00 1.26191258e+04
4.24791000e+00 4.82000000e+00 1.25950086e+04
4.24791000e+00 4.83000000e+00 1.25712044e+04
4.24791000e+00 4.84000000e+00 1.25477345e+04
4.24791000e+00 4.85000000e+00 1.25246200e+04
4.24791000e+00 4.86000000e+00 1.25018733e+04
4.24791000e+00 4.87000000e+00 1.24794750e+04
4.24791000e+00 4.88000000e+00 1.24573980e+04
4.24791000e+00 4.89000000e+00 1.24356158e+04
4.24791000e+00 4.90000000e+00 1.24141023e+04
4.24791000e+00 4.91000000e+00 1.23928320e+04
4.24791000e+00 4.92000000e+00 1.23717798e+04
4.24791000e+00 4.93000000e+00 1.23509210e+04
4.24791000e+00 4.94000000e+00 1.23302315e+04
4.24791000e+00 4.95000000e+00 1.23096875e+04
4.24791000e+00 4.96000000e+00 1.22892657e+04
4.24791000e+00 4.97000000e+00 1.22689433e+04
4.24791000e+00 4.98000000e+00 1.22486978e+04
4.24791000e+00 4.99000000e+00 1.22285071e+04
4.24791000e+00 5.00000000e+00 1.22083496e+04
4.24791000e+00 5.01000000e+00 1.21882040e+04
4.24791000e+00 5.02000000e+00 1.21680496e+04
4.24791000e+00 5.03000000e+00 1.21478657e+04
4.24791000e+00 5.04000000e+00 1.21276324e+04
4.24791000e+00 5.05000000e+00 1.21073300e+04
4.24791000e+00 5.06000000e+00 1.20869326e+04
4.24791000e+00 5.07000000e+00 1.20663896e+04
4.24791000e+00 5.08000000e+00 1.20456447e+04
4.24791000e+00 5.09000000e+00 1.20246427e+04
4.24791000e+00 5.10000000e+00 1.20033297e+04
4.24791000e+00 5.11000000e+00 1.19816527e+04
4.24791000e+00 5.12000000e+00 1.19595598e+04
4.24791000e+00 5.13000000e+00 1.19370001e+04
4.24791000e+00 5.14000000e+00 1.19139241e+04
4.24791000e+00 5.15000000e+00 1.18902829e+04
4.24791000e+00 5.16000000e+00 1.18660292e+04
4.24791000e+00 5.17000000e+00 1.18411165e+04
4.24791000e+00 5.18000000e+00 1.18154995e+04
4.24791000e+00 5.19000000e+00 1.17891340e+04
4.24791000e+00 5.20000000e+00 1.17619771e+04
4.24791000e+00 5.21000000e+00 1.17339870e+04
4.24791000e+00 5.22000000e+00 1.17051230e+04
4.24791000e+00 5.23000000e+00 1.16753458e+04
4.24791000e+00 5.24000000e+00 1.16446171e+04
4.24791000e+00 5.25000000e+00 1.16129000e+04
4.24791000e+00 5.26000000e+00 1.15801842e+04
4.24791000e+00 5.27000000e+00 1.15465608e+04
4.24791000e+00 5.28000000e+00 1.15121443e+04
4.24791000e+00 5.29000000e+00 1.14770471e+04
4.24791000e+00 5.30000000e+00 1.14413791e+04
4.24791000e+00 5.31000000e+00 1.14052480e+04
4.24791000e+00 5.32000000e+00 1.13687590e+04
4.24791000e+00 5.33000000e+00 1.13320151e+04
4.24791000e+00 5.34000000e+00 1.12951168e+04
4.24791000e+00 5.35000000e+00 1.12581624e+04
4.24791000e+00 5.36000000e+00 1.12212478e+04
4.24791000e+00 5.37000000e+00 1.11844666e+04
4.24791000e+00 5.38000000e+00 1.11479101e+04
4.24791000e+00 5.39000000e+00 1.11116676e+04
4.24791000e+00 5.40000000e+00 1.10758259e+04
4.24791000e+00 5.41000000e+00 1.10404699e+04
4.24791000e+00 5.42000000e+00 1.10056824e+04
4.24791000e+00 5.43000000e+00 1.09715443e+04
4.24791000e+00 5.44000000e+00 1.09381345e+04
4.24791000e+00 5.45000000e+00 1.09055300e+04
4.24791000e+00 5.46000000e+00 1.08737845e+04
4.24791000e+00 5.47000000e+00 1.08428645e+04
4.24791000e+00 5.48000000e+00 1.08127158e+04
4.24791000e+00 5.49000000e+00 1.07832855e+04
4.24791000e+00 5.50000000e+00 1.07545216e+04
4.24791000e+00 5.51000000e+00 1.07263735e+04
4.24791000e+00 5.52000000e+00 1.06987915e+04
4.24791000e+00 5.53000000e+00 1.06717272e+04
4.24791000e+00 5.54000000e+00 1.06451328e+04
4.24791000e+00 5.55000000e+00 1.06189617e+04
4.24791000e+00 5.56000000e+00 1.05931683e+04
4.24791000e+00 5.57000000e+00 1.05677078e+04
4.24791000e+00 5.58000000e+00 1.05425364e+04
4.24791000e+00 5.59000000e+00 1.05176109e+04
4.24791000e+00 5.60000000e+00 1.04928893e+04
4.24791000e+00 5.61000000e+00 1.04683302e+04
4.24791000e+00 5.62000000e+00 1.04438931e+04
4.24791000e+00 5.63000000e+00 1.04195382e+04
4.24791000e+00 5.64000000e+00 1.03952265e+04
4.24791000e+00 5.65000000e+00 1.03709200e+04
4.24791000e+00 5.66000000e+00 1.03465822e+04
4.24791000e+00 5.67000000e+00 1.03221815e+04
4.24791000e+00 5.68000000e+00 1.02976879e+04
4.24791000e+00 5.69000000e+00 1.02730722e+04
4.24791000e+00 5.70000000e+00 1.02483056e+04
4.24791000e+00 5.71000000e+00 1.02233600e+04
4.24791000e+00 5.72000000e+00 1.01982080e+04
4.24791000e+00 5.73000000e+00 1.01728226e+04
4.24791000e+00 5.74000000e+00 1.01471776e+04
4.24791000e+00 5.75000000e+00 1.01212473e+04
4.24791000e+00 5.76000000e+00 1.00950066e+04
4.24791000e+00 5.77000000e+00 1.00684312e+04
4.24791000e+00 5.78000000e+00 1.00414970e+04
4.24791000e+00 5.79000000e+00 1.00141809e+04
4.24791000e+00 5.80000000e+00 9.98646028e+03
4.24791000e+00 5.81000000e+00 9.95831308e+03
4.24791000e+00 5.82000000e+00 9.92971791e+03
4.24791000e+00 5.83000000e+00 9.90065401e+03
4.24791000e+00 5.84000000e+00 9.87110121e+03
4.24791000e+00 5.85000000e+00 9.84104000e+03
4.24791000e+00 5.86000000e+00 9.81045555e+03
4.24791000e+00 5.87000000e+00 9.77934972e+03
4.24791000e+00 5.88000000e+00 9.74772857e+03
4.24791000e+00 5.89000000e+00 9.71559824e+03
4.24791000e+00 5.90000000e+00 9.68296494e+03
4.24791000e+00 5.91000000e+00 9.64983497e+03
4.24791000e+00 5.92000000e+00 9.61621469e+03
4.24791000e+00 5.93000000e+00 9.58211053e+03
4.24791000e+00 5.94000000e+00 9.54752901e+03
4.24791000e+00 5.95000000e+00 9.51247669e+03
4.24791000e+00 5.96000000e+00 9.47696022e+03
4.24791000e+00 5.97000000e+00 9.44098630e+03
4.24791000e+00 5.98000000e+00 9.40456169e+03
4.24791000e+00 5.99000000e+00 9.36769322e+03
4.24791000e+00 6.00000000e+00 9.33038776e+03
4.24791000e+00 6.01000000e+00 9.29265225e+03
4.24791000e+00 6.02000000e+00 9.25449366e+03
4.24791000e+00 6.03000000e+00 9.21591902e+03
4.24791000e+00 6.04000000e+00 9.17693543e+03
4.24791000e+00 6.05000000e+00 9.13755000e+03
4.24791000e+00 6.06000000e+00 9.09778748e+03
4.24791000e+00 6.07000000e+00 9.05774206e+03
4.24791000e+00 6.08000000e+00 9.01752289e+03
4.24791000e+00 6.09000000e+00 8.97723625e+03
4.24791000e+00 6.10000000e+00 8.93698561e+03
4.24791000e+00 6.11000000e+00 8.89687161e+03
4.24791000e+00 6.12000000e+00 8.85699213e+03
4.24791000e+00 6.13000000e+00 8.81744235e+03
4.24791000e+00 6.14000000e+00 8.77831478e+03
4.24791000e+00 6.15000000e+00 8.73969934e+03
4.24791000e+00 6.16000000e+00 8.70168347e+03
4.24791000e+00 6.17000000e+00 8.66435218e+03
4.24791000e+00 6.18000000e+00 8.62778815e+03
4.24791000e+00 6.19000000e+00 8.59207184e+03
4.24791000e+00 6.20000000e+00 8.55728160e+03
4.24791000e+00 6.21000000e+00 8.52349377e+03
4.24791000e+00 6.22000000e+00 8.49078281e+03
4.24791000e+00 6.23000000e+00 8.45922141e+03
4.24791000e+00 6.24000000e+00 8.42888062e+03
4.24791000e+00 6.25000000e+00 8.39983000e+03
4.24791000e+00 6.26000000e+00 8.37209332e+03
4.24791000e+00 6.27000000e+00 8.34551747e+03
4.24791000e+00 6.28000000e+00 8.31990903e+03
4.24791000e+00 6.29000000e+00 8.29507896e+03
4.24791000e+00 6.30000000e+00 8.27084232e+03
4.24791000e+00 6.31000000e+00 8.24701811e+03
4.24791000e+00 6.32000000e+00 8.22342910e+03
4.24791000e+00 6.33000000e+00 8.19990173e+03
4.24791000e+00 6.34000000e+00 8.17626604e+03
4.24791000e+00 6.35000000e+00 8.15235564e+03
4.24791000e+00 6.36000000e+00 8.12800771e+03
4.24791000e+00 6.37000000e+00 8.10306302e+03
4.24791000e+00 6.38000000e+00 8.07736601e+03
4.24791000e+00 6.39000000e+00 8.05076488e+03
4.24791000e+00 6.40000000e+00 8.02311171e+03
4.24791000e+00 6.41000000e+00 7.99426260e+03
4.24791000e+00 6.42000000e+00 7.96407787e+03
4.24791000e+00 6.43000000e+00 7.93242219e+03
4.24791000e+00 6.44000000e+00 7.89916486e+03
4.24791000e+00 6.45000000e+00 7.86418000e+03
4.24791000e+00 6.46000000e+00 7.82740045e+03
4.24791000e+00 6.47000000e+00 7.78897589e+03
4.24791000e+00 6.48000000e+00 7.74910643e+03
4.24791000e+00 6.49000000e+00 7.70798789e+03
4.24791000e+00 6.50000000e+00 7.66581153e+03
4.24791000e+00 6.51000000e+00 7.62276382e+03
4.24791000e+00 6.52000000e+00 7.57902632e+03
4.24791000e+00 6.53000000e+00 7.53477547e+03
4.24791000e+00 6.54000000e+00 7.49018262e+03
4.24791000e+00 6.55000000e+00 7.44541388e+03
4.24791000e+00 6.56000000e+00 7.40063022e+03
4.24791000e+00 6.57000000e+00 7.35598741e+03
4.24791000e+00 6.58000000e+00 7.31163617e+03
4.24791000e+00 6.59000000e+00 7.26772220e+03
4.24791000e+00 6.60000000e+00 7.22438637e+03
4.24791000e+00 6.61000000e+00 7.18176482e+03
4.24791000e+00 6.62000000e+00 7.13998915e+03
4.24791000e+00 6.63000000e+00 7.09918666e+03
4.24791000e+00 6.64000000e+00 7.05948051e+03
4.24791000e+00 6.65000000e+00 7.02099000e+03
4.24791000e+00 6.66000000e+00 6.98378817e+03
4.24791000e+00 6.67000000e+00 6.94777668e+03
4.24791000e+00 6.68000000e+00 6.91281818e+03
4.24791000e+00 6.69000000e+00 6.87877932e+03
6.00746000e+00 2.50000000e-01 1.18277500e+04
6.00746000e+00 2.60000000e-01 1.18426082e+04
6.00746000e+00 2.70000000e-01 1.18570524e+04
6.00746000e+00 2.80000000e-01 1.18712249e+04
6.00746000e+00 2.90000000e-01 1.18852420e+04
6.00746000e+00 3.00000000e-01 1.18991984e+04
6.00746000e+00 3.10000000e-01 1.19131717e+04
6.00746000e+00 3.20000000e-01 1.19272252e+04
6.00746000e+00 3.30000000e-01 1.19414106e+04
6.00746000e+00 3.40000000e-01 1.19557695e+04
6.00746000e+00 3.50000000e-01 1.19703361e+04
6.00746000e+00 3.60000000e-01 1.19851376e+04
6.00746000e+00 3.70000000e-01 1.20001957e+04
6.00746000e+00 3.80000000e-01 1.20155277e+04
6.00746000e+00 3.90000000e-01 1.20311469e+04
6.00746000e+00 4.00000000e-01 1.20470635e+04
6.00746000e+00 4.10000000e-01 1.20632851e+04
6.00746000e+00 4.20000000e-01 1.20798168e+04
6.00746000e+00 4.30000000e-01 1.20966621e+04
6.00746000e+00 4.40000000e-01 1.21138230e+04
6.00746000e+00 4.50000000e-01 1.21313000e+04
6.00746000e+00 4.60000000e-01 1.21490790e+04
6.00746000e+00 4.70000000e-01 1.21670935e+04
6.00746000e+00 4.80000000e-01 1.21852713e+04
6.00746000e+00 4.90000000e-01 1.22035481e+04
6.00746000e+00 5.00000000e-01 1.22218664e+04
6.00746000e+00 5.10000000e-01 1.22401747e+04
6.00746000e+00 5.20000000e-01 1.22584273e+04
6.00746000e+00 5.30000000e-01 1.22765831e+04
6.00746000e+00 5.40000000e-01 1.22946056e+04
6.00746000e+00 5.50000000e-01 1.23124621e+04
6.00746000e+00 5.60000000e-01 1.23301235e+04
6.00746000e+00 5.70000000e-01 1.23475637e+04
6.00746000e+00 5.80000000e-01 1.23647597e+04
6.00746000e+00 5.90000000e-01 1.23816909e+04
6.00746000e+00 6.00000000e-01 1.23983389e+04
6.00746000e+00 6.10000000e-01 1.24146877e+04
6.00746000e+00 6.20000000e-01 1.24307231e+04
6.00746000e+00 6.30000000e-01 1.24464323e+04
6.00746000e+00 6.40000000e-01 1.24618045e+04
6.00746000e+00 6.50000000e-01 1.24768300e+04
6.00746000e+00 6.60000000e-01 1.24915028e+04
6.00746000e+00 6.70000000e-01 1.25058266e+04
6.00746000e+00 6.80000000e-01 1.25198078e+04
6.00746000e+00 6.90000000e-01 1.25334522e+04
6.00746000e+00 7.00000000e-01 1.25467658e+04
6.00746000e+00 7.10000000e-01 1.25597547e+04
6.00746000e+00 7.20000000e-01 1.25724245e+04
6.00746000e+00 7.30000000e-01 1.25847809e+04
6.00746000e+00 7.40000000e-01 1.25968296e+04
6.00746000e+00 7.50000000e-01 1.26085760e+04
6.00746000e+00 7.60000000e-01 1.26200256e+04
6.00746000e+00 7.70000000e-01 1.26311837e+04
6.00746000e+00 7.80000000e-01 1.26420555e+04
6.00746000e+00 7.90000000e-01 1.26526461e+04
6.00746000e+00 8.00000000e-01 1.26629606e+04
6.00746000e+00 8.10000000e-01 1.26730039e+04
6.00746000e+00 8.20000000e-01 1.26827808e+04
6.00746000e+00 8.30000000e-01 1.26922960e+04
6.00746000e+00 8.40000000e-01 1.27015542e+04
6.00746000e+00 8.50000000e-01 1.27105600e+04
6.00746000e+00 8.60000000e-01 1.27193170e+04
6.00746000e+00 8.70000000e-01 1.27278255e+04
6.00746000e+00 8.80000000e-01 1.27360853e+04
6.00746000e+00 8.90000000e-01 1.27440962e+04
6.00746000e+00 9.00000000e-01 1.27518586e+04
6.00746000e+00 9.10000000e-01 1.27593726e+04
6.00746000e+00 9.20000000e-01 1.27666387e+04
6.00746000e+00 9.30000000e-01 1.27736577e+04
6.00746000e+00 9.40000000e-01 1.27804302e+04
6.00746000e+00 9.50000000e-01 1.27869573e+04
6.00746000e+00 9.60000000e-01 1.27932398e+04
6.00746000e+00 9.70000000e-01 1.27992791e+04
6.00746000e+00 9.80000000e-01 1.28050762e+04
6.00746000e+00 9.90000000e-01 1.28106327e+04
6.00746000e+00 1.00000000e+00 1.28159498e+04
6.00746000e+00 1.01000000e+00 1.28210290e+04
6.00746000e+00 1.02000000e+00 1.28258720e+04
6.00746000e+00 1.03000000e+00 1.28304804e+04
6.00746000e+00 1.04000000e+00 1.28348558e+04
6.00746000e+00 1.05000000e+00 1.28390000e+04
6.00746000e+00 1.06000000e+00 1.28429152e+04
6.00746000e+00 1.07000000e+00 1.28466050e+04
6.00746000e+00 1.08000000e+00 1.28500737e+04
6.00746000e+00 1.09000000e+00 1.28533252e+04
6.00746000e+00 1.10000000e+00 1.28563633e+04
6.00746000e+00 1.11000000e+00 1.28591919e+04
6.00746000e+00 1.12000000e+00 1.28618147e+04
6.00746000e+00 1.13000000e+00 1.28642354e+04
6.00746000e+00 1.14000000e+00 1.28664575e+04
6.00746000e+00 1.15000000e+00 1.28684846e+04
6.00746000e+00 1.16000000e+00 1.28703201e+04
6.00746000e+00 1.17000000e+00 1.28719674e+04
6.00746000e+00 1.18000000e+00 1.28734297e+04
6.00746000e+00 1.19000000e+00 1.28747103e+04
6.00746000e+00 1.20000000e+00 1.28758123e+04
6.00746000e+00 1.21000000e+00 1.28767388e+04
6.00746000e+00 1.22000000e+00 1.28774929e+04
6.00746000e+00 1.23000000e+00 1.28780775e+04
6.00746000e+00 1.24000000e+00 1.28784956e+04
6.00746000e+00 1.25000000e+00 1.28787500e+04
6.00746000e+00 1.26000000e+00 1.28788437e+04
6.00746000e+00 1.27000000e+00 1.28787803e+04
6.00746000e+00 1.28000000e+00 1.28785636e+04
6.00746000e+00 1.29000000e+00 1.28781972e+04
6.00746000e+00 1.30000000e+00 1.28776847e+04
6.00746000e+00 1.31000000e+00 1.28770295e+04
6.00746000e+00 1.32000000e+00 1.28762350e+04
6.00746000e+00 1.33000000e+00 1.28753043e+04
6.00746000e+00 1.34000000e+00 1.28742408e+04
6.00746000e+00 1.35000000e+00 1.28730475e+04
6.00746000e+00 1.36000000e+00 1.28717273e+04
6.00746000e+00 1.37000000e+00 1.28702833e+04
6.00746000e+00 1.38000000e+00 1.28687183e+04
6.00746000e+00 1.39000000e+00 1.28670351e+04
6.00746000e+00 1.40000000e+00 1.28652363e+04
6.00746000e+00 1.41000000e+00 1.28633247e+04
6.00746000e+00 1.42000000e+00 1.28613028e+04
6.00746000e+00 1.43000000e+00 1.28591731e+04
6.00746000e+00 1.44000000e+00 1.28569380e+04
6.00746000e+00 1.45000000e+00 1.28546000e+04
6.00746000e+00 1.46000000e+00 1.28521609e+04
6.00746000e+00 1.47000000e+00 1.28496208e+04
6.00746000e+00 1.48000000e+00 1.28469794e+04
6.00746000e+00 1.49000000e+00 1.28442364e+04
6.00746000e+00 1.50000000e+00 1.28413915e+04
6.00746000e+00 1.51000000e+00 1.28384446e+04
6.00746000e+00 1.52000000e+00 1.28353956e+04
6.00746000e+00 1.53000000e+00 1.28322443e+04
6.00746000e+00 1.54000000e+00 1.28289908e+04
6.00746000e+00 1.55000000e+00 1.28256349e+04
6.00746000e+00 1.56000000e+00 1.28221767e+04
6.00746000e+00 1.57000000e+00 1.28186163e+04
6.00746000e+00 1.58000000e+00 1.28149538e+04
6.00746000e+00 1.59000000e+00 1.28111892e+04
6.00746000e+00 1.60000000e+00 1.28073228e+04
6.00746000e+00 1.61000000e+00 1.28033547e+04
6.00746000e+00 1.62000000e+00 1.27992851e+04
6.00746000e+00 1.63000000e+00 1.27951143e+04
6.00746000e+00 1.64000000e+00 1.27908425e+04
6.00746000e+00 1.65000000e+00 1.27864700e+04
6.00746000e+00 1.66000000e+00 1.27819975e+04
6.00746000e+00 1.67000000e+00 1.27774268e+04
6.00746000e+00 1.68000000e+00 1.27727603e+04
6.00746000e+00 1.69000000e+00 1.27680000e+04
6.00746000e+00 1.70000000e+00 1.27631482e+04
6.00746000e+00 1.71000000e+00 1.27582069e+04
6.00746000e+00 1.72000000e+00 1.27531781e+04
6.00746000e+00 1.73000000e+00 1.27480638e+04
6.00746000e+00 1.74000000e+00 1.27428659e+04
6.00746000e+00 1.75000000e+00 1.27375865e+04
6.00746000e+00 1.76000000e+00 1.27322272e+04
6.00746000e+00 1.77000000e+00 1.27267900e+04
6.00746000e+00 1.78000000e+00 1.27212765e+04
6.00746000e+00 1.79000000e+00 1.27156886e+04
6.00746000e+00 1.80000000e+00 1.27100279e+04
6.00746000e+00 1.81000000e+00 1.27042962e+04
6.00746000e+00 1.82000000e+00 1.26984949e+04
6.00746000e+00 1.83000000e+00 1.26926258e+04
6.00746000e+00 1.84000000e+00 1.26866903e+04
6.00746000e+00 1.85000000e+00 1.26806900e+04
6.00746000e+00 1.86000000e+00 1.26746259e+04
6.00746000e+00 1.87000000e+00 1.26684974e+04
6.00746000e+00 1.88000000e+00 1.26623033e+04
6.00746000e+00 1.89000000e+00 1.26560425e+04
6.00746000e+00 1.90000000e+00 1.26497141e+04
6.00746000e+00 1.91000000e+00 1.26433171e+04
6.00746000e+00 1.92000000e+00 1.26368507e+04
6.00746000e+00 1.93000000e+00 1.26303139e+04
6.00746000e+00 1.94000000e+00 1.26237060e+04
6.00746000e+00 1.95000000e+00 1.26170263e+04
6.00746000e+00 1.96000000e+00 1.26102739e+04
6.00746000e+00 1.97000000e+00 1.26034483e+04
6.00746000e+00 1.98000000e+00 1.25965489e+04
6.00746000e+00 1.99000000e+00 1.25895750e+04
6.00746000e+00 2.00000000e+00 1.25825261e+04
6.00746000e+00 2.01000000e+00 1.25754016e+04
6.00746000e+00 2.02000000e+00 1.25682013e+04
6.00746000e+00 2.03000000e+00 1.25609244e+04
6.00746000e+00 2.04000000e+00 1.25535708e+04
6.00746000e+00 2.05000000e+00 1.25461400e+04
6.00746000e+00 2.06000000e+00 1.25386325e+04
6.00746000e+00 2.07000000e+00 1.25310522e+04
6.00746000e+00 2.08000000e+00 1.25234036e+04
6.00746000e+00 2.09000000e+00 1.25156912e+04
6.00746000e+00 2.10000000e+00 1.25079193e+04
6.00746000e+00 2.11000000e+00 1.25000923e+04
6.00746000e+00 2.12000000e+00 1.24922141e+04
6.00746000e+00 2.13000000e+00 1.24842887e+04
6.00746000e+00 2.14000000e+00 1.24763201e+04
6.00746000e+00 2.15000000e+00 1.24683120e+04
6.00746000e+00 2.16000000e+00 1.24602681e+04
6.00746000e+00 2.17000000e+00 1.24521920e+04
6.00746000e+00 2.18000000e+00 1.24440871e+04
6.00746000e+00 2.19000000e+00 1.24359568e+04
6.00746000e+00 2.20000000e+00 1.24278045e+04
6.00746000e+00 2.21000000e+00 1.24196332e+04
6.00746000e+00 2.22000000e+00 1.24114461e+04
6.00746000e+00 2.23000000e+00 1.24032463e+04
6.00746000e+00 2.24000000e+00 1.23950366e+04
6.00746000e+00 2.25000000e+00 1.23868200e+04
6.00746000e+00 2.26000000e+00 1.23785966e+04
6.00746000e+00 2.27000000e+00 1.23703569e+04
6.00746000e+00 2.28000000e+00 1.23620888e+04
6.00746000e+00 2.29000000e+00 1.23537808e+04
6.00746000e+00 2.30000000e+00 1.23454218e+04
6.00746000e+00 2.31000000e+00 1.23370009e+04
6.00746000e+00 2.32000000e+00 1.23285074e+04
6.00746000e+00 2.33000000e+00 1.23199313e+04
6.00746000e+00 2.34000000e+00 1.23112625e+04
6.00746000e+00 2.35000000e+00 1.23024915e+04
6.00746000e+00 2.36000000e+00 1.22936088e+04
6.00746000e+00 2.37000000e+00 1.22846056e+04
6.00746000e+00 2.38000000e+00 1.22754728e+04
6.00746000e+00 2.39000000e+00 1.22662022e+04
6.00746000e+00 2.40000000e+00 1.22567855e+04
6.00746000e+00 2.41000000e+00 1.22472146e+04
6.00746000e+00 2.42000000e+00 1.22374820e+04
6.00746000e+00 2.43000000e+00 1.22275801e+04
6.00746000e+00 2.44000000e+00 1.22175018e+04
6.00746000e+00 2.45000000e+00 1.22072400e+04
6.00746000e+00 2.46000000e+00 1.21967925e+04
6.00746000e+00 2.47000000e+00 1.21861745e+04
6.00746000e+00 2.48000000e+00 1.21754054e+04
6.00746000e+00 2.49000000e+00 1.21645040e+04
6.00746000e+00 2.50000000e+00 1.21534886e+04
6.00746000e+00 2.51000000e+00 1.21423769e+04
6.00746000e+00 2.52000000e+00 1.21311865e+04
6.00746000e+00 2.53000000e+00 1.21199341e+04
6.00746000e+00 2.54000000e+00 1.21086363e+04
6.00746000e+00 2.55000000e+00 1.20973092e+04
6.00746000e+00 2.56000000e+00 1.20859683e+04
6.00746000e+00 2.57000000e+00 1.20746289e+04
6.00746000e+00 2.58000000e+00 1.20633057e+04
6.00746000e+00 2.59000000e+00 1.20520131e+04
6.00746000e+00 2.60000000e+00 1.20407652e+04
6.00746000e+00 2.61000000e+00 1.20295756e+04
6.00746000e+00 2.62000000e+00 1.20184575e+04
6.00746000e+00 2.63000000e+00 1.20074239e+04
6.00746000e+00 2.64000000e+00 1.19964873e+04
6.00746000e+00 2.65000000e+00 1.19856600e+04
6.00746000e+00 2.66000000e+00 1.19749484e+04
6.00746000e+00 2.67000000e+00 1.19643372e+04
6.00746000e+00 2.68000000e+00 1.19538063e+04
6.00746000e+00 2.69000000e+00 1.19433358e+04
6.00746000e+00 2.70000000e+00 1.19329066e+04
6.00746000e+00 2.71000000e+00 1.19224999e+04
6.00746000e+00 2.72000000e+00 1.19120974e+04
6.00746000e+00 2.73000000e+00 1.19016813e+04
6.00746000e+00 2.74000000e+00 1.18912344e+04
6.00746000e+00 2.75000000e+00 1.18807395e+04
6.00746000e+00 2.76000000e+00 1.18701804e+04
6.00746000e+00 2.77000000e+00 1.18595409e+04
6.00746000e+00 2.78000000e+00 1.18488054e+04
6.00746000e+00 2.79000000e+00 1.18379587e+04
6.00746000e+00 2.80000000e+00 1.18269860e+04
6.00746000e+00 2.81000000e+00 1.18158727e+04
6.00746000e+00 2.82000000e+00 1.18046050e+04
6.00746000e+00 2.83000000e+00 1.17931691e+04
6.00746000e+00 2.84000000e+00 1.17815517e+04
6.00746000e+00 2.85000000e+00 1.17697400e+04
6.00746000e+00 2.86000000e+00 1.17577259e+04
6.00746000e+00 2.87000000e+00 1.17455198e+04
6.00746000e+00 2.88000000e+00 1.17331363e+04
6.00746000e+00 2.89000000e+00 1.17205898e+04
6.00746000e+00 2.90000000e+00 1.17078942e+04
6.00746000e+00 2.91000000e+00 1.16950633e+04
6.00746000e+00 2.92000000e+00 1.16821105e+04
6.00746000e+00 2.93000000e+00 1.16690487e+04
6.00746000e+00 2.94000000e+00 1.16558909e+04
6.00746000e+00 2.95000000e+00 1.16426494e+04
6.00746000e+00 2.96000000e+00 1.16293364e+04
6.00746000e+00 2.97000000e+00 1.16159640e+04
6.00746000e+00 2.98000000e+00 1.16025436e+04
6.00746000e+00 2.99000000e+00 1.15890866e+04
6.00746000e+00 3.00000000e+00 1.15756042e+04
6.00746000e+00 3.01000000e+00 1.15621072e+04
6.00746000e+00 3.02000000e+00 1.15486060e+04
6.00746000e+00 3.03000000e+00 1.15351111e+04
6.00746000e+00 3.04000000e+00 1.15216325e+04
6.00746000e+00 3.05000000e+00 1.15081800e+04
6.00746000e+00 3.06000000e+00 1.14947607e+04
6.00746000e+00 3.07000000e+00 1.14813717e+04
6.00746000e+00 3.08000000e+00 1.14680077e+04
6.00746000e+00 3.09000000e+00 1.14546636e+04
6.00746000e+00 3.10000000e+00 1.14413343e+04
6.00746000e+00 3.11000000e+00 1.14280150e+04
6.00746000e+00 3.12000000e+00 1.14147007e+04
6.00746000e+00 3.13000000e+00 1.14013870e+04
6.00746000e+00 3.14000000e+00 1.13880691e+04
6.00746000e+00 3.15000000e+00 1.13747426e+04
6.00746000e+00 3.16000000e+00 1.13614032e+04
6.00746000e+00 3.17000000e+00 1.13480466e+04
6.00746000e+00 3.18000000e+00 1.13346687e+04
6.00746000e+00 3.19000000e+00 1.13212654e+04
6.00746000e+00 3.20000000e+00 1.13078329e+04
6.00746000e+00 3.21000000e+00 1.12943672e+04
6.00746000e+00 3.22000000e+00 1.12808647e+04
6.00746000e+00 3.23000000e+00 1.12673217e+04
6.00746000e+00 3.24000000e+00 1.12537346e+04
6.00746000e+00 3.25000000e+00 1.12401000e+04
6.00746000e+00 3.26000000e+00 1.12264162e+04
6.00746000e+00 3.27000000e+00 1.12126882e+04
6.00746000e+00 3.28000000e+00 1.11989227e+04
6.00746000e+00 3.29000000e+00 1.11851260e+04
6.00746000e+00 3.30000000e+00 1.11713046e+04
6.00746000e+00 3.31000000e+00 1.11574646e+04
6.00746000e+00 3.32000000e+00 1.11436119e+04
6.00746000e+00 3.33000000e+00 1.11297527e+04
6.00746000e+00 3.34000000e+00 1.11158925e+04
6.00746000e+00 3.35000000e+00 1.11020371e+04
6.00746000e+00 3.36000000e+00 1.10881920e+04
6.00746000e+00 3.37000000e+00 1.10743625e+04
6.00746000e+00 3.38000000e+00 1.10605540e+04
6.00746000e+00 3.39000000e+00 1.10467717e+04
6.00746000e+00 3.40000000e+00 1.10330204e+04
6.00746000e+00 3.41000000e+00 1.10193053e+04
6.00746000e+00 3.42000000e+00 1.10056310e+04
6.00746000e+00 3.43000000e+00 1.09920023e+04
6.00746000e+00 3.44000000e+00 1.09784238e+04
6.00746000e+00 3.45000000e+00 1.09649000e+04
6.00746000e+00 3.46000000e+00 1.09514347e+04
6.00746000e+00 3.47000000e+00 1.09380295e+04
6.00746000e+00 3.48000000e+00 1.09246856e+04
6.00746000e+00 3.49000000e+00 1.09114040e+04
6.00746000e+00 3.50000000e+00 1.08981858e+04
6.00746000e+00 3.51000000e+00 1.08850319e+04
6.00746000e+00 3.52000000e+00 1.08719432e+04
6.00746000e+00 3.53000000e+00 1.08589209e+04
6.00746000e+00 3.54000000e+00 1.08459657e+04
6.00746000e+00 3.55000000e+00 1.08330785e+04
6.00746000e+00 3.56000000e+00 1.08202603e+04
6.00746000e+00 3.57000000e+00 1.08075119e+04
6.00746000e+00 3.58000000e+00 1.07948341e+04
6.00746000e+00 3.59000000e+00 1.07822276e+04
6.00746000e+00 3.60000000e+00 1.07696934e+04
6.00746000e+00 3.61000000e+00 1.07572320e+04
6.00746000e+00 3.62000000e+00 1.07448443e+04
6.00746000e+00 3.63000000e+00 1.07325309e+04
6.00746000e+00 3.64000000e+00 1.07202926e+04
6.00746000e+00 3.65000000e+00 1.07081300e+04
6.00746000e+00 3.66000000e+00 1.06960388e+04
6.00746000e+00 3.67000000e+00 1.06839951e+04
6.00746000e+00 3.68000000e+00 1.06719707e+04
6.00746000e+00 3.69000000e+00 1.06599378e+04
6.00746000e+00 3.70000000e+00 1.06478693e+04
6.00746000e+00 3.71000000e+00 1.06357386e+04
6.00746000e+00 3.72000000e+00 1.06235197e+04
6.00746000e+00 3.73000000e+00 1.06111872e+04
6.00746000e+00 3.74000000e+00 1.05987162e+04
6.00746000e+00 3.75000000e+00 1.05860822e+04
6.00746000e+00 3.76000000e+00 1.05732614e+04
6.00746000e+00 3.77000000e+00 1.05602305e+04
6.00746000e+00 3.78000000e+00 1.05469666e+04
6.00746000e+00 3.79000000e+00 1.05334476e+04
6.00746000e+00 3.80000000e+00 1.05196515e+04
6.00746000e+00 3.81000000e+00 1.05055572e+04
6.00746000e+00 3.82000000e+00 1.04911439e+04
6.00746000e+00 3.83000000e+00 1.04763913e+04
6.00746000e+00 3.84000000e+00 1.04612798e+04
6.00746000e+00 3.85000000e+00 1.04457900e+04
6.00746000e+00 3.86000000e+00 1.04299137e+04
6.00746000e+00 3.87000000e+00 1.04136845e+04
6.00746000e+00 3.88000000e+00 1.03971454e+04
6.00746000e+00 3.89000000e+00 1.03803389e+04
6.00746000e+00 3.90000000e+00 1.03633065e+04
6.00746000e+00 3.91000000e+00 1.03460887e+04
6.00746000e+00 3.92000000e+00 1.03287254e+04
6.00746000e+00 3.93000000e+00 1.03112556e+04
6.00746000e+00 3.94000000e+00 1.02937174e+04
6.00746000e+00 3.95000000e+00 1.02761482e+04
6.00746000e+00 3.96000000e+00 1.02585843e+04
6.00746000e+00 3.97000000e+00 1.02410617e+04
6.00746000e+00 3.98000000e+00 1.02236152e+04
6.00746000e+00 3.99000000e+00 1.02062789e+04
6.00746000e+00 4.00000000e+00 1.01890865e+04
6.00746000e+00 4.01000000e+00 1.01720704e+04
6.00746000e+00 4.02000000e+00 1.01552628e+04
6.00746000e+00 4.03000000e+00 1.01386949e+04
6.00746000e+00 4.04000000e+00 1.01223973e+04
6.00746000e+00 4.05000000e+00 1.01064000e+04
6.00746000e+00 4.06000000e+00 1.00907179e+04
6.00746000e+00 4.07000000e+00 1.00753089e+04
6.00746000e+00 4.08000000e+00 1.00601175e+04
6.00746000e+00 4.09000000e+00 1.00450893e+04
6.00746000e+00 4.10000000e+00 1.00301711e+04
6.00746000e+00 4.11000000e+00 1.00153107e+04
6.00746000e+00 4.12000000e+00 1.00004570e+04
6.00746000e+00 4.13000000e+00 9.98555996e+03
6.00746000e+00 4.14000000e+00 9.97057046e+03
6.00746000e+00 4.15000000e+00 9.95544051e+03
6.00746000e+00 4.16000000e+00 9.94012306e+03
6.00746000e+00 4.17000000e+00 9.92457210e+03
6.00746000e+00 4.18000000e+00 9.90874258e+03
6.00746000e+00 4.19000000e+00 9.89259044e+03
6.00746000e+00 4.20000000e+00 9.87607261e+03
6.00746000e+00 4.21000000e+00 9.85914701e+03
6.00746000e+00 4.22000000e+00 9.84177255e+03
6.00746000e+00 4.23000000e+00 9.82390913e+03
6.00746000e+00 4.24000000e+00 9.80551764e+03
6.00746000e+00 4.25000000e+00 9.78656000e+03
6.00746000e+00 4.26000000e+00 9.76701265e+03
6.00746000e+00 4.27000000e+00 9.74690662e+03
6.00746000e+00 4.28000000e+00 9.72628582e+03
6.00746000e+00 4.29000000e+00 9.70519338e+03
6.00746000e+00 4.30000000e+00 9.68367161e+03
6.00746000e+00 4.31000000e+00 9.66176203e+03
6.00746000e+00 4.32000000e+00 9.63950533e+03
6.00746000e+00 4.33000000e+00 9.61694139e+03
6.00746000e+00 4.34000000e+00 9.59410927e+03
6.00746000e+00 4.35000000e+00 9.57104721e+03
6.00746000e+00 4.36000000e+00 9.54779265e+03
6.00746000e+00 4.37000000e+00 9.52438220e+03
6.00746000e+00 4.38000000e+00 9.50085170e+03
6.00746000e+00 4.39000000e+00 9.47723615e+03
6.00746000e+00 4.40000000e+00 9.45356979e+03
6.00746000e+00 4.41000000e+00 9.42988607e+03
6.00746000e+00 4.42000000e+00 9.40621768e+03
6.00746000e+00 4.43000000e+00 9.38259654e+03
6.00746000e+00 4.44000000e+00 9.35905383e+03
6.00746000e+00 4.45000000e+00 9.33562000e+03
6.00746000e+00 4.46000000e+00 9.31232058e+03
6.00746000e+00 4.47000000e+00 9.28916385e+03
6.00746000e+00 4.48000000e+00 9.26615373e+03
6.00746000e+00 4.49000000e+00 9.24329405e+03
6.00746000e+00 4.50000000e+00 9.22058852e+03
6.00746000e+00 4.51000000e+00 9.19804075e+03
6.00746000e+00 4.52000000e+00 9.17565426e+03
6.00746000e+00 4.53000000e+00 9.15343247e+03
6.00746000e+00 4.54000000e+00 9.13137870e+03
6.00746000e+00 4.55000000e+00 9.10949620e+03
6.00746000e+00 4.56000000e+00 9.08778809e+03
6.00746000e+00 4.57000000e+00 9.06625745e+03
6.00746000e+00 4.58000000e+00 9.04490722e+03
6.00746000e+00 4.59000000e+00 9.02374031e+03
6.00746000e+00 4.60000000e+00 9.00275952e+03
6.00746000e+00 4.61000000e+00 8.98196757e+03
6.00746000e+00 4.62000000e+00 8.96136710e+03
6.00746000e+00 4.63000000e+00 8.94096070e+03
6.00746000e+00 4.64000000e+00 8.92075086e+03
6.00746000e+00 4.65000000e+00 8.90074000e+03
6.00746000e+00 4.66000000e+00 8.88092737e+03
6.00746000e+00 4.67000000e+00 8.86129976e+03
6.00746000e+00 4.68000000e+00 8.84184117e+03
6.00746000e+00 4.69000000e+00 8.82253590e+03
6.00746000e+00 4.70000000e+00 8.80336858e+03
6.00746000e+00 4.71000000e+00 8.78432418e+03
6.00746000e+00 4.72000000e+00 8.76538793e+03
6.00746000e+00 4.73000000e+00 8.74654542e+03
6.00746000e+00 4.74000000e+00 8.72778248e+03
6.00746000e+00 4.75000000e+00 8.70908527e+03
6.00746000e+00 4.76000000e+00 8.69044023e+03
6.00746000e+00 4.77000000e+00 8.67183407e+03
6.00746000e+00 4.78000000e+00 8.65325378e+03
6.00746000e+00 4.79000000e+00 8.63468663e+03
6.00746000e+00 4.80000000e+00 8.61612015e+03
6.00746000e+00 4.81000000e+00 8.59754216e+03
6.00746000e+00 4.82000000e+00 8.57894069e+03
6.00746000e+00 4.83000000e+00 8.56030409e+03
6.00746000e+00 4.84000000e+00 8.54162091e+03
6.00746000e+00 4.85000000e+00 8.52288000e+03
6.00746000e+00 4.86000000e+00 8.50406621e+03
6.00746000e+00 4.87000000e+00 8.48514799e+03
6.00746000e+00 4.88000000e+00 8.46609032e+03
6.00746000e+00 4.89000000e+00 8.44685893e+03
6.00746000e+00 4.90000000e+00 8.42742034e+03
6.00746000e+00 4.91000000e+00 8.40774183e+03
6.00746000e+00 4.92000000e+00 8.38779144e+03
6.00746000e+00 4.93000000e+00 8.36753797e+03
6.00746000e+00 4.94000000e+00 8.34695102e+03
6.00746000e+00 4.95000000e+00 8.32600092e+03
6.00746000e+00 4.96000000e+00 8.30465878e+03
6.00746000e+00 4.97000000e+00 8.28289649e+03
6.00746000e+00 4.98000000e+00 8.26068674e+03
6.00746000e+00 4.99000000e+00 8.23800296e+03
6.00746000e+00 5.00000000e+00 8.21481941e+03
6.00746000e+00 5.01000000e+00 8.19111113e+03
6.00746000e+00 5.02000000e+00 8.16685398e+03
6.00746000e+00 5.03000000e+00 8.14202461e+03
6.00746000e+00 5.04000000e+00 8.11660051e+03
6.00746000e+00 5.05000000e+00 8.09056000e+03
6.00746000e+00 5.06000000e+00 8.06389965e+03
6.00746000e+00 5.07000000e+00 8.03668570e+03
6.00746000e+00 5.08000000e+00 8.00900024e+03
6.00746000e+00 5.09000000e+00 7.98092351e+03
6.00746000e+00 5.10000000e+00 7.95253391e+03
6.00746000e+00 5.11000000e+00 7.92390798e+03
6.00746000e+00 5.12000000e+00 7.89512039e+03
6.00746000e+00 5.13000000e+00 7.86624399e+03
6.00746000e+00 5.14000000e+00 7.83734974e+03
6.00746000e+00 5.15000000e+00 7.80850682e+03
6.00746000e+00 5.16000000e+00 7.77978260e+03
6.00746000e+00 5.17000000e+00 7.75124266e+03
6.00746000e+00 5.18000000e+00 7.72295090e+03
6.00746000e+00 5.19000000e+00 7.69496949e+03
6.00746000e+00 5.20000000e+00 7.66735896e+03
6.00746000e+00 5.21000000e+00 7.64017827e+03
6.00746000e+00 5.22000000e+00 7.61348482e+03
6.00746000e+00 5.23000000e+00 7.58733452e+03
6.00746000e+00 5.24000000e+00 7.56178187e+03
6.00746000e+00 5.25000000e+00 7.53688000e+03
6.00746000e+00 5.26000000e+00 7.51265131e+03
6.00746000e+00 5.27000000e+00 7.48900060e+03
6.00746000e+00 5.28000000e+00 7.46580586e+03
6.00746000e+00 5.29000000e+00 7.44294795e+03
6.00746000e+00 5.30000000e+00 7.42031048e+03
6.00746000e+00 5.31000000e+00 7.39777977e+03
6.00746000e+00 5.32000000e+00 7.37524475e+03
6.00746000e+00 5.33000000e+00 7.35259696e+03
6.00746000e+00 5.34000000e+00 7.32973049e+03
6.00746000e+00 5.35000000e+00 7.30654199e+03
6.00746000e+00 5.36000000e+00 7.28293069e+03
6.00746000e+00 5.37000000e+00 7.25879839e+03
6.00746000e+00 5.38000000e+00 7.23404951e+03
6.00746000e+00 5.39000000e+00 7.20859114e+03
6.00746000e+00 5.40000000e+00 7.18233308e+03
6.00746000e+00 5.41000000e+00 7.15518792e+03
6.00746000e+00 5.42000000e+00 7.12707110e+03
6.00746000e+00 5.43000000e+00 7.09790104e+03
6.00746000e+00 5.44000000e+00 7.06759915e+03
6.00746000e+00 5.45000000e+00 7.03609000e+03
6.00746000e+00 5.46000000e+00 7.00334506e+03
6.00746000e+00 5.47000000e+00 6.96951118e+03
6.00746000e+00 5.48000000e+00 6.93477489e+03
6.00746000e+00 5.49000000e+00 6.89931793e+03
6.00746000e+00 5.50000000e+00 6.86331705e+03
6.00746000e+00 5.51000000e+00 6.82694399e+03
6.00746000e+00 5.52000000e+00 6.79036539e+03
6.00746000e+00 5.53000000e+00 6.75374278e+03
6.00746000e+00 5.54000000e+00 6.71723263e+03
6.00746000e+00 5.55000000e+00 6.68098641e+03
6.00746000e+00 5.56000000e+00 6.64515073e+03
6.00746000e+00 5.57000000e+00 6.60986739e+03
6.00746000e+00 5.58000000e+00 6.57527366e+03
6.00746000e+00 5.59000000e+00 6.54150238e+03
6.00746000e+00 5.60000000e+00 6.50868220e+03
6.00746000e+00 5.61000000e+00 6.47693784e+03
6.00746000e+00 5.62000000e+00 6.44639035e+03
6.00746000e+00 5.63000000e+00 6.41715733e+03
6.00746000e+00 5.64000000e+00 6.38935332e+03
6.00746000e+00 5.65000000e+00 6.36309000e+03
6.00746000e+00 5.66000000e+00 6.33842499e+03
6.00746000e+00 5.67000000e+00 6.31520978e+03
6.00746000e+00 5.68000000e+00 6.29324920e+03
6.00746000e+00 5.69000000e+00 6.27235327e+03
6.00746000e+00 5.70000000e+00 6.25233682e+03
6.00746000e+00 5.71000000e+00 6.23301916e+03
6.00746000e+00 5.72000000e+00 6.21422381e+03
6.00746000e+00 5.73000000e+00 6.19577826e+03
6.00746000e+00 5.74000000e+00 6.17751386e+03
6.00746000e+00 5.75000000e+00 6.15926563e+03
6.00746000e+00 5.76000000e+00 6.14087228e+03
6.00746000e+00 5.77000000e+00 6.12217609e+03
6.00746000e+00 5.78000000e+00 6.10302299e+03
6.00746000e+00 5.79000000e+00 6.08326262e+03
6.00746000e+00 5.80000000e+00 6.06274834e+03
6.00746000e+00 5.81000000e+00 6.04133748e+03
6.00746000e+00 5.82000000e+00 6.01889136e+03
6.00746000e+00 5.83000000e+00 5.99527560e+03
6.00746000e+00 5.84000000e+00 5.97036023e+03
6.00746000e+00 5.85000000e+00 5.94402000e+03
6.00746000e+00 5.86000000e+00 5.91617661e+03
6.00746000e+00 5.87000000e+00 5.88692251e+03
6.00746000e+00 5.88000000e+00 5.85639046e+03
6.00746000e+00 5.89000000e+00 5.82471074e+03
6.00746000e+00 5.90000000e+00 5.79201087e+03
6.00746000e+00 5.91000000e+00 5.75841546e+03
6.00746000e+00 5.92000000e+00 5.72404609e+03
6.00746000e+00 5.93000000e+00 5.68902112e+03
6.00746000e+00 5.94000000e+00 5.65345563e+03
6.00746000e+00 5.95000000e+00 5.61746135e+03
6.00746000e+00 5.96000000e+00 5.58114659e+03
6.00746000e+00 5.97000000e+00 5.54461622e+03
6.00746000e+00 5.98000000e+00 5.50797167e+03
6.00746000e+00 5.99000000e+00 5.47131092e+03
6.00746000e+00 6.00000000e+00 5.43472852e+03
6.00746000e+00 6.01000000e+00 5.39831570e+03
6.00746000e+00 6.02000000e+00 5.36216034e+03
6.00746000e+00 6.03000000e+00 5.32634710e+03
6.00746000e+00 6.04000000e+00 5.29095750e+03
6.00746000e+00 6.05000000e+00 5.25607000e+03
6.00746000e+00 6.06000000e+00 5.22173786e+03
7.77937000e+00 2.50000000e-01 7.88932000e+03
7.77937000e+00 2.60000000e-01 7.89696667e+03
7.77937000e+00 2.70000000e-01 7.90444330e+03
7.77937000e+00 2.80000000e-01 7.91185944e+03
7.77937000e+00 2.90000000e-01 7.91930329e+03
7.77937000e+00 3.00000000e-01 7.92684586e+03
7.77937000e+00 3.10000000e-01 7.93454416e+03
7.77937000e+00 3.20000000e-01 7.94244380e+03
7.77937000e+00 3.30000000e-01 7.95058112e+03
7.77937000e+00 3.40000000e-01 7.95898482e+03
7.77937000e+00 3.50000000e-01 7.96767736e+03
7.77937000e+00 3.60000000e-01 7.97667606e+03
7.77937000e+00 3.70000000e-01 7.98599399e+03
7.77937000e+00 3.80000000e-01 7.99564077e+03
7.77937000e+00 3.90000000e-01 8.00562313e+03
7.77937000e+00 4.00000000e-01 8.01594541e+03
7.77937000e+00 4.10000000e-01 8.02661004e+03
7.77937000e+00 4.20000000e-01 8.03761783e+03
7.77937000e+00 4.30000000e-01 8.04896828e+03
7.77937000e+00 4.40000000e-01 8.06065982e+03
7.77937000e+00 4.50000000e-01 8.07269000e+03
7.77937000e+00 4.60000000e-01 8.08504035e+03
7.77937000e+00 4.70000000e-01 8.09763424e+03
7.77937000e+00 4.80000000e-01 8.11038888e+03
7.77937000e+00 4.90000000e-01 8.12323052e+03
7.77937000e+00 5.00000000e-01 8.13609341e+03
7.77937000e+00 5.10000000e-01 8.14891891e+03
7.77937000e+00 5.20000000e-01 8.16165469e+03
7.77937000e+00 5.30000000e-01 8.17425411e+03
7.77937000e+00 5.40000000e-01 8.18667558e+03
7.77937000e+00 5.50000000e-01 8.19888203e+03
7.77937000e+00 5.60000000e-01 8.21084047e+03
7.77937000e+00 5.70000000e-01 8.22252158e+03
7.77937000e+00 5.80000000e-01 8.23389931e+03
7.77937000e+00 5.90000000e-01 8.24495061e+03
7.77937000e+00 6.00000000e-01 8.25565510e+03
7.77937000e+00 6.10000000e-01 8.26599484e+03
7.77937000e+00 6.20000000e-01 8.27595407e+03
7.77937000e+00 6.30000000e-01 8.28551904e+03
7.77937000e+00 6.40000000e-01 8.29467779e+03
7.77937000e+00 6.50000000e-01 8.30342000e+03
7.77937000e+00 6.60000000e-01 8.31174373e+03
7.77937000e+00 6.70000000e-01 8.31967470e+03
7.77937000e+00 6.80000000e-01 8.32724363e+03
7.77937000e+00 6.90000000e-01 8.33447918e+03
7.77937000e+00 7.00000000e-01 8.34140813e+03
7.77937000e+00 7.10000000e-01 8.34805552e+03
7.77937000e+00 7.20000000e-01 8.35444473e+03
7.77937000e+00 7.30000000e-01 8.36059763e+03
7.77937000e+00 7.40000000e-01 8.36653468e+03
7.77937000e+00 7.50000000e-01 8.37227500e+03
7.77937000e+00 7.60000000e-01 8.37783653e+03
7.77937000e+00 7.70000000e-01 8.38323602e+03
7.77937000e+00 7.80000000e-01 8.38848918e+03
7.77937000e+00 7.90000000e-01 8.39361072e+03
7.77937000e+00 8.00000000e-01 8.39861442e+03
7.77937000e+00 8.10000000e-01 8.40351319e+03
7.77937000e+00 8.20000000e-01 8.40831913e+03
7.77937000e+00 8.30000000e-01 8.41304360e+03
7.77937000e+00 8.40000000e-01 8.41769723e+03
7.77937000e+00 8.50000000e-01 8.42229000e+03
7.77937000e+00 8.60000000e-01 8.42682783e+03
7.77937000e+00 8.70000000e-01 8.43130283e+03
7.77937000e+00 8.80000000e-01 8.43570433e+03
7.77937000e+00 8.90000000e-01 8.44002242e+03
7.77937000e+00 9.00000000e-01 8.44424789e+03
7.77937000e+00 9.10000000e-01 8.44837217e+03
7.77937000e+00 9.20000000e-01 8.45238731e+03
7.77937000e+00 9.30000000e-01 8.45628594e+03
7.77937000e+00 9.40000000e-01 8.46006121e+03
7.77937000e+00 9.50000000e-01 8.46370679e+03
7.77937000e+00 9.60000000e-01 8.46721681e+03
7.77937000e+00 9.70000000e-01 8.47058586e+03
7.77937000e+00 9.80000000e-01 8.47380894e+03
7.77937000e+00 9.90000000e-01 8.47688143e+03
7.77937000e+00 1.00000000e+00 8.47979910e+03
7.77937000e+00 1.01000000e+00 8.48255806e+03
7.77937000e+00 1.02000000e+00 8.48515474e+03
7.77937000e+00 1.03000000e+00 8.48758589e+03
7.77937000e+00 1.04000000e+00 8.48984854e+03
7.77937000e+00 1.05000000e+00 8.49194000e+03
7.77937000e+00 1.06000000e+00 8.49385917e+03
7.77937000e+00 1.07000000e+00 8.49561036e+03
7.77937000e+00 1.08000000e+00 8.49719907e+03
7.77937000e+00 1.09000000e+00 8.49863060e+03
7.77937000e+00 1.10000000e+00 8.49991004e+03
7.77937000e+00 1.11000000e+00 8.50104232e+03
7.77937000e+00 1.12000000e+00 8.50203220e+03
7.77937000e+00 1.13000000e+00 8.50288426e+03
7.77937000e+00 1.14000000e+00 8.50360294e+03
7.77937000e+00 1.15000000e+00 8.50419250e+03
7.77937000e+00 1.16000000e+00 8.50465708e+03
7.77937000e+00 1.17000000e+00 8.50500066e+03
7.77937000e+00 1.18000000e+00 8.50522711e+03
7.77937000e+00 1.19000000e+00 8.50534014e+03
7.77937000e+00 1.20000000e+00 8.50534335e+03
7.77937000e+00 1.21000000e+00 8.50524023e+03
7.77937000e+00 1.22000000e+00 8.50503413e+03
7.77937000e+00 1.23000000e+00 8.50472831e+03
7.77937000e+00 1.24000000e+00 8.50432592e+03
7.77937000e+00 1.25000000e+00 8.50383000e+03
7.77937000e+00 1.26000000e+00 8.50324247e+03
7.77937000e+00 1.27000000e+00 8.50256119e+03
7.77937000e+00 1.28000000e+00 8.50178313e+03
7.77937000e+00 1.29000000e+00 8.50090549e+03
7.77937000e+00 1.30000000e+00 8.49992562e+03
7.77937000e+00 1.31000000e+00 8.49884105e+03
7.77937000e+00 1.32000000e+00 8.49764946e+03
7.77937000e+00 1.33000000e+00 8.49634870e+03
7.77937000e+00 1.34000000e+00 8.49493674e+03
7.77937000e+00 1.35000000e+00 8.49341173e+03
7.77937000e+00 1.36000000e+00 8.49177192e+03
7.77937000e+00 1.37000000e+00 8.49001570e+03
7.77937000e+00 1.38000000e+00 8.48814158e+03
7.77937000e+00 1.39000000e+00 8.48614819e+03
7.77937000e+00 1.40000000e+00 8.48403428e+03
7.77937000e+00 1.41000000e+00 8.48179870e+03
7.77937000e+00 1.42000000e+00 8.47944038e+03
7.77937000e+00 1.43000000e+00 8.47695838e+03
7.77937000e+00 1.44000000e+00 8.47435185e+03
7.77937000e+00 1.45000000e+00 8.47162000e+03
7.77937000e+00 1.46000000e+00 8.46876338e+03
7.77937000e+00 1.47000000e+00 8.46578740e+03
7.77937000e+00 1.48000000e+00 8.46269848e+03
7.77937000e+00 1.49000000e+00 8.45950284e+03
7.77937000e+00 1.50000000e+00 8.45620646e+03
7.77937000e+00 1.51000000e+00 8.45281515e+03
7.77937000e+00 1.52000000e+00 8.44933450e+03
7.77937000e+00 1.53000000e+00 8.44576991e+03
7.77937000e+00 1.54000000e+00 8.44212660e+03
7.77937000e+00 1.55000000e+00 8.43840961e+03
7.77937000e+00 1.56000000e+00 8.43462380e+03
7.77937000e+00 1.57000000e+00 8.43077389e+03
7.77937000e+00 1.58000000e+00 8.42686441e+03
7.77937000e+00 1.59000000e+00 8.42289974e+03
7.77937000e+00 1.60000000e+00 8.41888412e+03
7.77937000e+00 1.61000000e+00 8.41482163e+03
7.77937000e+00 1.62000000e+00 8.41071623e+03
7.77937000e+00 1.63000000e+00 8.40657173e+03
7.77937000e+00 1.64000000e+00 8.40239180e+03
7.77937000e+00 1.65000000e+00 8.39818000e+03
7.77937000e+00 1.66000000e+00 8.39393840e+03
7.77937000e+00 1.67000000e+00 8.38966359e+03
7.77937000e+00 1.68000000e+00 8.38535095e+03
7.77937000e+00 1.69000000e+00 8.38099606e+03
7.77937000e+00 1.70000000e+00 8.37659468e+03
7.77937000e+00 1.71000000e+00 8.37214273e+03
7.77937000e+00 1.72000000e+00 8.36763631e+03
7.77937000e+00 1.73000000e+00 8.36307167e+03
7.77937000e+00 1.74000000e+00 8.35844522e+03
7.77937000e+00 1.75000000e+00 8.35375352e+03
7.77937000e+00 1.76000000e+00 8.34899329e+03
7.77937000e+00 1.77000000e+00 8.34416137e+03
7.77937000e+00 1.78000000e+00 8.33925474e+03
7.77937000e+00 1.79000000e+00 8.33427053e+03
7.77937000e+00 1.80000000e+00 8.32920597e+03
7.77937000e+00 1.81000000e+00 8.32405843e+03
7.77937000e+00 1.82000000e+00 8.31882541e+03
7.77937000e+00 1.83000000e+00 8.31350450e+03
7.77937000e+00 1.84000000e+00 8.30809342e+03
7.77937000e+00 1.85000000e+00 8.30259000e+03
7.77937000e+00 1.86000000e+00 8.29699286e+03
7.77937000e+00 1.87000000e+00 8.29130351e+03
7.77937000e+00 1.88000000e+00 8.28552411e+03
7.77937000e+00 1.89000000e+00 8.27965677e+03
7.77937000e+00 1.90000000e+00 8.27370358e+03
7.77937000e+00 1.91000000e+00 8.26766657e+03
7.77937000e+00 1.92000000e+00 8.26154772e+03
7.77937000e+00 1.93000000e+00 8.25534899e+03
7.77937000e+00 1.94000000e+00 8.24907228e+03
7.77937000e+00 1.95000000e+00 8.24271947e+03
7.77937000e+00 1.96000000e+00 8.23629237e+03
7.77937000e+00 1.97000000e+00 8.22979280e+03
7.77937000e+00 1.98000000e+00 8.22322249e+03
7.77937000e+00 1.99000000e+00 8.21658318e+03
7.77937000e+00 2.00000000e+00 8.20987653e+03
7.77937000e+00 2.01000000e+00 8.20310422e+03
7.77937000e+00 2.02000000e+00 8.19626784e+03
7.77937000e+00 2.03000000e+00 8.18936898e+03
7.77937000e+00 2.04000000e+00 8.18240920e+03
7.77937000e+00 2.05000000e+00 8.17539000e+03
7.77937000e+00 2.06000000e+00 8.16831311e+03
7.77937000e+00 2.07000000e+00 8.16118111e+03
7.77937000e+00 2.08000000e+00 8.15399672e+03
7.77937000e+00 2.09000000e+00 8.14676263e+03
7.77937000e+00 2.10000000e+00 8.13948142e+03
7.77937000e+00 2.11000000e+00 8.13215562e+03
7.77937000e+00 2.12000000e+00 8.12478770e+03
7.77937000e+00 2.13000000e+00 8.11738004e+03
7.77937000e+00 2.14000000e+00 8.10993499e+03
7.77937000e+00 2.15000000e+00 8.10245481e+03
7.77937000e+00 2.16000000e+00 8.09494172e+03
7.77937000e+00 2.17000000e+00 8.08739788e+03
7.77937000e+00 2.18000000e+00 8.07982536e+03
7.77937000e+00 2.19000000e+00 8.07222623e+03
7.77937000e+00 2.20000000e+00 8.06460246e+03
7.77937000e+00 2.21000000e+00 8.05695600e+03
7.77937000e+00 2.22000000e+00 8.04928871e+03
7.77937000e+00 2.23000000e+00 8.04160243e+03
7.77937000e+00 2.24000000e+00 8.03389895e+03
7.77937000e+00 2.25000000e+00 8.02618000e+03
7.77937000e+00 2.26000000e+00 8.01844657e+03
7.77937000e+00 2.27000000e+00 8.01069682e+03
7.77937000e+00 2.28000000e+00 8.00292832e+03
7.77937000e+00 2.29000000e+00 7.99513867e+03
7.77937000e+00 2.30000000e+00 7.98732559e+03
7.77937000e+00 2.31000000e+00 7.97948686e+03
7.77937000e+00 2.32000000e+00 7.97162031e+03
7.77937000e+00 2.33000000e+00 7.96372388e+03
7.77937000e+00 2.34000000e+00 7.95579556e+03
7.77937000e+00 2.35000000e+00 7.94783341e+03
7.77937000e+00 2.36000000e+00 7.93983556e+03
7.77937000e+00 2.37000000e+00 7.93180020e+03
7.77937000e+00 2.38000000e+00 7.92372558e+03
7.77937000e+00 2.39000000e+00 7.91561002e+03
7.77937000e+00 2.40000000e+00 7.90745189e+03
7.77937000e+00 2.41000000e+00 7.89924964e+03
7.77937000e+00 2.42000000e+00 7.89100175e+03
7.77937000e+00 2.43000000e+00 7.88270677e+03
7.77937000e+00 2.44000000e+00 7.87436330e+03
7.77937000e+00 2.45000000e+00 7.86597000e+03
7.77937000e+00 2.46000000e+00 7.85752642e+03
7.77937000e+00 2.47000000e+00 7.84903554e+03
7.77937000e+00 2.48000000e+00 7.84050109e+03
7.77937000e+00 2.49000000e+00 7.83192673e+03
7.77937000e+00 2.50000000e+00 7.82331600e+03
7.77937000e+00 2.51000000e+00 7.81467237e+03
7.77937000e+00 2.52000000e+00 7.80599922e+03
7.77937000e+00 2.53000000e+00 7.79729984e+03
7.77937000e+00 2.54000000e+00 7.78857743e+03
7.77937000e+00 2.55000000e+00 7.77983513e+03
7.77937000e+00 2.56000000e+00 7.77107597e+03
7.77937000e+00 2.57000000e+00 7.76230293e+03
7.77937000e+00 2.58000000e+00 7.75351889e+03
7.77937000e+00 2.59000000e+00 7.74472666e+03
7.77937000e+00 2.60000000e+00 7.73592899e+03
7.77937000e+00 2.61000000e+00 7.72712854e+03
7.77937000e+00 2.62000000e+00 7.71832793e+03
7.77937000e+00 2.63000000e+00 7.70952967e+03
7.77937000e+00 2.64000000e+00 7.70073622e+03
7.77937000e+00 2.65000000e+00 7.69195000e+03
7.77937000e+00 2.66000000e+00 7.68317111e+03
7.77937000e+00 2.67000000e+00 7.67439088e+03
7.77937000e+00 2.68000000e+00 7.66559867e+03
7.77937000e+00 2.69000000e+00 7.65678412e+03
7.77937000e+00 2.70000000e+00 7.64793718e+03
7.77937000e+00 2.71000000e+00 7.63904805e+03
7.77937000e+00 2.72000000e+00 7.63010722e+03
7.77937000e+00 2.73000000e+00 7.62110543e+03
7.77937000e+00 2.74000000e+00 7.61203369e+03
7.77937000e+00 2.75000000e+00 7.60288324e+03
7.77937000e+00 2.76000000e+00 7.59364561e+03
7.77937000e+00 2.77000000e+00 7.58431254e+03
7.77937000e+00 2.78000000e+00 7.57487603e+03
7.77937000e+00 2.79000000e+00 7.56532831e+03
7.77937000e+00 2.80000000e+00 7.55566183e+03
7.77937000e+00 2.81000000e+00 7.54586928e+03
7.77937000e+00 2.82000000e+00 7.53594358e+03
7.77937000e+00 2.83000000e+00 7.52587787e+03
7.77937000e+00 2.84000000e+00 7.51566549e+03
7.77937000e+00 2.85000000e+00 7.50530000e+03
7.77937000e+00 2.86000000e+00 7.49477952e+03
7.77937000e+00 2.87000000e+00 7.48411943e+03
7.77937000e+00 2.88000000e+00 7.47333903e+03
7.77937000e+00 2.89000000e+00 7.46245716e+03
7.77937000e+00 2.90000000e+00 7.45149217e+03
7.77937000e+00 2.91000000e+00 7.44046195e+03
7.77937000e+00 2.92000000e+00 7.42938395e+03
7.77937000e+00 2.93000000e+00 7.41827518e+03
7.77937000e+00 2.94000000e+00 7.40715219e+03
7.77937000e+00 2.95000000e+00 7.39603114e+03
7.77937000e+00 2.96000000e+00 7.38492773e+03
7.77937000e+00 2.97000000e+00 7.37385729e+03
7.77937000e+00 2.98000000e+00 7.36283471e+03
7.77937000e+00 2.99000000e+00 7.35187454e+03
7.77937000e+00 3.00000000e+00 7.34099089e+03
7.77937000e+00 3.01000000e+00 7.33019755e+03
7.77937000e+00 3.02000000e+00 7.31950791e+03
7.77937000e+00 3.03000000e+00 7.30893502e+03
7.77937000e+00 3.04000000e+00 7.29849160e+03
7.77937000e+00 3.05000000e+00 7.28819000e+03
7.77937000e+00 3.06000000e+00 7.27803758e+03
7.77937000e+00 3.07000000e+00 7.26802280e+03
7.77937000e+00 3.08000000e+00 7.25812975e+03
7.77937000e+00 3.09000000e+00 7.24834291e+03
7.77937000e+00 3.10000000e+00 7.23864712e+03
7.77937000e+00 3.11000000e+00 7.22902760e+03
7.77937000e+00 3.12000000e+00 7.21946989e+03
7.77937000e+00 3.13000000e+00 7.20995991e+03
7.77937000e+00 3.14000000e+00 7.20048389e+03
7.77937000e+00 3.15000000e+00 7.19102840e+03
7.77937000e+00 3.16000000e+00 7.18158032e+03
7.77937000e+00 3.17000000e+00 7.17212687e+03
7.77937000e+00 3.18000000e+00 7.16265557e+03
7.77937000e+00 3.19000000e+00 7.15315422e+03
7.77937000e+00 3.20000000e+00 7.14361094e+03
7.77937000e+00 3.21000000e+00 7.13401415e+03
7.77937000e+00 3.22000000e+00 7.12435254e+03
7.77937000e+00 3.23000000e+00 7.11461509e+03
7.77937000e+00 3.24000000e+00 7.10479107e+03
7.77937000e+00 3.25000000e+00 7.09487000e+03
7.77937000e+00 3.26000000e+00 7.08484235e+03
7.77937000e+00 3.27000000e+00 7.07470147e+03
7.77937000e+00 3.28000000e+00 7.06444152e+03
7.77937000e+00 3.29000000e+00 7.05405685e+03
7.77937000e+00 3.30000000e+00 7.04354196e+03
7.77937000e+00 3.31000000e+00 7.03289153e+03
7.77937000e+00 3.32000000e+00 7.02210039e+03
7.77937000e+00 3.33000000e+00 7.01116353e+03
7.77937000e+00 3.34000000e+00 7.00007609e+03
7.77937000e+00 3.35000000e+00 6.98883337e+03
7.77937000e+00 3.36000000e+00 6.97743084e+03
7.77937000e+00 3.37000000e+00 6.96586409e+03
7.77937000e+00 3.38000000e+00 6.95412888e+03
7.77937000e+00 3.39000000e+00 6.94222113e+03
7.77937000e+00 3.40000000e+00 6.93013687e+03
7.77937000e+00 3.41000000e+00 6.91787231e+03
7.77937000e+00 3.42000000e+00 6.90542379e+03
7.77937000e+00 3.43000000e+00 6.89278779e+03
7.77937000e+00 3.44000000e+00 6.87996094e+03
7.77937000e+00 3.45000000e+00 6.86694000e+03
7.77937000e+00 3.46000000e+00 6.85372651e+03
7.77937000e+00 3.47000000e+00 6.84034046e+03
7.77937000e+00 3.48000000e+00 6.82680598e+03
7.77937000e+00 3.49000000e+00 6.81314666e+03
7.77937000e+00 3.50000000e+00 6.79938550e+03
7.77937000e+00 3.51000000e+00 6.78554500e+03
7.77937000e+00 3.52000000e+00 6.77164709e+03
7.77937000e+00 3.53000000e+00 6.75771320e+03
7.77937000e+00 3.54000000e+00 6.74376421e+03
7.77937000e+00 3.55000000e+00 6.72982050e+03
7.77937000e+00 3.56000000e+00 6.71590196e+03
7.77937000e+00 3.57000000e+00 6.70202795e+03
7.77937000e+00 3.58000000e+00 6.68821738e+03
7.77937000e+00 3.59000000e+00 6.67448867e+03
7.77937000e+00 3.60000000e+00 6.66085978e+03
7.77937000e+00 3.61000000e+00 6.64734821e+03
7.77937000e+00 3.62000000e+00 6.63397103e+03
7.77937000e+00 3.63000000e+00 6.62074486e+03
7.77937000e+00 3.64000000e+00 6.60768591e+03
7.77937000e+00 3.65000000e+00 6.59481000e+03
7.77937000e+00 3.66000000e+00 6.58212588e+03
7.77937000e+00 3.67000000e+00 6.56961568e+03
7.77937000e+00 3.68000000e+00 6.55725536e+03
7.77937000e+00 3.69000000e+00 6.54502145e+03
7.77937000e+00 3.70000000e+00 6.53289102e+03
7.77937000e+00 3.71000000e+00 6.52084166e+03
7.77937000e+00 3.72000000e+00 6.50885146e+03
7.77937000e+00 3.73000000e+00 6.49689904e+03
7.77937000e+00 3.74000000e+00 6.48496350e+03
7.77937000e+00 3.75000000e+00 6.47302443e+03
7.77937000e+00 3.76000000e+00 6.46106189e+03
7.77937000e+00 3.77000000e+00 6.44905640e+03
7.77937000e+00 3.78000000e+00 6.43698897e+03
7.77937000e+00 3.79000000e+00 6.42484103e+03
7.77937000e+00 3.80000000e+00 6.41259449e+03
7.77937000e+00 3.81000000e+00 6.40023169e+03
7.77937000e+00 3.82000000e+00 6.38773541e+03
7.77937000e+00 3.83000000e+00 6.37508886e+03
7.77937000e+00 3.84000000e+00 6.36227569e+03
7.77937000e+00 3.85000000e+00 6.34928000e+03
7.77937000e+00 3.86000000e+00 6.33609081e+03
7.77937000e+00 3.87000000e+00 6.32271547e+03
7.77937000e+00 3.88000000e+00 6.30916568e+03
7.77937000e+00 3.89000000e+00 6.29545291e+03
7.77937000e+00 3.90000000e+00 6.28158844e+03
7.77937000e+00 3.91000000e+00 6.26758328e+03
7.77937000e+00 3.92000000e+00 6.25344824e+03
7.77937000e+00 3.93000000e+00 6.23919392e+03
7.77937000e+00 3.94000000e+00 6.22483069e+03
7.77937000e+00 3.95000000e+00 6.21036869e+03
7.77937000e+00 3.96000000e+00 6.19581787e+03
7.77937000e+00 3.97000000e+00 6.18118796e+03
7.77937000e+00 3.98000000e+00 6.16648847e+03
7.77937000e+00 3.99000000e+00 6.15172871e+03
7.77937000e+00 4.00000000e+00 6.13691778e+03
7.77937000e+00 4.01000000e+00 6.12206457e+03
7.77937000e+00 4.02000000e+00 6.10717779e+03
7.77937000e+00 4.03000000e+00 6.09226593e+03
7.77937000e+00 4.04000000e+00 6.07733730e+03
7.77937000e+00 4.05000000e+00 6.06240000e+03
7.77937000e+00 4.06000000e+00 6.04745708e+03
7.77937000e+00 4.07000000e+00 6.03249213e+03
7.77937000e+00 4.08000000e+00 6.01748433e+03
7.77937000e+00 4.09000000e+00 6.00241341e+03
7.77937000e+00 4.10000000e+00 5.98725957e+03
7.77937000e+00 4.11000000e+00 5.97200357e+03
7.77937000e+00 4.12000000e+00 5.95662665e+03
7.77937000e+00 4.13000000e+00 5.94111056e+03
7.77937000e+00 4.14000000e+00 5.92543754e+03
7.77937000e+00 4.15000000e+00 5.90959032e+03
7.77937000e+00 4.16000000e+00 5.89355215e+03
7.77937000e+00 4.17000000e+00 5.87730674e+03
7.77937000e+00 4.18000000e+00 5.86083831e+03
7.77937000e+00 4.19000000e+00 5.84413154e+03
7.77937000e+00 4.20000000e+00 5.82717162e+03
7.77937000e+00 4.21000000e+00 5.80994421e+03
7.77937000e+00 4.22000000e+00 5.79243547e+03
7.77937000e+00 4.23000000e+00 5.77463203e+03
7.77937000e+00 4.24000000e+00 5.75652100e+03
7.77937000e+00 4.25000000e+00 5.73809000e+03
7.77937000e+00 4.26000000e+00 5.71933823e+03
7.77937000e+00 4.27000000e+00 5.70030927e+03
7.77937000e+00 4.28000000e+00 5.68105663e+03
7.77937000e+00 4.29000000e+00 5.66163249e+03
7.77937000e+00 4.30000000e+00 5.64208768e+03
7.77937000e+00 4.31000000e+00 5.62247171e+03
7.77937000e+00 4.32000000e+00 5.60283275e+03
7.77937000e+00 4.33000000e+00 5.58321770e+03
7.77937000e+00 4.34000000e+00 5.56367214e+03
7.77937000e+00 4.35000000e+00 5.54424042e+03
7.77937000e+00 4.36000000e+00 5.52496564e+03
7.77937000e+00 4.37000000e+00 5.50588972e+03
7.77937000e+00 4.38000000e+00 5.48705338e+03
7.77937000e+00 4.39000000e+00 5.46849622e+03
7.77937000e+00 4.40000000e+00 5.45025673e+03
7.77937000e+00 4.41000000e+00 5.43237236e+03
7.77937000e+00 4.42000000e+00 5.41487952e+03
7.77937000e+00 4.43000000e+00 5.39781366e+03
7.77937000e+00 4.44000000e+00 5.38120928e+03
7.77937000e+00 4.45000000e+00 5.36510000e+03
7.77937000e+00 4.46000000e+00 5.34949527e+03
7.77937000e+00 4.47000000e+00 5.33431154e+03
7.77937000e+00 4.48000000e+00 5.31944426e+03
7.77937000e+00 4.49000000e+00 5.30479143e+03
7.77937000e+00 4.50000000e+00 5.29025348e+03
7.77937000e+00 4.51000000e+00 5.27573325e+03
7.77937000e+00 4.52000000e+00 5.26113591e+03
7.77937000e+00 4.53000000e+00 5.24636892e+03
7.77937000e+00 4.54000000e+00 5.23134208e+03
7.77937000e+00 4.55000000e+00 5.21596745e+03
7.77937000e+00 4.56000000e+00 5.20015944e+03
7.77937000e+00 4.57000000e+00 5.18383478e+03
7.77937000e+00 4.58000000e+00 5.16691263e+03
7.77937000e+00 4.59000000e+00 5.14931459e+03
7.77937000e+00 4.60000000e+00 5.13096477e+03
7.77937000e+00 4.61000000e+00 5.11178989e+03
7.77937000e+00 4.62000000e+00 5.09171936e+03
7.77937000e+00 4.63000000e+00 5.07068534e+03
7.77937000e+00 4.64000000e+00 5.04862288e+03
7.77937000e+00 4.65000000e+00 5.02547000e+03
7.77937000e+00 4.66000000e+00 5.00120327e+03
7.77937000e+00 4.67000000e+00 4.97594198e+03
7.77937000e+00 4.68000000e+00 4.94983756e+03
7.77937000e+00 4.69000000e+00 4.92303738e+03
7.77937000e+00 4.70000000e+00 4.89568463e+03
7.77937000e+00 4.71000000e+00 4.86791812e+03
7.77937000e+00 4.72000000e+00 4.83987229e+03
7.77937000e+00 4.73000000e+00 4.81167717e+03
7.77937000e+00 4.74000000e+00 4.78345835e+03
7.77937000e+00 4.75000000e+00 4.75533704e+03
7.77937000e+00 4.76000000e+00 4.72743018e+03
7.77937000e+00 4.77000000e+00 4.69985048e+03
7.77937000e+00 4.78000000e+00 4.67270658e+03
7.77937000e+00 4.79000000e+00 4.64610320e+03
7.77937000e+00 4.80000000e+00 4.62014129e+03
7.77937000e+00 4.81000000e+00 4.59491826e+03
7.77937000e+00 4.82000000e+00 4.57052813e+03
7.77937000e+00 4.83000000e+00 4.54706181e+03
7.77937000e+00 4.84000000e+00 4.52460731e+03
7.77937000e+00 4.85000000e+00 4.50325000e+03
7.77937000e+00 4.86000000e+00 4.48303827e+03
7.77937000e+00 4.87000000e+00 4.46388206e+03
7.77937000e+00 4.88000000e+00 4.44566018e+03
7.77937000e+00 4.89000000e+00 4.42825517e+03
7.77937000e+00 4.90000000e+00 4.41155299e+03
7.77937000e+00 4.91000000e+00 4.39544283e+03
7.77937000e+00 4.92000000e+00 4.37981690e+03
7.77937000e+00 4.93000000e+00 4.36457025e+03
7.77937000e+00 4.94000000e+00 4.34960067e+03
7.77937000e+00 4.95000000e+00 4.33480855e+03
7.77937000e+00 4.96000000e+00 4.32009678e+03
7.77937000e+00 4.97000000e+00 4.30537074e+03
7.77937000e+00 4.98000000e+00 4.29053822e+03
7.77937000e+00 4.99000000e+00 4.27550939e+03
7.77937000e+00 5.00000000e+00 4.26019683e+03
7.77937000e+00 5.01000000e+00 4.24451555e+03
7.77937000e+00 5.02000000e+00 4.22838299e+03
7.77937000e+00 5.03000000e+00 4.21171910e+03
7.77937000e+00 5.04000000e+00 4.19444639e+03
7.77937000e+00 5.05000000e+00 4.17649000e+03
7.77937000e+00 5.06000000e+00 4.15779648e+03
7.77937000e+00 5.07000000e+00 4.13838871e+03
7.77937000e+00 5.08000000e+00 4.11830796e+03
7.77937000e+00 5.09000000e+00 4.09759491e+03
7.77937000e+00 5.10000000e+00 4.07628960e+03
7.77937000e+00 5.11000000e+00 4.05443140e+03
7.77937000e+00 5.12000000e+00 4.03205892e+03
7.77937000e+00 5.13000000e+00 4.00921007e+03
7.77937000e+00 5.14000000e+00 3.98592194e+03
7.77937000e+00 5.15000000e+00 3.96223083e+03
7.77937000e+00 5.16000000e+00 3.93817222e+03
7.77937000e+00 5.17000000e+00 3.91378073e+03
7.77937000e+00 5.18000000e+00 3.88909011e+03
7.77937000e+00 5.19000000e+00 3.86413325e+03
7.77937000e+00 5.20000000e+00 3.83894214e+03
7.77937000e+00 5.21000000e+00 3.81354788e+03
7.77937000e+00 5.22000000e+00 3.78798069e+03
7.77937000e+00 5.23000000e+00 3.76226986e+03
7.77937000e+00 5.24000000e+00 3.73644380e+03
7.77937000e+00 5.25000000e+00 3.71053000e+03
7.77937000e+00 5.26000000e+00 3.68455064e+03
7.77937000e+00 5.27000000e+00 3.65850954e+03
7.77937000e+00 5.28000000e+00 3.63240617e+03
7.77937000e+00 5.29000000e+00 3.60624016e+03
7.77937000e+00 5.30000000e+00 3.58001132e+03
9.21228000e+00 2.50000000e-01 5.09785000e+03
9.21228000e+00 2.60000000e-01 5.10367422e+03
9.21228000e+00 2.70000000e-01 5.10932374e+03
9.21228000e+00 2.80000000e-01 5.11484500e+03
9.21228000e+00 2.90000000e-01 5.12027616e+03
9.21228000e+00 3.00000000e-01 5.12564865e+03
9.21228000e+00 3.10000000e-01 5.13098835e+03
9.21228000e+00 3.20000000e-01 5.13631664e+03
9.21228000e+00 3.30000000e-01 5.14165113e+03
9.21228000e+00 3.40000000e-01 5.14700631e+03
9.21228000e+00 3.50000000e-01 5.15239412e+03
9.21228000e+00 3.60000000e-01 5.15782434e+03
9.21228000e+00 3.70000000e-01 5.16330494e+03
9.21228000e+00 3.80000000e-01 5.16884240e+03
9.21228000e+00 3.90000000e-01 5.17444193e+03
9.21228000e+00 4.00000000e-01 5.18010768e+03
9.21228000e+00 4.10000000e-01 5.18584292e+03
9.21228000e+00 4.20000000e-01 5.19165015e+03
9.21228000e+00 4.30000000e-01 5.19753125e+03
9.21228000e+00 4.40000000e-01 5.20348757e+03
9.21228000e+00 4.50000000e-01 5.20952000e+03
9.21228000e+00 4.60000000e-01 5.21562680e+03
9.21228000e+00 4.70000000e-01 5.22179744e+03
9.21228000e+00 4.80000000e-01 5.22802030e+03
9.21228000e+00 4.90000000e-01 5.23428494e+03
9.21228000e+00 5.00000000e-01 5.24058197e+03
9.21228000e+00 5.10000000e-01 5.24690291e+03
9.21228000e+00 5.20000000e-01 5.25324015e+03
9.21228000e+00 5.30000000e-01 5.25958682e+03
9.21228000e+00 5.40000000e-01 5.26593672e+03
9.21228000e+00 5.50000000e-01 5.27228427e+03
9.21228000e+00 5.60000000e-01 5.27862440e+03
9.21228000e+00 5.70000000e-01 5.28495258e+03
9.21228000e+00 5.80000000e-01 5.29126470e+03
9.21228000e+00 5.90000000e-01 5.29755703e+03
9.21228000e+00 6.00000000e-01 5.30382625e+03
9.21228000e+00 6.10000000e-01 5.31006934e+03
9.21228000e+00 6.20000000e-01 5.31628358e+03
9.21228000e+00 6.30000000e-01 5.32246653e+03
9.21228000e+00 6.40000000e-01 5.32861600e+03
9.21228000e+00 6.50000000e-01 5.33473000e+03
9.21228000e+00 6.60000000e-01 5.34080252e+03
9.21228000e+00 6.70000000e-01 5.34681140e+03
9.21228000e+00 6.80000000e-01 5.35273232e+03
9.21228000e+00 6.90000000e-01 5.35854305e+03
9.21228000e+00 7.00000000e-01 5.36422326e+03
9.21228000e+00 7.10000000e-01 5.36975439e+03
9.21228000e+00 7.20000000e-01 5.37511951e+03
9.21228000e+00 7.30000000e-01 5.38030318e+03
9.21228000e+00 7.40000000e-01 5.38529137e+03
9.21228000e+00 7.50000000e-01 5.39007128e+03
9.21228000e+00 7.60000000e-01 5.39463134e+03
9.21228000e+00 7.70000000e-01 5.39896104e+03
9.21228000e+00 7.80000000e-01 5.40305091e+03
9.21228000e+00 7.90000000e-01 5.40689241e+03
9.21228000e+00 8.00000000e-01 5.41047787e+03
9.21228000e+00 8.10000000e-01 5.41380044e+03
9.21228000e+00 8.20000000e-01 5.41685401e+03
9.21228000e+00 8.30000000e-01 5.41963320e+03
9.21228000e+00 8.40000000e-01 5.42213324e+03
9.21228000e+00 8.50000000e-01 5.42435000e+03
9.21228000e+00 8.60000000e-01 5.42628456e+03
9.21228000e+00 8.70000000e-01 5.42795654e+03
9.21228000e+00 8.80000000e-01 5.42938898e+03
9.21228000e+00 8.90000000e-01 5.43060368e+03
9.21228000e+00 9.00000000e-01 5.43162120e+03
9.21228000e+00 9.10000000e-01 5.43246097e+03
9.21228000e+00 9.20000000e-01 5.43314134e+03
9.21228000e+00 9.30000000e-01 5.43367963e+03
9.21228000e+00 9.40000000e-01 5.43409219e+03
9.21228000e+00 9.50000000e-01 5.43439446e+03
9.21228000e+00 9.60000000e-01 5.43460104e+03
9.21228000e+00 9.70000000e-01 5.43472568e+03
9.21228000e+00 9.80000000e-01 5.43478138e+03
9.21228000e+00 9.90000000e-01 5.43478042e+03
9.21228000e+00 1.00000000e+00 5.43473439e+03
9.21228000e+00 1.01000000e+00 5.43465421e+03
9.21228000e+00 1.02000000e+00 5.43455021e+03
9.21228000e+00 1.03000000e+00 5.43443213e+03
9.21228000e+00 1.04000000e+00 5.43430917e+03
9.21228000e+00 1.05000000e+00 5.43419000e+03
9.21228000e+00 1.06000000e+00 5.43408006e+03
9.21228000e+00 1.07000000e+00 5.43397361e+03
9.21228000e+00 1.08000000e+00 5.43386258e+03
9.21228000e+00 1.09000000e+00 5.43373929e+03
9.21228000e+00 1.10000000e+00 5.43359654e+03
9.21228000e+00 1.11000000e+00 5.43342749e+03
9.21228000e+00 1.12000000e+00 5.43322569e+03
9.21228000e+00 1.13000000e+00 5.43298506e+03
9.21228000e+00 1.14000000e+00 5.43269984e+03
9.21228000e+00 1.15000000e+00 5.43236461e+03
9.21228000e+00 1.16000000e+00 5.43197425e+03
9.21228000e+00 1.17000000e+00 5.43152394e+03
9.21228000e+00 1.18000000e+00 5.43100914e+03
9.21228000e+00 1.19000000e+00 5.43042555e+03
9.21228000e+00 1.20000000e+00 5.42976914e+03
9.21228000e+00 1.21000000e+00 5.42903614e+03
9.21228000e+00 1.22000000e+00 5.42822296e+03
9.21228000e+00 1.23000000e+00 5.42732627e+03
9.21228000e+00 1.24000000e+00 5.42634293e+03
9.21228000e+00 1.25000000e+00 5.42527000e+03
9.21228000e+00 1.26000000e+00 5.42410558e+03
9.21228000e+00 1.27000000e+00 5.42285135e+03
9.21228000e+00 1.28000000e+00 5.42150979e+03
9.21228000e+00 1.29000000e+00 5.42008330e+03
9.21228000e+00 1.30000000e+00 5.41857422e+03
9.21228000e+00 1.31000000e+00 5.41698483e+03
9.21228000e+00 1.32000000e+00 5.41531732e+03
9.21228000e+00 1.33000000e+00 5.41357385e+03
9.21228000e+00 1.34000000e+00 5.41175650e+03
9.21228000e+00 1.35000000e+00 5.40986729e+03
9.21228000e+00 1.36000000e+00 5.40790819e+03
9.21228000e+00 1.37000000e+00 5.40588111e+03
9.21228000e+00 1.38000000e+00 5.40378791e+03
9.21228000e+00 1.39000000e+00 5.40163040e+03
9.21228000e+00 1.40000000e+00 5.39941034e+03
9.21228000e+00 1.41000000e+00 5.39712944e+03
9.21228000e+00 1.42000000e+00 5.39478936e+03
9.21228000e+00 1.43000000e+00 5.39239172e+03
9.21228000e+00 1.44000000e+00 5.38993808e+03
9.21228000e+00 1.45000000e+00 5.38743000e+03
9.21228000e+00 1.46000000e+00 5.38486803e+03
9.21228000e+00 1.47000000e+00 5.38224912e+03
9.21228000e+00 1.48000000e+00 5.37956945e+03
9.21228000e+00 1.49000000e+00 5.37682540e+03
9.21228000e+00 1.50000000e+00 5.37401353e+03
9.21228000e+00 1.51000000e+00 5.37113056e+03
9.21228000e+00 1.52000000e+00 5.36817339e+03
9.21228000e+00 1.53000000e+00 5.36513908e+03
9.21228000e+00 1.54000000e+00 5.36202482e+03
9.21228000e+00 1.55000000e+00 5.35882797e+03
9.21228000e+00 1.56000000e+00 5.35554602e+03
9.21228000e+00 1.57000000e+00 5.35217662e+03
9.21228000e+00 1.58000000e+00 5.34871751e+03
9.21228000e+00 1.59000000e+00 5.34516660e+03
9.21228000e+00 1.60000000e+00 5.34152190e+03
9.21228000e+00 1.61000000e+00 5.33778153e+03
9.21228000e+00 1.62000000e+00 5.33394375e+03
9.21228000e+00 1.63000000e+00 5.33000691e+03
9.21228000e+00 1.64000000e+00 5.32596947e+03
9.21228000e+00 1.65000000e+00 5.32183000e+03
9.21228000e+00 1.66000000e+00 5.31758815e+03
9.21228000e+00 1.67000000e+00 5.31324753e+03
9.21228000e+00 1.68000000e+00 5.30881266e+03
9.21228000e+00 1.69000000e+00 5.30428789e+03
9.21228000e+00 1.70000000e+00 5.29967744e+03
9.21228000e+00 1.71000000e+00 5.29498543e+03
9.21228000e+00 1.72000000e+00 5.29021585e+03
9.21228000e+00 1.73000000e+00 5.28537254e+03
9.21228000e+00 1.74000000e+00 5.28045926e+03
9.21228000e+00 1.75000000e+00 5.27547964e+03
9.21228000e+00 1.76000000e+00 5.27043721e+03
9.21228000e+00 1.77000000e+00 5.26533539e+03
9.21228000e+00 1.78000000e+00 5.26017749e+03
9.21228000e+00 1.79000000e+00 5.25496672e+03
9.21228000e+00 1.80000000e+00 5.24970621e+03
9.21228000e+00 1.81000000e+00 5.24439896e+03
9.21228000e+00 1.82000000e+00 5.23904792e+03
9.21228000e+00 1.83000000e+00 5.23365593e+03
9.21228000e+00 1.84000000e+00 5.22822573e+03
9.21228000e+00 1.85000000e+00 5.22276000e+03
9.21228000e+00 1.86000000e+00 5.21726140e+03
9.21228000e+00 1.87000000e+00 5.21173282e+03
9.21228000e+00 1.88000000e+00 5.20617712e+03
9.21228000e+00 1.89000000e+00 5.20059709e+03
9.21228000e+00 1.90000000e+00 5.19499541e+03
9.21228000e+00 1.91000000e+00 5.18937470e+03
9.21228000e+00 1.92000000e+00 5.18373747e+03
9.21228000e+00 1.93000000e+00 5.17808616e+03
9.21228000e+00 1.94000000e+00 5.17242314e+03
9.21228000e+00 1.95000000e+00 5.16675068e+03
9.21228000e+00 1.96000000e+00 5.16107101e+03
9.21228000e+00 1.97000000e+00 5.15538626e+03
9.21228000e+00 1.98000000e+00 5.14969850e+03
9.21228000e+00 1.99000000e+00 5.14400973e+03
9.21228000e+00 2.00000000e+00 5.13832189e+03
9.21228000e+00 2.01000000e+00 5.13263685e+03
9.21228000e+00 2.02000000e+00 5.12695642e+03
9.21228000e+00 2.03000000e+00 5.12128235e+03
9.21228000e+00 2.04000000e+00 5.11561633e+03
9.21228000e+00 2.05000000e+00 5.10996000e+03
9.21228000e+00 2.06000000e+00 5.10431449e+03
9.21228000e+00 2.07000000e+00 5.09867910e+03
9.21228000e+00 2.08000000e+00 5.09305271e+03
9.21228000e+00 2.09000000e+00 5.08743425e+03
9.21228000e+00 2.10000000e+00 5.08182267e+03
9.21228000e+00 2.11000000e+00 5.07621695e+03
9.21228000e+00 2.12000000e+00 5.07061612e+03
9.21228000e+00 2.13000000e+00 5.06501923e+03
9.21228000e+00 2.14000000e+00 5.05942537e+03
9.21228000e+00 2.15000000e+00 5.05383365e+03
9.21228000e+00 2.16000000e+00 5.04824322e+03
9.21228000e+00 2.17000000e+00 5.04265326e+03
9.21228000e+00 2.18000000e+00 5.03706296e+03
9.21228000e+00 2.19000000e+00 5.03147155e+03
9.21228000e+00 2.20000000e+00 5.02587830e+03
9.21228000e+00 2.21000000e+00 5.02028248e+03
9.21228000e+00 2.22000000e+00 5.01468339e+03
9.21228000e+00 2.23000000e+00 5.00908038e+03
9.21228000e+00 2.24000000e+00 5.00347279e+03
9.21228000e+00 2.25000000e+00 4.99786000e+03
9.21228000e+00 2.26000000e+00 4.99224042e+03
9.21228000e+00 2.27000000e+00 4.98660855e+03
9.21228000e+00 2.28000000e+00 4.98095811e+03
9.21228000e+00 2.29000000e+00 4.97528299e+03
9.21228000e+00 2.30000000e+00 4.96957731e+03
9.21228000e+00 2.31000000e+00 4.96383533e+03
9.21228000e+00 2.32000000e+00 4.95805155e+03
9.21228000e+00 2.33000000e+00 4.95222059e+03
9.21228000e+00 2.34000000e+00 4.94633729e+03
9.21228000e+00 2.35000000e+00 4.94039664e+03
9.21228000e+00 2.36000000e+00 4.93439381e+03
9.21228000e+00 2.37000000e+00 4.92832412e+03
9.21228000e+00 2.38000000e+00 4.92218306e+03
9.21228000e+00 2.39000000e+00 4.91596627e+03
9.21228000e+00 2.40000000e+00 4.90966954e+03
9.21228000e+00 2.41000000e+00 4.90328882e+03
9.21228000e+00 2.42000000e+00 4.89682021e+03
9.21228000e+00 2.43000000e+00 4.89025992e+03
9.21228000e+00 2.44000000e+00 4.88360435e+03
9.21228000e+00 2.45000000e+00 4.87685000e+03
9.21228000e+00 2.46000000e+00 4.86999427e+03
9.21228000e+00 2.47000000e+00 4.86303762e+03
9.21228000e+00 2.48000000e+00 4.85598130e+03
9.21228000e+00 2.49000000e+00 4.84882651e+03
9.21228000e+00 2.50000000e+00 4.84157448e+03
9.21228000e+00 2.51000000e+00 4.83422642e+03
9.21228000e+00 2.52000000e+00 4.82678355e+03
9.21228000e+00 2.53000000e+00 4.81924706e+03
9.21228000e+00 2.54000000e+00 4.81161816e+03
9.21228000e+00 2.55000000e+00 4.80389805e+03
9.21228000e+00 2.56000000e+00 4.79608792e+03
9.21228000e+00 2.57000000e+00 4.78818896e+03
9.21228000e+00 2.58000000e+00 4.78020234e+03
9.21228000e+00 2.59000000e+00 4.77212925e+03
9.21228000e+00 2.60000000e+00 4.76397086e+03
9.21228000e+00 2.61000000e+00 4.75572833e+03
9.21228000e+00 2.62000000e+00 4.74740283e+03
9.21228000e+00 2.63000000e+00 4.73899550e+03
9.21228000e+00 2.64000000e+00 4.73050751e+03
9.21228000e+00 2.65000000e+00 4.72194000e+03
9.21228000e+00 2.66000000e+00 4.71329523e+03
9.21228000e+00 2.67000000e+00 4.70457995e+03
9.21228000e+00 2.68000000e+00 4.69580183e+03
9.21228000e+00 2.69000000e+00 4.68696834e+03
9.21228000e+00 2.70000000e+00 4.67808675e+03
9.21228000e+00 2.71000000e+00 4.66916415e+03
9.21228000e+00 2.72000000e+00 4.66020742e+03
9.21228000e+00 2.73000000e+00 4.65122325e+03
9.21228000e+00 2.74000000e+00 4.64221816e+03
9.21228000e+00 2.75000000e+00 4.63319847e+03
9.21228000e+00 2.76000000e+00 4.62417035e+03
9.21228000e+00 2.77000000e+00 4.61513977e+03
9.21228000e+00 2.78000000e+00 4.60611254e+03
9.21228000e+00 2.79000000e+00 4.59709431e+03
9.21228000e+00 2.80000000e+00 4.58809055e+03
9.21228000e+00 2.81000000e+00 4.57910660e+03
9.21228000e+00 2.82000000e+00 4.57014763e+03
9.21228000e+00 2.83000000e+00 4.56121864e+03
9.21228000e+00 2.84000000e+00 4.55232453e+03
9.21228000e+00 2.85000000e+00 4.54347000e+03
9.21228000e+00 2.86000000e+00 4.53465704e+03
9.21228000e+00 2.87000000e+00 4.52587714e+03
9.21228000e+00 2.88000000e+00 4.51711948e+03
9.21228000e+00 2.89000000e+00 4.50837351e+03
9.21228000e+00 2.90000000e+00 4.49962901e+03
9.21228000e+00 2.91000000e+00 4.49087603e+03
9.21228000e+00 2.92000000e+00 4.48210490e+03
9.21228000e+00 2.93000000e+00 4.47330626e+03
9.21228000e+00 2.94000000e+00 4.46447099e+03
9.21228000e+00 2.95000000e+00 4.45559025e+03
9.21228000e+00 2.96000000e+00 4.44665546e+03
9.21228000e+00 2.97000000e+00 4.43765832e+03
9.21228000e+00 2.98000000e+00 4.42859075e+03
9.21228000e+00 2.99000000e+00 4.41944493e+03
9.21228000e+00 3.00000000e+00 4.41021332e+03
9.21228000e+00 3.01000000e+00 4.40088857e+03
9.21228000e+00 3.02000000e+00 4.39146359e+03
9.21228000e+00 3.03000000e+00 4.38193155e+03
9.21228000e+00 3.04000000e+00 4.37228582e+03
9.21228000e+00 3.05000000e+00 4.36252000e+03
9.21228000e+00 3.06000000e+00 4.35263298e+03
9.21228000e+00 3.07000000e+00 4.34264374e+03
9.21228000e+00 3.08000000e+00 4.33257573e+03
9.21228000e+00 3.09000000e+00 4.32245179e+03
9.21228000e+00 3.10000000e+00 4.31229410e+03
9.21228000e+00 3.11000000e+00 4.30212424e+03
9.21228000e+00 3.12000000e+00 4.29196319e+03
9.21228000e+00 3.13000000e+00 4.28183134e+03
9.21228000e+00 3.14000000e+00 4.27174850e+03
9.21228000e+00 3.15000000e+00 4.26173390e+03
9.21228000e+00 3.16000000e+00 4.25180623e+03
9.21228000e+00 3.17000000e+00 4.24198366e+03
9.21228000e+00 3.18000000e+00 4.23228381e+03
9.21228000e+00 3.19000000e+00 4.22272381e+03
9.21228000e+00 3.20000000e+00 4.21332029e+03
9.21228000e+00 3.21000000e+00 4.20408942e+03
9.21228000e+00 3.22000000e+00 4.19504691e+03
9.21228000e+00 3.23000000e+00 4.18620801e+03
9.21228000e+00 3.24000000e+00 4.17758756e+03
9.21228000e+00 3.25000000e+00 4.16920000e+03
9.21228000e+00 3.26000000e+00 4.16104994e+03
9.21228000e+00 3.27000000e+00 4.15310439e+03
9.21228000e+00 3.28000000e+00 4.14532191e+03
9.21228000e+00 3.29000000e+00 4.13766209e+03
9.21228000e+00 3.30000000e+00 4.13008554e+03
9.21228000e+00 3.31000000e+00 4.12255386e+03
9.21228000e+00 3.32000000e+00 4.11502962e+03
9.21228000e+00 3.33000000e+00 4.10747631e+03
9.21228000e+00 3.34000000e+00 4.09985836e+03
9.21228000e+00 3.35000000e+00 4.09214111e+03
9.21228000e+00 3.36000000e+00 4.08429079e+03
9.21228000e+00 3.37000000e+00 4.07627453e+03
9.21228000e+00 3.38000000e+00 4.06806036e+03
9.21228000e+00 3.39000000e+00 4.05961719e+03
9.21228000e+00 3.40000000e+00 4.05091479e+03
9.21228000e+00 3.41000000e+00 4.04192387e+03
9.21228000e+00 3.42000000e+00 4.03261600e+03
9.21228000e+00 3.43000000e+00 4.02296365e+03
9.21228000e+00 3.44000000e+00 4.01294022e+03
9.21228000e+00 3.45000000e+00 4.00252000e+03
9.21228000e+00 3.46000000e+00 3.99168702e+03
9.21228000e+00 3.47000000e+00 3.98046087e+03
9.21228000e+00 3.48000000e+00 3.96886949e+03
9.21228000e+00 3.49000000e+00 3.95694025e+03
9.21228000e+00 3.50000000e+00 3.94469994e+03
9.21228000e+00 3.51000000e+00 3.93217475e+03
9.21228000e+00 3.52000000e+00 3.91939025e+03
9.21228000e+00 3.53000000e+00 3.90637142e+03
9.21228000e+00 3.54000000e+00 3.89314263e+03
9.21228000e+00 3.55000000e+00 3.87972764e+03
9.21228000e+00 3.56000000e+00 3.86614959e+03
9.21228000e+00 3.57000000e+00 3.85243102e+03
9.21228000e+00 3.58000000e+00 3.83859385e+03
9.21228000e+00 3.59000000e+00 3.82465942e+03
9.21228000e+00 3.60000000e+00 3.81064845e+03
9.21228000e+00 3.61000000e+00 3.79658107e+03
9.21228000e+00 3.62000000e+00 3.78247685e+03
9.21228000e+00 3.63000000e+00 3.76835475e+03
9.21228000e+00 3.64000000e+00 3.75423318e+03
9.21228000e+00 3.65000000e+00 3.74013000e+03
9.21228000e+00 3.66000000e+00 3.72606299e+03
9.21228000e+00 3.67000000e+00 3.71205127e+03
9.21228000e+00 3.68000000e+00 3.69811384e+03
9.21228000e+00 3.69000000e+00 3.68426909e+03
9.21228000e+00 3.70000000e+00 3.67053485e+03
9.21228000e+00 3.71000000e+00 3.65692835e+03
9.21228000e+00 3.72000000e+00 3.64346629e+03
9.21228000e+00 3.73000000e+00 3.63016482e+03
9.21228000e+00 3.74000000e+00 3.61703959e+03
9.21228000e+00 3.75000000e+00 3.60410573e+03
9.21228000e+00 3.76000000e+00 3.59137790e+03
9.21228000e+00 3.77000000e+00 3.57887028e+03
9.21228000e+00 3.78000000e+00 3.56659662e+03
9.21228000e+00 3.79000000e+00 3.55457022e+03
9.21228000e+00 3.80000000e+00 3.54280397e+03
9.21228000e+00 3.81000000e+00 3.53131039e+03
9.21228000e+00 3.82000000e+00 3.52010160e+03
9.21228000e+00 3.83000000e+00 3.50918937e+03
9.21228000e+00 3.84000000e+00 3.49858513e+03
9.21228000e+00 3.85000000e+00 3.48830000e+03
9.21228000e+00 3.86000000e+00 3.47833065e+03
9.21228000e+00 3.87000000e+00 3.46861768e+03
9.21228000e+00 3.88000000e+00 3.45908933e+03
9.21228000e+00 3.89000000e+00 3.44967570e+03
9.21228000e+00 3.90000000e+00 3.44030868e+03
9.21228000e+00 3.91000000e+00 3.43092196e+03
9.21228000e+00 3.92000000e+00 3.42145094e+03
9.21228000e+00 3.93000000e+00 3.41183272e+03
9.21228000e+00 3.94000000e+00 3.40200614e+03
9.21228000e+00 3.95000000e+00 3.39191173e+03
9.21228000e+00 3.96000000e+00 3.38149173e+03
9.21228000e+00 3.97000000e+00 3.37069016e+03
9.21228000e+00 3.98000000e+00 3.35945280e+03
9.21228000e+00 3.99000000e+00 3.34772724e+03
9.21228000e+00 4.00000000e+00 3.33546296e+03
9.21228000e+00 4.01000000e+00 3.32261135e+03
9.21228000e+00 4.02000000e+00 3.30912578e+03
9.21228000e+00 4.03000000e+00 3.29496165e+03
9.21228000e+00 4.04000000e+00 3.28007649e+03
9.21228000e+00 4.05000000e+00 3.26443000e+03
9.21228000e+00 4.06000000e+00 3.24800899e+03
9.21228000e+00 4.07000000e+00 3.23090030e+03
9.21228000e+00 4.08000000e+00 3.21321300e+03
9.21228000e+00 4.09000000e+00 3.19505300e+03
9.21228000e+00 4.10000000e+00 3.17652290e+03
9.21228000e+00 4.11000000e+00 3.15772195e+03
9.21228000e+00 4.12000000e+00 3.13874596e+03
9.21228000e+00 4.13000000e+00 3.11968735e+03
9.21228000e+00 4.14000000e+00 3.10063513e+03
9.21228000e+00 4.15000000e+00 3.08167498e+03
9.21228000e+00 4.16000000e+00 3.06288927e+03
9.21228000e+00 4.17000000e+00 3.04435718e+03
9.21228000e+00 4.18000000e+00 3.02615482e+03
9.21228000e+00 4.19000000e+00 3.00835532e+03
9.21228000e+00 4.20000000e+00 2.99102901e+03
9.21228000e+00 4.21000000e+00 2.97424355e+03
9.21228000e+00 4.22000000e+00 2.95806410e+03
9.21228000e+00 4.23000000e+00 2.94255353e+03
9.21228000e+00 4.24000000e+00 2.92777256e+03
9.21228000e+00 4.25000000e+00 2.91378000e+03
9.21228000e+00 4.26000000e+00 2.90060231e+03
9.21228000e+00 4.27000000e+00 2.88814392e+03
9.21228000e+00 4.28000000e+00 2.87628228e+03
9.21228000e+00 4.29000000e+00 2.86489873e+03
9.21228000e+00 4.30000000e+00 2.85387820e+03
9.21228000e+00 4.31000000e+00 2.84310896e+03
9.21228000e+00 4.32000000e+00 2.83248252e+03
9.21228000e+00 4.33000000e+00 2.82189344e+03
9.21228000e+00 4.34000000e+00 2.81123931e+03
9.21228000e+00 4.35000000e+00 2.80042065e+03
9.21228000e+00 4.36000000e+00 2.78934096e+03
9.21228000e+00 4.37000000e+00 2.77790670e+03
9.21228000e+00 4.38000000e+00 2.76602738e+03
9.21228000e+00 4.39000000e+00 2.75361565e+03
9.21228000e+00 4.40000000e+00 2.74058739e+03
9.21228000e+00 4.41000000e+00 2.72686187e+03
9.21228000e+00 4.42000000e+00 2.71236188e+03
9.21228000e+00 4.43000000e+00 2.69701395e+03
9.21228000e+00 4.44000000e+00 2.68074849e+03
9.21228000e+00 4.45000000e+00 2.66350000e+03
9.21228000e+00 4.46000000e+00 2.64523684e+03
9.21228000e+00 4.47000000e+00 2.62604744e+03
9.21228000e+00 4.48000000e+00 2.60604734e+03
9.21228000e+00 4.49000000e+00 2.58534883e+03
9.21228000e+00 4.50000000e+00 2.56406067e+03
9.21228000e+00 4.51000000e+00 2.54228791e+03
9.21228000e+00 4.52000000e+00 2.52013175e+03
9.21228000e+00 4.53000000e+00 2.49768947e+03
9.21228000e+00 4.54000000e+00 2.47505432e+03
9.21228000e+00 4.55000000e+00 2.45231551e+03
9.21228000e+00 4.56000000e+00 2.42955824e+03
1.04493000e+01 2.50000000e-01 3.13867000e+03
1.04493000e+01 2.60000000e-01 3.14020719e+03
1.04493000e+01 2.70000000e-01 3.14172773e+03
1.04493000e+01 2.80000000e-01 3.14326824e+03
1.04493000e+01 2.90000000e-01 3.14485785e+03
1.04493000e+01 3.00000000e-01 3.14651969e+03
1.04493000e+01 3.10000000e-01 3.14827200e+03
1.04493000e+01 3.20000000e-01 3.15012911e+03
1.04493000e+01 3.30000000e-01 3.15210214e+03
1.04493000e+01 3.40000000e-01 3.15419962e+03
1.04493000e+01 3.50000000e-01 3.15642792e+03
1.04493000e+01 3.60000000e-01 3.15879172e+03
1.04493000e+01 3.70000000e-01 3.16129426e+03
1.04493000e+01 3.80000000e-01 3.16393763e+03
1.04493000e+01 3.90000000e-01 3.16672297e+03
1.04493000e+01 4.00000000e-01 3.16965067e+03
1.04493000e+01 4.10000000e-01 3.17272046e+03
1.04493000e+01 4.20000000e-01 3.17593161e+03
1.04493000e+01 4.30000000e-01 3.17928295e+03
1.04493000e+01 4.40000000e-01 3.18277299e+03
1.04493000e+01 4.50000000e-01 3.18640000e+03
1.04493000e+01 4.60000000e-01 3.19015601e+03
1.04493000e+01 4.70000000e-01 3.19401036e+03
1.04493000e+01 4.80000000e-01 3.19793005e+03
1.04493000e+01 4.90000000e-01 3.20188573e+03
1.04493000e+01 5.00000000e-01 3.20585125e+03
1.04493000e+01 5.10000000e-01 3.20980334e+03
1.04493000e+01 5.20000000e-01 3.21372125e+03
1.04493000e+01 5.30000000e-01 3.21758651e+03
1.04493000e+01 5.40000000e-01 3.22138267e+03
1.04493000e+01 5.50000000e-01 3.22509513e+03
1.04493000e+01 5.60000000e-01 3.22871088e+03
1.04493000e+01 5.70000000e-01 3.23221839e+03
1.04493000e+01 5.80000000e-01 3.23560746e+03
1.04493000e+01 5.90000000e-01 3.23886907e+03
1.04493000e+01 6.00000000e-01 3.24199528e+03
1.04493000e+01 6.10000000e-01 3.24497910e+03
1.04493000e+01 6.20000000e-01 3.24781443e+03
1.04493000e+01 6.30000000e-01 3.25049598e+03
1.04493000e+01 6.40000000e-01 3.25301915e+03
1.04493000e+01 6.50000000e-01 3.25538000e+03
1.04493000e+01 6.60000000e-01 3.25757879e+03
1.04493000e+01 6.70000000e-01 3.25963004e+03
1.04493000e+01 6.80000000e-01 3.26155072e+03
1.04493000e+01 6.90000000e-01 3.26335654e+03
1.04493000e+01 7.00000000e-01 3.26506210e+03
1.04493000e+01 7.10000000e-01 3.26668094e+03
1.04493000e+01 7.20000000e-01 3.26822561e+03
1.04493000e+01 7.30000000e-01 3.26970778e+03
1.04493000e+01 7.40000000e-01 3.27113826e+03
1.04493000e+01 7.50000000e-01 3.27252709e+03
1.04493000e+01 7.60000000e-01 3.27388360e+03
1.04493000e+01 7.70000000e-01 3.27521645e+03
1.04493000e+01 7.80000000e-01 3.27653366e+03
1.04493000e+01 7.90000000e-01 3.27784269e+03
1.04493000e+01 8.00000000e-01 3.27915047e+03
1.04493000e+01 8.10000000e-01 3.28046342e+03
1.04493000e+01 8.20000000e-01 3.28178752e+03
1.04493000e+01 8.30000000e-01 3.28312828e+03
1.04493000e+01 8.40000000e-01 3.28449085e+03
1.04493000e+01 8.50000000e-01 3.28588000e+03
1.04493000e+01 8.60000000e-01 3.28729527e+03
1.04493000e+01 8.70000000e-01 3.28871705e+03
1.04493000e+01 8.80000000e-01 3.29012232e+03
1.04493000e+01 8.90000000e-01 3.29148956e+03
1.04493000e+01 9.00000000e-01 3.29279866e+03
1.04493000e+01 9.10000000e-01 3.29403083e+03
1.04493000e+01 9.20000000e-01 3.29516855e+03
1.04493000e+01 9.30000000e-01 3.29619546e+03
1.04493000e+01 9.40000000e-01 3.29709631e+03
1.04493000e+01 9.50000000e-01 3.29785687e+03
1.04493000e+01 9.60000000e-01 3.29846393e+03
1.04493000e+01 9.70000000e-01 3.29890518e+03
1.04493000e+01 9.80000000e-01 3.29916921e+03
1.04493000e+01 9.90000000e-01 3.29924541e+03
1.04493000e+01 1.00000000e+00 3.29912400e+03
1.04493000e+01 1.01000000e+00 3.29879591e+03
1.04493000e+01 1.02000000e+00 3.29825282e+03
1.04493000e+01 1.03000000e+00 3.29748705e+03
1.04493000e+01 1.04000000e+00 3.29649159e+03
1.04493000e+01 1.05000000e+00 3.29526000e+03
1.04493000e+01 1.06000000e+00 3.29379050e+03
1.04493000e+01 1.07000000e+00 3.29209755e+03
1.04493000e+01 1.08000000e+00 3.29019888e+03
1.04493000e+01 1.09000000e+00 3.28811143e+03
1.04493000e+01 1.10000000e+00 3.28585133e+03
1.04493000e+01 1.11000000e+00 3.28343397e+03
1.04493000e+01 1.12000000e+00 3.28087399e+03
1.04493000e+01 1.13000000e+00 3.27818536e+03
1.04493000e+01 1.14000000e+00 3.27538137e+03
1.04493000e+01 1.15000000e+00 3.27247467e+03
1.04493000e+01 1.16000000e+00 3.26947731e+03
1.04493000e+01 1.17000000e+00 3.26640075e+03
1.04493000e+01 1.18000000e+00 3.26325591e+03
1.04493000e+01 1.19000000e+00 3.26005314e+03
1.04493000e+01 1.20000000e+00 3.25680233e+03
1.04493000e+01 1.21000000e+00 3.25351285e+03
1.04493000e+01 1.22000000e+00 3.25019361e+03
1.04493000e+01 1.23000000e+00 3.24685309e+03
1.04493000e+01 1.24000000e+00 3.24349933e+03
1.04493000e+01 1.25000000e+00 3.24014000e+03
1.04493000e+01 1.26000000e+00 3.23678185e+03
1.04493000e+01 1.27000000e+00 3.23342931e+03
1.04493000e+01 1.28000000e+00 3.23008612e+03
1.04493000e+01 1.29000000e+00 3.22675581e+03
1.04493000e+01 1.30000000e+00 3.22344174e+03
1.04493000e+01 1.31000000e+00 3.22014709e+03
1.04493000e+01 1.32000000e+00 3.21687489e+03
1.04493000e+01 1.33000000e+00 3.21362801e+03
1.04493000e+01 1.34000000e+00 3.21040915e+03
1.04493000e+01 1.35000000e+00 3.20722091e+03
1.04493000e+01 1.36000000e+00 3.20406572e+03
1.04493000e+01 1.37000000e+00 3.20094589e+03
1.04493000e+01 1.38000000e+00 3.19786362e+03
1.04493000e+01 1.39000000e+00 3.19482097e+03
1.04493000e+01 1.40000000e+00 3.19181992e+03
1.04493000e+01 1.41000000e+00 3.18886231e+03
1.04493000e+01 1.42000000e+00 3.18594990e+03
1.04493000e+01 1.43000000e+00 3.18308435e+03
1.04493000e+01 1.44000000e+00 3.18026722e+03
1.04493000e+01 1.45000000e+00 3.17750000e+03
1.04493000e+01 1.46000000e+00 3.17478311e+03
1.04493000e+01 1.47000000e+00 3.17211314e+03
1.04493000e+01 1.48000000e+00 3.16948585e+03
1.04493000e+01 1.49000000e+00 3.16689717e+03
1.04493000e+01 1.50000000e+00 3.16434321e+03
1.04493000e+01 1.51000000e+00 3.16182022e+03
1.04493000e+01 1.52000000e+00 3.15932459e+03
1.04493000e+01 1.53000000e+00 3.15685286e+03
1.04493000e+01 1.54000000e+00 3.15440172e+03
1.04493000e+01 1.55000000e+00 3.15196798e+03
1.04493000e+01 1.56000000e+00 3.14954857e+03
1.04493000e+01 1.57000000e+00 3.14714055e+03
1.04493000e+01 1.58000000e+00 3.14474110e+03
1.04493000e+01 1.59000000e+00 3.14234750e+03
1.04493000e+01 1.60000000e+00 3.13995714e+03
1.04493000e+01 1.61000000e+00 3.13756754e+03
1.04493000e+01 1.62000000e+00 3.13517628e+03
1.04493000e+01 1.63000000e+00 3.13278106e+03
1.04493000e+01 1.64000000e+00 3.13037967e+03
1.04493000e+01 1.65000000e+00 3.12797000e+03
1.04493000e+01 1.66000000e+00 3.12554879e+03
1.04493000e+01 1.67000000e+00 3.12310813e+03
1.04493000e+01 1.68000000e+00 3.12063923e+03
1.04493000e+01 1.69000000e+00 3.11813364e+03
1.04493000e+01 1.70000000e+00 3.11558327e+03
1.04493000e+01 1.71000000e+00 3.11298032e+03
1.04493000e+01 1.72000000e+00 3.11031734e+03
1.04493000e+01 1.73000000e+00 3.10758717e+03
1.04493000e+01 1.74000000e+00 3.10478295e+03
1.04493000e+01 1.75000000e+00 3.10189810e+03
1.04493000e+01 1.76000000e+00 3.09892633e+03
1.04493000e+01 1.77000000e+00 3.09586163e+03
1.04493000e+01 1.78000000e+00 3.09269823e+03
1.04493000e+01 1.79000000e+00 3.08943064e+03
1.04493000e+01 1.80000000e+00 3.08605361e+03
1.04493000e+01 1.81000000e+00 3.08256214e+03
1.04493000e+01 1.82000000e+00 3.07895147e+03
1.04493000e+01 1.83000000e+00 3.07521705e+03
1.04493000e+01 1.84000000e+00 3.07135459e+03
1.04493000e+01 1.85000000e+00 3.06736000e+03
1.04493000e+01 1.86000000e+00 3.06323264e+03
1.04493000e+01 1.87000000e+00 3.05898475e+03
1.04493000e+01 1.88000000e+00 3.05463135e+03
1.04493000e+01 1.89000000e+00 3.05018695e+03
1.04493000e+01 1.90000000e+00 3.04566556e+03
1.04493000e+01 1.91000000e+00 3.04108073e+03
1.04493000e+01 1.92000000e+00 3.03644552e+03
1.04493000e+01 1.93000000e+00 3.03177253e+03
1.04493000e+01 1.94000000e+00 3.02707393e+03
1.04493000e+01 1.95000000e+00 3.02236145e+03
1.04493000e+01 1.96000000e+00 3.01764640e+03
1.04493000e+01 1.97000000e+00 3.01293969e+03
1.04493000e+01 1.98000000e+00 3.00825182e+03
1.04493000e+01 1.99000000e+00 3.00359292e+03
1.04493000e+01 2.00000000e+00 2.99897275e+03
1.04493000e+01 2.01000000e+00 2.99440070e+03
1.04493000e+01 2.02000000e+00 2.98988584e+03
1.04493000e+01 2.03000000e+00 2.98543689e+03
1.04493000e+01 2.04000000e+00 2.98106224e+03
1.04493000e+01 2.05000000e+00 2.97677000e+03
1.04493000e+01 2.06000000e+00 2.97256356e+03
1.04493000e+01 2.07000000e+00 2.96842873e+03
1.04493000e+01 2.08000000e+00 2.96434750e+03
1.04493000e+01 2.09000000e+00 2.96030243e+03
1.04493000e+01 2.10000000e+00 2.95627668e+03
1.04493000e+01 2.11000000e+00 2.95225394e+03
1.04493000e+01 2.12000000e+00 2.94821850e+03
1.04493000e+01 2.13000000e+00 2.94415512e+03
1.04493000e+01 2.14000000e+00 2.94004913e+03
1.04493000e+01 2.15000000e+00 2.93588632e+03
1.04493000e+01 2.16000000e+00 2.93165299e+03
1.04493000e+01 2.17000000e+00 2.92733594e+03
1.04493000e+01 2.18000000e+00 2.92292240e+03
1.04493000e+01 2.19000000e+00 2.91840009e+03
1.04493000e+01 2.20000000e+00 2.91375717e+03
1.04493000e+01 2.21000000e+00 2.90898225e+03
1.04493000e+01 2.22000000e+00 2.90406439e+03
1.04493000e+01 2.23000000e+00 2.89899305e+03
1.04493000e+01 2.24000000e+00 2.89375815e+03
1.04493000e+01 2.25000000e+00 2.88835000e+03
1.04493000e+01 2.26000000e+00 2.88276242e+03
1.04493000e+01 2.27000000e+00 2.87700169e+03
1.04493000e+01 2.28000000e+00 2.87107700e+03
1.04493000e+01 2.29000000e+00 2.86499732e+03
1.04493000e+01 2.30000000e+00 2.85877139e+03
1.04493000e+01 2.31000000e+00 2.85240773e+03
1.04493000e+01 2.32000000e+00 2.84591463e+03
1.04493000e+01 2.33000000e+00 2.83930018e+03
1.04493000e+01 2.34000000e+00 2.83257225e+03
1.04493000e+01 2.35000000e+00 2.82573849e+03
1.04493000e+01 2.36000000e+00 2.81880636e+03
1.04493000e+01 2.37000000e+00 2.81178309e+03
1.04493000e+01 2.38000000e+00 2.80467573e+03
1.04493000e+01 2.39000000e+00 2.79749112e+03
1.04493000e+01 2.40000000e+00 2.79023591e+03
1.04493000e+01 2.41000000e+00 2.78291653e+03
1.04493000e+01 2.42000000e+00 2.77553927e+03
1.04493000e+01 2.43000000e+00 2.76811019e+03
1.04493000e+01 2.44000000e+00 2.76063520e+03
1.04493000e+01 2.45000000e+00 2.75312000e+03
1.04493000e+01 2.46000000e+00 2.74557123e+03
1.04493000e+01 2.47000000e+00 2.73799958e+03
1.04493000e+01 2.48000000e+00 2.73041646e+03
1.04493000e+01 2.49000000e+00 2.72283290e+03
1.04493000e+01 2.50000000e+00 2.71525955e+03
1.04493000e+01 2.51000000e+00 2.70770669e+03
1.04493000e+01 2.52000000e+00 2.70018424e+03
1.04493000e+01 2.53000000e+00 2.69270179e+03
1.04493000e+01 2.54000000e+00 2.68526858e+03
1.04493000e+01 2.55000000e+00 2.67789352e+03
1.04493000e+01 2.56000000e+00 2.67058522e+03
1.04493000e+01 2.57000000e+00 2.66335197e+03
1.04493000e+01 2.58000000e+00 2.65620177e+03
1.04493000e+01 2.59000000e+00 2.64914234e+03
1.04493000e+01 2.60000000e+00 2.64218110e+03
1.04493000e+01 2.61000000e+00 2.63532523e+03
1.04493000e+01 2.62000000e+00 2.62858164e+03
1.04493000e+01 2.63000000e+00 2.62195699e+03
1.04493000e+01 2.64000000e+00 2.61545771e+03
1.04493000e+01 2.65000000e+00 2.60909000e+03
1.04493000e+01 2.66000000e+00 2.60285699e+03
1.04493000e+01 2.67000000e+00 2.59675037e+03
1.04493000e+01 2.68000000e+00 2.59075929e+03
1.04493000e+01 2.69000000e+00 2.58487320e+03
1.04493000e+01 2.70000000e+00 2.57908186e+03
1.04493000e+01 2.71000000e+00 2.57337535e+03
1.04493000e+01 2.72000000e+00 2.56774403e+03
1.04493000e+01 2.73000000e+00 2.56217854e+03
1.04493000e+01 2.74000000e+00 2.55666978e+03
1.04493000e+01 2.75000000e+00 2.55120894e+03
1.04493000e+01 2.76000000e+00 2.54578746e+03
1.04493000e+01 2.77000000e+00 2.54039700e+03
1.04493000e+01 2.78000000e+00 2.53502951e+03
1.04493000e+01 2.79000000e+00 2.52967715e+03
1.04493000e+01 2.80000000e+00 2.52433229e+03
1.04493000e+01 2.81000000e+00 2.51898757e+03
1.04493000e+01 2.82000000e+00 2.51363583e+03
1.04493000e+01 2.83000000e+00 2.50827011e+03
1.04493000e+01 2.84000000e+00 2.50288367e+03
1.04493000e+01 2.85000000e+00 2.49747000e+03
1.04493000e+01 2.86000000e+00 2.49202076e+03
1.04493000e+01 2.87000000e+00 2.48651993e+03
1.04493000e+01 2.88000000e+00 2.48095002e+03
1.04493000e+01 2.89000000e+00 2.47529407e+03
1.04493000e+01 2.90000000e+00 2.46953567e+03
1.04493000e+01 2.91000000e+00 2.46365891e+03
1.04493000e+01 2.92000000e+00 2.45764844e+03
1.04493000e+01 2.93000000e+00 2.45148942e+03
1.04493000e+01 2.94000000e+00 2.44516751e+03
1.04493000e+01 2.95000000e+00 2.43866893e+03
1.04493000e+01 2.96000000e+00 2.43198038e+03
1.04493000e+01 2.97000000e+00 2.42508910e+03
1.04493000e+01 2.98000000e+00 2.41798283e+03
1.04493000e+01 2.99000000e+00 2.41064986e+03
1.04493000e+01 3.00000000e+00 2.40307897e+03
1.04493000e+01 3.01000000e+00 2.39525947e+03
1.04493000e+01 3.02000000e+00 2.38718119e+03
1.04493000e+01 3.03000000e+00 2.37883451e+03
1.04493000e+01 3.04000000e+00 2.37021030e+03
1.04493000e+01 3.05000000e+00 2.36130000e+03
1.04493000e+01 3.06000000e+00 2.35210324e+03
1.04493000e+01 3.07000000e+00 2.34265042e+03
1.04493000e+01 3.08000000e+00 2.33297868e+03
1.04493000e+01 3.09000000e+00 2.32312399e+03
1.04493000e+01 3.10000000e+00 2.31312123e+03
1.04493000e+01 3.11000000e+00 2.30300413e+03
1.04493000e+01 3.12000000e+00 2.29280532e+03
1.04493000e+01 3.13000000e+00 2.28255629e+03
1.04493000e+01 3.14000000e+00 2.27228745e+03
1.04493000e+01 3.15000000e+00 2.26202813e+03
1.04493000e+01 3.16000000e+00 2.25180659e+03
1.04493000e+01 3.17000000e+00 2.24165008e+03
1.04493000e+01 3.18000000e+00 2.23158481e+03
1.04493000e+01 3.19000000e+00 2.22163605e+03
1.04493000e+01 3.20000000e+00 2.21182810e+03
1.04493000e+01 3.21000000e+00 2.20218437e+03
1.04493000e+01 3.22000000e+00 2.19272739e+03
1.04493000e+01 3.23000000e+00 2.18347887e+03
1.04493000e+01 3.24000000e+00 2.17445968e+03
1.04493000e+01 3.25000000e+00 2.16569000e+03
1.04493000e+01 3.26000000e+00 2.15717999e+03
1.04493000e+01 3.27000000e+00 2.14890283e+03
1.04493000e+01 3.28000000e+00 2.14082345e+03
1.04493000e+01 3.29000000e+00 2.13290794e+03
1.04493000e+01 3.30000000e+00 2.12512346e+03
1.04493000e+01 3.31000000e+00 2.11743820e+03
1.04493000e+01 3.32000000e+00 2.10982139e+03
1.04493000e+01 3.33000000e+00 2.10224320e+03
1.04493000e+01 3.34000000e+00 2.09467477e+03
1.04493000e+01 3.35000000e+00 2.08708814e+03
1.04493000e+01 3.36000000e+00 2.07945628e+03
1.04493000e+01 3.37000000e+00 2.07175304e+03
1.04493000e+01 3.38000000e+00 2.06395317e+03
1.04493000e+01 3.39000000e+00 2.05603227e+03
1.04493000e+01 3.40000000e+00 2.04796685e+03
1.04493000e+01 3.41000000e+00 2.03973425e+03
1.04493000e+01 3.42000000e+00 2.03131272e+03
1.04493000e+01 3.43000000e+00 2.02268135e+03
1.04493000e+01 3.44000000e+00 2.01382015e+03
1.04493000e+01 3.45000000e+00 2.00471000e+03
1.04493000e+01 3.46000000e+00 1.99533551e+03
1.04493000e+01 3.47000000e+00 1.98569338e+03
1.04493000e+01 3.48000000e+00 1.97578347e+03
1.04493000e+01 3.49000000e+00 1.96560595e+03
1.04493000e+01 3.50000000e+00 1.95516126e+03
1.04493000e+01 3.51000000e+00 1.94445013e+03
1.04493000e+01 3.52000000e+00 1.93347358e+03
1.04493000e+01 3.53000000e+00 1.92223290e+03
1.04493000e+01 3.54000000e+00 1.91072965e+03
1.04493000e+01 3.55000000e+00 1.89896568e+03
1.04493000e+01 3.56000000e+00 1.88694310e+03
1.04493000e+01 3.57000000e+00 1.87466429e+03
1.04493000e+01 3.58000000e+00 1.86213189e+03
1.04493000e+01 3.59000000e+00 1.84934882e+03
1.04493000e+01 3.60000000e+00 1.83631821e+03
1.04493000e+01 3.61000000e+00 1.82304349e+03
1.04493000e+01 3.62000000e+00 1.80952830e+03
1.04493000e+01 3.63000000e+00 1.79577653e+03
1.04493000e+01 3.64000000e+00 1.78179231e+03
1.04493000e+01 3.65000000e+00 1.76758000e+03
1.04493000e+01 3.66000000e+00 1.75315571e+03
1.04493000e+01 3.67000000e+00 1.73858082e+03
1.04493000e+01 3.68000000e+00 1.72392530e+03
1.04493000e+01 3.69000000e+00 1.70925596e+03
1.04493000e+01 3.70000000e+00 1.69463640e+03
1.04493000e+01 3.71000000e+00 1.68012715e+03
1.04493000e+01 3.72000000e+00 1.66578571e+03
1.04493000e+01 3.73000000e+00 1.65166668e+03
1.04493000e+01 3.74000000e+00 1.63782188e+03
1.04493000e+01 3.75000000e+00 1.62430047e+03
1.04493000e+01 3.76000000e+00 1.61114908e+03
1.04493000e+01 3.77000000e+00 1.59841203e+03
1.04493000e+01 3.78000000e+00 1.58613144e+03
1.04493000e+01 3.79000000e+00 1.57434740e+03
1.04493000e+01 3.80000000e+00 1.56309820e+03
1.04493000e+01 3.81000000e+00 1.55242047e+03
1.04493000e+01 3.82000000e+00 1.54234939e+03
1.15541000e+01 2.50000000e-01 1.80260000e+03
1.15541000e+01 2.60000000e-01 1.80246405e+03
1.15541000e+01 2.70000000e-01 1.80235808e+03
1.15541000e+01 2.80000000e-01 1.80230149e+03
1.15541000e+01 2.90000000e-01 1.80230939e+03
1.15541000e+01 3.00000000e-01 1.80239348e+03
1.15541000e+01 3.10000000e-01 1.80256267e+03
1.15541000e+01 3.20000000e-01 1.80282369e+03
1.15541000e+01 3.30000000e-01 1.80318148e+03
1.15541000e+01 3.40000000e-01 1.80363955e+03
1.15541000e+01 3.50000000e-01 1.80420026e+03
1.15541000e+01 3.60000000e-01 1.80486503e+03
1.15541000e+01 3.70000000e-01 1.80563453e+03
1.15541000e+01 3.80000000e-01 1.80650885e+03
1.15541000e+01 3.90000000e-01 1.80748756e+03
1.15541000e+01 4.00000000e-01 1.80856989e+03
1.15541000e+01 4.10000000e-01 1.80975472e+03
1.15541000e+01 4.20000000e-01 1.81104074e+03
1.15541000e+01 4.30000000e-01 1.81242641e+03
1.15541000e+01 4.40000000e-01 1.81391009e+03
1.15541000e+01 4.50000000e-01 1.81549000e+03
1.15541000e+01 4.60000000e-01 1.81716104e+03
1.15541000e+01 4.70000000e-01 1.81890576e+03
1.15541000e+01 4.80000000e-01 1.82070549e+03
1.15541000e+01 4.90000000e-01 1.82254359e+03
1.15541000e+01 5.00000000e-01 1.82440523e+03
1.15541000e+01 5.10000000e-01 1.82627714e+03
1.15541000e+01 5.20000000e-01 1.82814748e+03
1.15541000e+01 5.30000000e-01 1.83000570e+03
1.15541000e+01 5.40000000e-01 1.83184235e+03
1.15541000e+01 5.50000000e-01 1.83364900e+03
1.15541000e+01 5.60000000e-01 1.83541813e+03
1.15541000e+01 5.70000000e-01 1.83714306e+03
1.15541000e+01 5.80000000e-01 1.83881783e+03
1.15541000e+01 5.90000000e-01 1.84043712e+03
1.15541000e+01 6.00000000e-01 1.84199624e+03
1.15541000e+01 6.10000000e-01 1.84349104e+03
1.15541000e+01 6.20000000e-01 1.84491784e+03
1.15541000e+01 6.30000000e-01 1.84627342e+03
1.15541000e+01 6.40000000e-01 1.84755496e+03
1.15541000e+01 6.50000000e-01 1.84876000e+03
1.15541000e+01 6.60000000e-01 1.84988546e+03
1.15541000e+01 6.70000000e-01 1.85092493e+03
1.15541000e+01 6.80000000e-01 1.85187173e+03
1.15541000e+01 6.90000000e-01 1.85271993e+03
1.15541000e+01 7.00000000e-01 1.85346418e+03
1.15541000e+01 7.10000000e-01 1.85409975e+03
1.15541000e+01 7.20000000e-01 1.85462244e+03
1.15541000e+01 7.30000000e-01 1.85502855e+03
1.15541000e+01 7.40000000e-01 1.85531482e+03
1.15541000e+01 7.50000000e-01 1.85547843e+03
1.15541000e+01 7.60000000e-01 1.85551694e+03
1.15541000e+01 7.70000000e-01 1.85542828e+03
1.15541000e+01 7.80000000e-01 1.85521069e+03
1.15541000e+01 7.90000000e-01 1.85486275e+03
1.15541000e+01 8.00000000e-01 1.85438329e+03
1.15541000e+01 8.10000000e-01 1.85377141e+03
1.15541000e+01 8.20000000e-01 1.85302647e+03
1.15541000e+01 8.30000000e-01 1.85214804e+03
1.15541000e+01 8.40000000e-01 1.85113589e+03
1.15541000e+01 8.50000000e-01 1.84999000e+03
1.15541000e+01 8.60000000e-01 1.84871465e+03
1.15541000e+01 8.70000000e-01 1.84733026e+03
1.15541000e+01 8.80000000e-01 1.84585995e+03
1.15541000e+01 8.90000000e-01 1.84432534e+03
1.15541000e+01 9.00000000e-01 1.84274663e+03
1.15541000e+01 9.10000000e-01 1.84114269e+03
1.15541000e+01 9.20000000e-01 1.83953115e+03
1.15541000e+01 9.30000000e-01 1.83792847e+03
1.15541000e+01 9.40000000e-01 1.83635001e+03
1.15541000e+01 9.50000000e-01 1.83481008e+03
1.15541000e+01 9.60000000e-01 1.83332207e+03
1.15541000e+01 9.70000000e-01 1.83189843e+03
1.15541000e+01 9.80000000e-01 1.83055079e+03
1.15541000e+01 9.90000000e-01 1.82929000e+03
1.15541000e+01 1.00000000e+00 1.82812616e+03
1.15541000e+01 1.01000000e+00 1.82706871e+03
1.15541000e+01 1.02000000e+00 1.82612643e+03
1.15541000e+01 1.03000000e+00 1.82530754e+03
1.15541000e+01 1.04000000e+00 1.82461968e+03
1.15541000e+01 1.05000000e+00 1.82407000e+03
1.15541000e+01 1.06000000e+00 1.82365949e+03
1.15541000e+01 1.07000000e+00 1.82336663e+03
1.15541000e+01 1.08000000e+00 1.82316555e+03
1.15541000e+01 1.09000000e+00 1.82303174e+03
1.15541000e+01 1.10000000e+00 1.82294199e+03
1.15541000e+01 1.11000000e+00 1.82287432e+03
1.15541000e+01 1.12000000e+00 1.82280794e+03
1.15541000e+01 1.13000000e+00 1.82272310e+03
1.15541000e+01 1.14000000e+00 1.82260113e+03
1.15541000e+01 1.15000000e+00 1.82242435e+03
1.15541000e+01 1.16000000e+00 1.82217603e+03
1.15541000e+01 1.17000000e+00 1.82184032e+03
1.15541000e+01 1.18000000e+00 1.82140226e+03
1.15541000e+01 1.19000000e+00 1.82084772e+03
1.15541000e+01 1.20000000e+00 1.82016336e+03
1.15541000e+01 1.21000000e+00 1.81933662e+03
1.15541000e+01 1.22000000e+00 1.81835568e+03
1.15541000e+01 1.23000000e+00 1.81720943e+03
1.15541000e+01 1.24000000e+00 1.81588745e+03
1.15541000e+01 1.25000000e+00 1.81438000e+03
1.15541000e+01 1.26000000e+00 1.81268254e+03
1.15541000e+01 1.27000000e+00 1.81080888e+03
1.15541000e+01 1.28000000e+00 1.80877671e+03
1.15541000e+01 1.29000000e+00 1.80660298e+03
1.15541000e+01 1.30000000e+00 1.80430390e+03
1.15541000e+01 1.31000000e+00 1.80189498e+03
1.15541000e+01 1.32000000e+00 1.79939102e+03
1.15541000e+01 1.33000000e+00 1.79680617e+03
1.15541000e+01 1.34000000e+00 1.79415395e+03
1.15541000e+01 1.35000000e+00 1.79144724e+03
1.15541000e+01 1.36000000e+00 1.78869832e+03
1.15541000e+01 1.37000000e+00 1.78591891e+03
1.15541000e+01 1.38000000e+00 1.78312018e+03
1.15541000e+01 1.39000000e+00 1.78031277e+03
1.15541000e+01 1.40000000e+00 1.77750679e+03
1.15541000e+01 1.41000000e+00 1.77471188e+03
1.15541000e+01 1.42000000e+00 1.77193724e+03
1.15541000e+01 1.43000000e+00 1.76919157e+03
1.15541000e+01 1.44000000e+00 1.76648319e+03
1.15541000e+01 1.45000000e+00 1.76382000e+03
1.15541000e+01 1.46000000e+00 1.76120720e+03
1.15541000e+01 1.47000000e+00 1.75864060e+03
1.15541000e+01 1.48000000e+00 1.75611392e+03
1.15541000e+01 1.49000000e+00 1.75362117e+03
1.15541000e+01 1.50000000e+00 1.75115658e+03
1.15541000e+01 1.51000000e+00 1.74871468e+03
1.15541000e+01 1.52000000e+00 1.74629019e+03
1.15541000e+01 1.53000000e+00 1.74387809e+03
1.15541000e+01 1.54000000e+00 1.74147355e+03
1.15541000e+01 1.55000000e+00 1.73907198e+03
1.15541000e+01 1.56000000e+00 1.73666895e+03
1.15541000e+01 1.57000000e+00 1.73426027e+03
1.15541000e+01 1.58000000e+00 1.73184191e+03
1.15541000e+01 1.59000000e+00 1.72941001e+03
1.15541000e+01 1.60000000e+00 1.72696091e+03
1.15541000e+01 1.61000000e+00 1.72449110e+03
1.15541000e+01 1.62000000e+00 1.72199722e+03
1.15541000e+01 1.63000000e+00 1.71947608e+03
1.15541000e+01 1.64000000e+00 1.71692464e+03
1.15541000e+01 1.65000000e+00 1.71434000e+03
1.15541000e+01 1.66000000e+00 1.71172001e+03
1.15541000e+01 1.67000000e+00 1.70906508e+03
1.15541000e+01 1.68000000e+00 1.70637622e+03
1.15541000e+01 1.69000000e+00 1.70365441e+03
1.15541000e+01 1.70000000e+00 1.70090062e+03
1.15541000e+01 1.71000000e+00 1.69811580e+03
1.15541000e+01 1.72000000e+00 1.69530086e+03
1.15541000e+01 1.73000000e+00 1.69245670e+03
1.15541000e+01 1.74000000e+00 1.68958422e+03
1.15541000e+01 1.75000000e+00 1.68668426e+03
1.15541000e+01 1.76000000e+00 1.68375767e+03
1.15541000e+01 1.77000000e+00 1.68080528e+03
1.15541000e+01 1.78000000e+00 1.67782788e+03
1.15541000e+01 1.79000000e+00 1.67482628e+03
1.15541000e+01 1.80000000e+00 1.67180122e+03
1.15541000e+01 1.81000000e+00 1.66875347e+03
1.15541000e+01 1.82000000e+00 1.66568377e+03
1.15541000e+01 1.83000000e+00 1.66259282e+03
1.15541000e+01 1.84000000e+00 1.65948134e+03
1.15541000e+01 1.85000000e+00 1.65635000e+03
1.15541000e+01 1.86000000e+00 1.65319890e+03
1.15541000e+01 1.87000000e+00 1.65002580e+03
1.15541000e+01 1.88000000e+00 1.64682802e+03
1.15541000e+01 1.89000000e+00 1.64360296e+03
1.15541000e+01 1.90000000e+00 1.64034816e+03
1.15541000e+01 1.91000000e+00 1.63706127e+03
1.15541000e+01 1.92000000e+00 1.63374005e+03
1.15541000e+01 1.93000000e+00 1.63038235e+03
1.15541000e+01 1.94000000e+00 1.62698615e+03
1.15541000e+01 1.95000000e+00 1.62354951e+03
1.15541000e+01 1.96000000e+00 1.62007059e+03
1.15541000e+01 1.97000000e+00 1.61654766e+03
1.15541000e+01 1.98000000e+00 1.61297905e+03
1.15541000e+01 1.99000000e+00 1.60936323e+03
1.15541000e+01 2.00000000e+00 1.60569871e+03
1.15541000e+01 2.01000000e+00 1.60198410e+03
1.15541000e+01 2.02000000e+00 1.59821811e+03
1.15541000e+01 2.03000000e+00 1.59439951e+03
1.15541000e+01 2.04000000e+00 1.59052717e+03
1.15541000e+01 2.05000000e+00 1.58660000e+03
1.15541000e+01 2.06000000e+00 1.58261712e+03
1.15541000e+01 2.07000000e+00 1.57857804e+03
1.15541000e+01 2.08000000e+00 1.57448246e+03
1.15541000e+01 2.09000000e+00 1.57033008e+03
1.15541000e+01 2.10000000e+00 1.56612068e+03
1.15541000e+01 2.11000000e+00 1.56185408e+03
1.15541000e+01 2.12000000e+00 1.55753012e+03
1.15541000e+01 2.13000000e+00 1.55314872e+03
1.15541000e+01 2.14000000e+00 1.54870982e+03
1.15541000e+01 2.15000000e+00 1.54421341e+03
1.15541000e+01 2.16000000e+00 1.53965951e+03
1.15541000e+01 2.17000000e+00 1.53504819e+03
1.15541000e+01 2.18000000e+00 1.53037955e+03
1.15541000e+01 2.19000000e+00 1.52565372e+03
1.15541000e+01 2.20000000e+00 1.52087088e+03
1.15541000e+01 2.21000000e+00 1.51603125e+03
1.15541000e+01 2.22000000e+00 1.51113505e+03
1.15541000e+01 2.23000000e+00 1.50618257e+03
1.15541000e+01 2.24000000e+00 1.50117411e+03
1.15541000e+01 2.25000000e+00 1.49611000e+03
1.15541000e+01 2.26000000e+00 1.49099216e+03
1.15541000e+01 2.27000000e+00 1.48582858e+03
1.15541000e+01 2.28000000e+00 1.48062851e+03
1.15541000e+01 2.29000000e+00 1.47540084e+03
1.15541000e+01 2.30000000e+00 1.47015415e+03
1.15541000e+01 2.31000000e+00 1.46489668e+03
1.15541000e+01 2.32000000e+00 1.45963638e+03
1.15541000e+01 2.33000000e+00 1.45438088e+03
1.15541000e+01 2.34000000e+00 1.44913752e+03
1.15541000e+01 2.35000000e+00 1.44391335e+03
1.15541000e+01 2.36000000e+00 1.43871515e+03
1.15541000e+01 2.37000000e+00 1.43354941e+03
1.15541000e+01 2.38000000e+00 1.42842238e+03
1.15541000e+01 2.39000000e+00 1.42334003e+03
1.15541000e+01 2.40000000e+00 1.41830812e+03
1.15541000e+01 2.41000000e+00 1.41333215e+03
1.15541000e+01 2.42000000e+00 1.40841740e+03
1.15541000e+01 2.43000000e+00 1.40356892e+03
1.15541000e+01 2.44000000e+00 1.39879157e+03
1.15541000e+01 2.45000000e+00 1.39409000e+03
1.15541000e+01 2.46000000e+00 1.38946510e+03
1.15541000e+01 2.47000000e+00 1.38490361e+03
1.15541000e+01 2.48000000e+00 1.38038925e+03
1.15541000e+01 2.49000000e+00 1.37590632e+03
1.15541000e+01 2.50000000e+00 1.37143969e+03
1.15541000e+01 2.51000000e+00 1.36697478e+03
1.15541000e+01 2.52000000e+00 1.36249755e+03
1.15541000e+01 2.53000000e+00 1.35799446e+03
1.15541000e+01 2.54000000e+00 1.35345250e+03
1.15541000e+01 2.55000000e+00 1.34885915e+03
1.15541000e+01 2.56000000e+00 1.34420240e+03
1.15541000e+01 2.57000000e+00 1.33947069e+03
1.15541000e+01 2.58000000e+00 1.33465298e+03
1.15541000e+01 2.59000000e+00 1.32973866e+03
1.15541000e+01 2.60000000e+00 1.32471762e+03
1.15541000e+01 2.61000000e+00 1.31958022e+03
1.15541000e+01 2.62000000e+00 1.31431725e+03
1.15541000e+01 2.63000000e+00 1.30891999e+03
1.15541000e+01 2.64000000e+00 1.30338018e+03
1.15541000e+01 2.65000000e+00 1.29769000e+03
1.15541000e+01 2.66000000e+00 1.29184437e+03
1.15541000e+01 2.67000000e+00 1.28584757e+03
1.15541000e+01 2.68000000e+00 1.27970608e+03
1.15541000e+01 2.69000000e+00 1.27342629e+03
1.15541000e+01 2.70000000e+00 1.26701447e+03
1.15541000e+01 2.71000000e+00 1.26047679e+03
1.15541000e+01 2.72000000e+00 1.25381930e+03
1.15541000e+01 2.73000000e+00 1.24704794e+03
1.15541000e+01 2.74000000e+00 1.24016853e+03
1.15541000e+01 2.75000000e+00 1.23318677e+03
1.15541000e+01 2.76000000e+00 1.22610826e+03
1.15541000e+01 2.77000000e+00 1.21893846e+03
1.15541000e+01 2.78000000e+00 1.21168272e+03
1.15541000e+01 2.79000000e+00 1.20434626e+03
1.15541000e+01 2.80000000e+00 1.19693420e+03
1.15541000e+01 2.81000000e+00 1.18945150e+03
1.15541000e+01 2.82000000e+00 1.18190305e+03
1.15541000e+01 2.83000000e+00 1.17429359e+03
1.15541000e+01 2.84000000e+00 1.16662774e+03
1.15541000e+01 2.85000000e+00 1.15891000e+03
1.15541000e+01 2.86000000e+00 1.15114573e+03
1.15541000e+01 2.87000000e+00 1.14334391e+03
1.15541000e+01 2.88000000e+00 1.13551413e+03
1.15541000e+01 2.89000000e+00 1.12766559e+03
1.15541000e+01 2.90000000e+00 1.11980711e+03
1.15541000e+01 2.91000000e+00 1.11194714e+03
1.15541000e+01 2.92000000e+00 1.10409376e+03
1.15541000e+01 2.93000000e+00 1.09625470e+03
1.15541000e+01 2.94000000e+00 1.08843735e+03
1.15541000e+01 2.95000000e+00 1.08064874e+03
1.15541000e+01 2.96000000e+00 1.07289560e+03
1.15541000e+01 2.97000000e+00 1.06518431e+03
1.15541000e+01 2.98000000e+00 1.05752095e+03
1.15541000e+01 2.99000000e+00 1.04991132e+03
1.15541000e+01 3.00000000e+00 1.04236090e+03
1.15541000e+01 3.01000000e+00 1.03487490e+03
1.15541000e+01 3.02000000e+00 1.02745826e+03
1.15541000e+01 3.03000000e+00 1.02011565e+03
1.15541000e+01 3.04000000e+00 1.01285151e+03
1.15541000e+01 3.05000000e+00 1.00567000e+03
1.15541000e+01 3.06000000e+00 9.98566475e+02
1.15541000e+01 3.07000000e+00 9.91502441e+02
1.15541000e+01 3.08000000e+00 9.84432806e+02
1.15541000e+01 3.09000000e+00 9.77314630e+02
1.15541000e+01 3.10000000e+00 9.70107093e+02
1.15541000e+01 3.11000000e+00 9.62771477e+02
1.15541000e+01 3.12000000e+00 9.55271160e+02
1.15541000e+01 3.13000000e+00 9.47571635e+02
1.25619000e+01 2.50000000e-01 9.46040000e+02
1.25619000e+01 2.60000000e-01 9.45423493e+02
1.25619000e+01 2.70000000e-01 9.44839779e+02
1.25619000e+01 2.80000000e-01 9.44294386e+02
1.25619000e+01 2.90000000e-01 9.43791420e+02
1.25619000e+01 3.00000000e-01 9.43333859e+02
1.25619000e+01 3.10000000e-01 9.42923791e+02
1.25619000e+01 3.20000000e-01 9.42562597e+02
1.25619000e+01 3.30000000e-01 9.42251098e+02
1.25619000e+01 3.40000000e-01 9.41989672e+02
1.25619000e+01 3.50000000e-01 9.41778346e+02
1.25619000e+01 3.60000000e-01 9.41616874e+02
1.25619000e+01 3.70000000e-01 9.41504790e+02
1.25619000e+01 3.80000000e-01 9.41441463e+02
1.25619000e+01 3.90000000e-01 9.41426132e+02
1.25619000e+01 4.00000000e-01 9.41457940e+02
1.25619000e+01 4.10000000e-01 9.41535955e+02
1.25619000e+01 4.20000000e-01 9.41659196e+02
1.25619000e+01 4.30000000e-01 9.41826645e+02
1.25619000e+01 4.40000000e-01 9.42037263e+02
1.25619000e+01 4.50000000e-01 9.42290000e+02
1.25619000e+01 4.60000000e-01 9.42581718e+02
1.25619000e+01 4.70000000e-01 9.42901477e+02
1.25619000e+01 4.80000000e-01 9.43237623e+02
1.25619000e+01 4.90000000e-01 9.43579834e+02
1.25619000e+01 5.00000000e-01 9.43918972e+02
1.25619000e+01 5.10000000e-01 9.44246946e+02
1.25619000e+01 5.20000000e-01 9.44556595e+02
1.25619000e+01 5.30000000e-01 9.44841591e+02
1.25619000e+01 5.40000000e-01 9.45096344e+02
1.25619000e+01 5.50000000e-01 9.45315929e+02
1.25619000e+01 5.60000000e-01 9.45496011e+02
1.25619000e+01 5.70000000e-01 9.45632791e+02
1.25619000e+01 5.80000000e-01 9.45722947e+02
1.25619000e+01 5.90000000e-01 9.45763587e+02
1.25619000e+01 6.00000000e-01 9.45752206e+02
1.25619000e+01 6.10000000e-01 9.45686651e+02
1.25619000e+01 6.20000000e-01 9.45565080e+02
1.25619000e+01 6.30000000e-01 9.45385941e+02
1.25619000e+01 6.40000000e-01 9.45147936e+02
1.25619000e+01 6.50000000e-01 9.44850000e+02
1.25619000e+01 6.60000000e-01 9.44491741e+02
1.25619000e+01 6.70000000e-01 9.44074718e+02
1.25619000e+01 6.80000000e-01 9.43600900e+02
1.25619000e+01 6.90000000e-01 9.43072187e+02
1.25619000e+01 7.00000000e-01 9.42490416e+02
1.25619000e+01 7.10000000e-01 9.41857357e+02
1.25619000e+01 7.20000000e-01 9.41174719e+02
1.25619000e+01 7.30000000e-01 9.40444156e+02
1.25619000e+01 7.40000000e-01 9.39667263e+02
1.25619000e+01 7.50000000e-01 9.38845581e+02
1.25619000e+01 7.60000000e-01 9.37980600e+02
1.25619000e+01 7.70000000e-01 9.37073762e+02
1.25619000e+01 7.80000000e-01 9.36126457e+02
1.25619000e+01 7.90000000e-01 9.35140033e+02
1.25619000e+01 8.00000000e-01 9.34115791e+02
1.25619000e+01 8.10000000e-01 9.33054991e+02
1.25619000e+01 8.20000000e-01 9.31958851e+02
1.25619000e+01 8.30000000e-01 9.30828551e+02
1.25619000e+01 8.40000000e-01 9.29665233e+02
1.25619000e+01 8.50000000e-01 9.28470000e+02
1.25619000e+01 8.60000000e-01 9.27245131e+02
1.25619000e+01 8.70000000e-01 9.25997524e+02
1.25619000e+01 8.80000000e-01 9.24734776e+02
1.25619000e+01 8.90000000e-01 9.23463961e+02
1.25619000e+01 9.00000000e-01 9.22191663e+02
1.25619000e+01 9.10000000e-01 9.20924009e+02
1.25619000e+01 9.20000000e-01 9.19666699e+02
1.25619000e+01 9.30000000e-01 9.18425031e+02
1.25619000e+01 9.40000000e-01 9.17203929e+02
1.25619000e+01 9.50000000e-01 9.16007967e+02
1.25619000e+01 9.60000000e-01 9.14841394e+02
1.25619000e+01 9.70000000e-01 9.13708152e+02
1.25619000e+01 9.80000000e-01 9.12611903e+02
1.25619000e+01 9.90000000e-01 9.11556039e+02
1.25619000e+01 1.00000000e+00 9.10543709e+02
1.25619000e+01 1.01000000e+00 9.09577830e+02
1.25619000e+01 1.02000000e+00 9.08661106e+02
1.25619000e+01 1.03000000e+00 9.07796043e+02
1.25619000e+01 1.04000000e+00 9.06984958e+02
1.25619000e+01 1.05000000e+00 9.06230000e+02
1.25619000e+01 1.06000000e+00 9.05530131e+02
1.25619000e+01 1.07000000e+00 9.04872426e+02
1.25619000e+01 1.08000000e+00 9.04241745e+02
1.25619000e+01 1.09000000e+00 9.03623801e+02
1.25619000e+01 1.10000000e+00 9.03005107e+02
1.25619000e+01 1.11000000e+00 9.02372936e+02
1.25619000e+01 1.12000000e+00 9.01715279e+02
1.25619000e+01 1.13000000e+00 9.01020813e+02
1.25619000e+01 1.14000000e+00 9.00278868e+02
1.25619000e+01 1.15000000e+00 8.99479395e+02
1.25619000e+01 1.16000000e+00 8.98612946e+02
1.25619000e+01 1.17000000e+00 8.97670644e+02
1.25619000e+01 1.18000000e+00 8.96644166e+02
1.25619000e+01 1.19000000e+00 8.95525721e+02
1.25619000e+01 1.20000000e+00 8.94308028e+02
1.25619000e+01 1.21000000e+00 8.92984307e+02
1.25619000e+01 1.22000000e+00 8.91548255e+02
1.25619000e+01 1.23000000e+00 8.89994037e+02
1.25619000e+01 1.24000000e+00 8.88316267e+02
1.25619000e+01 1.25000000e+00 8.86510000e+02
1.25619000e+01 1.26000000e+00 8.84573900e+02
1.25619000e+01 1.27000000e+00 8.82519424e+02
1.25619000e+01 1.28000000e+00 8.80360638e+02
1.25619000e+01 1.29000000e+00 8.78110958e+02
1.25619000e+01 1.30000000e+00 8.75783166e+02
1.25619000e+01 1.31000000e+00 8.73389427e+02
1.25619000e+01 1.32000000e+00 8.70941309e+02
1.25619000e+01 1.33000000e+00 8.68449804e+02
1.25619000e+01 1.34000000e+00 8.65925345e+02
1.25619000e+01 1.35000000e+00 8.63377829e+02
1.25619000e+01 1.36000000e+00 8.60816637e+02
1.25619000e+01 1.37000000e+00 8.58250657e+02
1.25619000e+01 1.38000000e+00 8.55688302e+02
1.25619000e+01 1.39000000e+00 8.53137531e+02
1.25619000e+01 1.40000000e+00 8.50605873e+02
1.25619000e+01 1.41000000e+00 8.48100442e+02
1.25619000e+01 1.42000000e+00 8.45627964e+02
1.25619000e+01 1.43000000e+00 8.43194788e+02
1.25619000e+01 1.44000000e+00 8.40806912e+02
1.25619000e+01 1.45000000e+00 8.38470000e+02
1.25619000e+01 1.46000000e+00 8.36188044e+02
1.25619000e+01 1.47000000e+00 8.33959462e+02
1.25619000e+01 1.48000000e+00 8.31781409e+02
1.25619000e+01 1.49000000e+00 8.29651159e+02
1.25619000e+01 1.50000000e+00 8.27566100e+02
1.25619000e+01 1.51000000e+00 8.25523728e+02
1.25619000e+01 1.52000000e+00 8.23521644e+02
1.25619000e+01 1.53000000e+00 8.21557543e+02
1.25619000e+01 1.54000000e+00 8.19629220e+02
1.25619000e+01 1.55000000e+00 8.17734556e+02
1.25619000e+01 1.56000000e+00 8.15871518e+02
1.25619000e+01 1.57000000e+00 8.14038157e+02
1.25619000e+01 1.58000000e+00 8.12232600e+02
1.25619000e+01 1.59000000e+00 8.10453052e+02
1.25619000e+01 1.60000000e+00 8.08697786e+02
1.25619000e+01 1.61000000e+00 8.06965148e+02
1.25619000e+01 1.62000000e+00 8.05253547e+02
1.25619000e+01 1.63000000e+00 8.03561456e+02
1.25619000e+01 1.64000000e+00 8.01887410e+02
1.25619000e+01 1.65000000e+00 8.00230000e+02
1.25619000e+01 1.66000000e+00 7.98584740e+02
1.25619000e+01 1.67000000e+00 7.96934936e+02
1.25619000e+01 1.68000000e+00 7.95261555e+02
1.25619000e+01 1.69000000e+00 7.93546408e+02
1.25619000e+01 1.70000000e+00 7.91772120e+02
1.25619000e+01 1.71000000e+00 7.89922117e+02
1.25619000e+01 1.72000000e+00 7.87980609e+02
1.25619000e+01 1.73000000e+00 7.85932580e+02
1.25619000e+01 1.74000000e+00 7.83763780e+02
1.25619000e+01 1.75000000e+00 7.81460719e+02
1.25619000e+01 1.76000000e+00 7.79010666e+02
1.25619000e+01 1.77000000e+00 7.76401645e+02
1.25619000e+01 1.78000000e+00 7.73622438e+02
1.25619000e+01 1.79000000e+00 7.70662584e+02
1.25619000e+01 1.80000000e+00 7.67512380e+02
1.25619000e+01 1.81000000e+00 7.64162886e+02
1.25619000e+01 1.82000000e+00 7.60605927e+02
1.25619000e+01 1.83000000e+00 7.56834092e+02
1.25619000e+01 1.84000000e+00 7.52840740e+02
1.25619000e+01 1.85000000e+00 7.48620000e+02
1.25619000e+01 1.86000000e+00 7.44173449e+02
1.25619000e+01 1.87000000e+00 7.39529389e+02
1.25619000e+01 1.88000000e+00 7.34721465e+02
1.25619000e+01 1.89000000e+00 7.29781780e+02
1.25619000e+01 1.90000000e+00 7.24740886e+02
1.25619000e+01 1.91000000e+00 7.19627793e+02
1.25619000e+01 1.92000000e+00 7.14469992e+02
1.25619000e+01 1.93000000e+00 7.09293479e+02
1.25619000e+01 1.94000000e+00 7.04122800e+02
1.25619000e+01 1.95000000e+00 6.98981092e+02
1.25619000e+01 1.96000000e+00 6.93890141e+02
1.25619000e+01 1.97000000e+00 6.88870435e+02
1.25619000e+01 1.98000000e+00 6.83941229e+02
1.25619000e+01 1.99000000e+00 6.79120608e+02
1.25619000e+01 2.00000000e+00 6.74425556e+02
1.25619000e+01 2.01000000e+00 6.69872026e+02
1.25619000e+01 2.02000000e+00 6.65475008e+02
1.25619000e+01 2.03000000e+00 6.61248602e+02
1.25619000e+01 2.04000000e+00 6.57206089e+02
1.25619000e+01 2.05000000e+00 6.53360000e+02
1.25619000e+01 2.06000000e+00 6.49715309e+02
1.25619000e+01 2.07000000e+00 6.46249549e+02
1.25619000e+01 2.08000000e+00 6.42934641e+02
1.25619000e+01 2.09000000e+00 6.39743850e+02
1.25619000e+01 2.10000000e+00 6.36651692e+02
1.25619000e+01 2.11000000e+00 6.33633855e+02
1.25619000e+01 2.12000000e+00 6.30667135e+02
1.25619000e+01 2.13000000e+00 6.27729379e+02
1.25619000e+01 2.14000000e+00 6.24799439e+02
1.25619000e+01 2.15000000e+00 6.21857140e+02
1.25619000e+01 2.16000000e+00 6.18883244e+02
1.25619000e+01 2.17000000e+00 6.15859437e+02
1.25619000e+01 2.18000000e+00 6.12768307e+02
1.25619000e+01 2.19000000e+00 6.09593338e+02
1.25619000e+01 2.20000000e+00 6.06318902e+02
1.25619000e+01 2.21000000e+00 6.02930256e+02
1.25619000e+01 2.22000000e+00 5.99413551e+02
1.25619000e+01 2.23000000e+00 5.95755827e+02
1.25619000e+01 2.24000000e+00 5.91945026e+02
1.25619000e+01 2.25000000e+00 5.87970000e+02
1.25619000e+01 2.26000000e+00 5.83824433e+02
1.25619000e+01 2.27000000e+00 5.79518167e+02
1.25619000e+01 2.28000000e+00 5.75064686e+02
1.25619000e+01 2.29000000e+00 5.70477069e+02
1.25619000e+01 2.30000000e+00 5.65767983e+02
1.25619000e+01 2.31000000e+00 5.60949665e+02
1.25619000e+01 2.32000000e+00 5.56033919e+02
1.25619000e+01 2.33000000e+00 5.51032106e+02
1.25619000e+01 2.34000000e+00 5.45955144e+02
1.25619000e+01 2.35000000e+00 5.40813503e+02
1.25619000e+01 2.36000000e+00 5.35617209e+02
1.25619000e+01 2.37000000e+00 5.30375843e+02
1.25619000e+01 2.38000000e+00 5.25098548e+02
1.34945000e+01 2.50000000e-01 4.38900000e+02
1.34945000e+01 2.60000000e-01 4.38000997e+02
1.34945000e+01 2.70000000e-01 4.37137476e+02
1.34945000e+01 2.80000000e-01 4.36306632e+02
1.34945000e+01 2.90000000e-01 4.35505977e+02
1.34945000e+01 3.00000000e-01 4.34733294e+02
1.34945000e+01 3.10000000e-01 4.33986602e+02
1.34945000e+01 3.20000000e-01 4.33264120e+02
1.34945000e+01 3.30000000e-01 4.32564247e+02
1.34945000e+01 3.40000000e-01 4.31885531e+02
1.34945000e+01 3.50000000e-01 4.31226658e+02
1.34945000e+01 3.60000000e-01 4.30586432e+02
1.34945000e+01 3.70000000e-01 4.29963761e+02
1.34945000e+01 3.80000000e-01 4.29357648e+02
1.34945000e+01 3.90000000e-01 4.28767177e+02
1.34945000e+01 4.00000000e-01 4.28191507e+02
1.34945000e+01 4.10000000e-01 4.27629862e+02
1.34945000e+01 4.20000000e-01 4.27081527e+02
1.34945000e+01 4.30000000e-01 4.26545840e+02
1.34945000e+01 4.40000000e-01 4.26022188e+02
1.34945000e+01 4.50000000e-01 4.25510000e+02
1.34945000e+01 4.60000000e-01 4.25007752e+02
1.34945000e+01 4.70000000e-01 4.24510238e+02
1.34945000e+01 4.80000000e-01 4.24011970e+02
1.34945000e+01 4.90000000e-01 4.23508150e+02
1.34945000e+01 5.00000000e-01 4.22994587e+02
1.34945000e+01 5.10000000e-01 4.22467629e+02
1.34945000e+01 5.20000000e-01 4.21924103e+02
1.34945000e+01 5.30000000e-01 4.21361256e+02
1.34945000e+01 5.40000000e-01 4.20776714e+02
1.34945000e+01 5.50000000e-01 4.20168438e+02
1.34945000e+01 5.60000000e-01 4.19534689e+02
1.34945000e+01 5.70000000e-01 4.18873993e+02
1.34945000e+01 5.80000000e-01 4.18185117e+02
1.34945000e+01 5.90000000e-01 4.17467040e+02
1.34945000e+01 6.00000000e-01 4.16718934e+02
1.34945000e+01 6.10000000e-01 4.15940142e+02
1.34945000e+01 6.20000000e-01 4.15130158e+02
1.34945000e+01 6.30000000e-01 4.14288617e+02
1.34945000e+01 6.40000000e-01 4.13415275e+02
1.34945000e+01 6.50000000e-01 4.12510000e+02
1.34945000e+01 6.60000000e-01 4.11573358e+02
1.34945000e+01 6.70000000e-01 4.10608293e+02
1.34945000e+01 6.80000000e-01 4.09618111e+02
1.34945000e+01 6.90000000e-01 4.08605877e+02
1.34945000e+01 7.00000000e-01 4.07574426e+02
1.34945000e+01 7.10000000e-01 4.06526380e+02
1.34945000e+01 7.20000000e-01 4.05464167e+02
1.34945000e+01 7.30000000e-01 4.04390033e+02
1.34945000e+01 7.40000000e-01 4.03306054e+02
1.34945000e+01 7.50000000e-01 4.02214150e+02
1.34945000e+01 7.60000000e-01 4.01116096e+02
1.34945000e+01 7.70000000e-01 4.00013532e+02
1.34945000e+01 7.80000000e-01 3.98907973e+02
1.34945000e+01 7.90000000e-01 3.97800818e+02
1.34945000e+01 8.00000000e-01 3.96693356e+02
1.34945000e+01 8.10000000e-01 3.95586779e+02
1.34945000e+01 8.20000000e-01 3.94482184e+02
1.34945000e+01 8.30000000e-01 3.93380581e+02
1.34945000e+01 8.40000000e-01 3.92282901e+02
1.34945000e+01 8.50000000e-01 3.91190000e+02
1.34945000e+01 8.60000000e-01 3.90102132e+02
1.34945000e+01 8.70000000e-01 3.89017443e+02
1.34945000e+01 8.80000000e-01 3.87933713e+02
1.34945000e+01 8.90000000e-01 3.86848897e+02
1.34945000e+01 9.00000000e-01 3.85761114e+02
1.34945000e+01 9.10000000e-01 3.84668634e+02
1.34945000e+01 9.20000000e-01 3.83569867e+02
1.34945000e+01 9.30000000e-01 3.82463361e+02
1.34945000e+01 9.40000000e-01 3.81347783e+02
1.34945000e+01 9.50000000e-01 3.80221918e+02
1.34945000e+01 9.60000000e-01 3.79084661e+02
1.34945000e+01 9.70000000e-01 3.77935007e+02
1.34945000e+01 9.80000000e-01 3.76772048e+02
1.34945000e+01 9.90000000e-01 3.75594966e+02
1.34945000e+01 1.00000000e+00 3.74403025e+02
1.34945000e+01 1.01000000e+00 3.73195570e+02
1.34945000e+01 1.02000000e+00 3.71972019e+02
1.34945000e+01 1.03000000e+00 3.70731861e+02
1.34945000e+01 1.04000000e+00 3.69474650e+02
1.34945000e+01 1.05000000e+00 3.68200000e+02
1.34945000e+01 1.06000000e+00 3.66907673e+02
1.34945000e+01 1.07000000e+00 3.65597822e+02
1.34945000e+01 1.08000000e+00 3.64270707e+02
1.34945000e+01 1.09000000e+00 3.62926603e+02
1.34945000e+01 1.10000000e+00 3.61565794e+02
1.34945000e+01 1.11000000e+00 3.60188578e+02
1.34945000e+01 1.12000000e+00 3.58795263e+02
1.34945000e+01 1.13000000e+00 3.57386164e+02
1.34945000e+01 1.14000000e+00 3.55961606e+02
1.34945000e+01 1.15000000e+00 3.54521923e+02
1.34945000e+01 1.16000000e+00 3.53067452e+02
1.34945000e+01 1.17000000e+00 3.51598537e+02
1.34945000e+01 1.18000000e+00 3.50115530e+02
1.34945000e+01 1.19000000e+00 3.48618783e+02
1.34945000e+01 1.20000000e+00 3.47108655e+02
1.34945000e+01 1.21000000e+00 3.45585506e+02
1.34945000e+01 1.22000000e+00 3.44049700e+02
1.34945000e+01 1.23000000e+00 3.42501602e+02
1.34945000e+01 1.24000000e+00 3.40941579e+02
1.34945000e+01 1.25000000e+00 3.39370000e+02
1.34945000e+01 1.26000000e+00 3.37785833e+02
1.34945000e+01 1.27000000e+00 3.36182631e+02
1.34945000e+01 1.28000000e+00 3.34553044e+02
1.34945000e+01 1.29000000e+00 3.32890246e+02
1.34945000e+01 1.30000000e+00 3.31187912e+02
1.34945000e+01 1.31000000e+00 3.29440202e+02
1.34945000e+01 1.32000000e+00 3.27641749e+02
1.34945000e+01 1.33000000e+00 3.25787638e+02
1.34945000e+01 1.34000000e+00 3.23873400e+02
1.34945000e+01 1.35000000e+00 3.21894995e+02
1.34945000e+01 1.36000000e+00 3.19848803e+02
1.34945000e+01 1.37000000e+00 3.17731614e+02
1.34945000e+01 1.38000000e+00 3.15540615e+02
1.34945000e+01 1.39000000e+00 3.13273383e+02
1.34945000e+01 1.40000000e+00 3.10927875e+02
1.34945000e+01 1.41000000e+00 3.08502417e+02
1.34945000e+01 1.42000000e+00 3.05995695e+02
1.34945000e+01 1.43000000e+00 3.03406745e+02
1.34945000e+01 1.44000000e+00 3.00734944e+02
1.34945000e+01 1.45000000e+00 2.97980000e+02
1.34945000e+01 1.46000000e+00 2.95145251e+02
1.34945000e+01 1.47000000e+00 2.92247052e+02
1.34945000e+01 1.48000000e+00 2.89303930e+02
1.34945000e+01 1.49000000e+00 2.86333164e+02
1.34945000e+01 1.50000000e+00 2.83350819e+02
1.34945000e+01 1.51000000e+00 2.80371787e+02
1.34945000e+01 1.52000000e+00 2.77409835e+02
1.34945000e+01 1.53000000e+00 2.74477658e+02
1.34945000e+01 1.54000000e+00 2.71586936e+02
1.34945000e+01 1.55000000e+00 2.68748393e+02
1.34945000e+01 1.56000000e+00 2.65971855e+02
1.34945000e+01 1.57000000e+00 2.63266316e+02
1.34945000e+01 1.58000000e+00 2.60639997e+02
1.43815000e+01 2.50000000e-01 1.73500000e+02
1.43815000e+01 2.60000000e-01 1.73144214e+02
1.43815000e+01 2.70000000e-01 1.72774502e+02
1.43815000e+01 2.80000000e-01 1.72367702e+02
1.43815000e+01 2.90000000e-01 1.71905853e+02
1.43815000e+01 3.00000000e-01 1.71375209e+02
1.43815000e+01 3.10000000e-01 1.70765462e+02
1.43815000e+01 3.20000000e-01 1.70069120e+02
1.43815000e+01 3.30000000e-01 1.69281020e+02
1.43815000e+01 3.40000000e-01 1.68397926e+02
1.43815000e+01 3.50000000e-01 1.67418195e+02
1.43815000e+01 3.60000000e-01 1.66341508e+02
1.43815000e+01 3.70000000e-01 1.65168644e+02
1.43815000e+01 3.80000000e-01 1.63901283e+02
1.43815000e+01 3.90000000e-01 1.62541850e+02
1.43815000e+01 4.00000000e-01 1.61093370e+02
1.43815000e+01 4.10000000e-01 1.59559359e+02
1.43815000e+01 4.20000000e-01 1.57943713e+02
1.43815000e+01 4.30000000e-01 1.56250631e+02
1.43815000e+01 4.40000000e-01 1.54484533e+02
1.43815000e+01 4.50000000e-01 1.52650000e+02
1.43815000e+01 4.60000000e-01 1.50757205e+02
1.43815000e+01 4.70000000e-01 1.48836394e+02
1.43815000e+01 4.80000000e-01 1.46918289e+02
1.43815000e+01 4.90000000e-01 1.45028744e+02
1.43815000e+01 5.00000000e-01 1.43189367e+02
1.43815000e+01 5.10000000e-01 1.41418103e+02
1.43815000e+01 5.20000000e-01 1.39729755e+02
1.43815000e+01 5.30000000e-01 1.38136466e+02
1.43815000e+01 5.40000000e-01 1.36648131e+02
1.43815000e+01 5.50000000e-01 1.35272778e+02
1.43815000e+01 5.60000000e-01 1.34016884e+02
1.43815000e+01 5.70000000e-01 1.32885667e+02
1.43815000e+01 5.80000000e-01 1.31883324e+02
1.43815000e+01 5.90000000e-01 1.31013248e+02
1.43815000e+01 6.00000000e-01 1.30278211e+02
1.43815000e+01 6.10000000e-01 1.29680516e+02
1.43815000e+01 6.20000000e-01 1.29222138e+02
1.43815000e+01 6.30000000e-01 1.28904836e+02
1.43815000e+01 6.40000000e-01 1.28730252e+02
1.43815000e+01 6.50000000e-01 1.28700000e+02
1.43815000e+01 6.60000000e-01 1.28805952e+02
1.43815000e+01 6.70000000e-01 1.29002565e+02
1.43815000e+01 6.80000000e-01 1.29238759e+02
1.43815000e+01 6.90000000e-01 1.29467524e+02
1.43815000e+01 7.00000000e-01 1.29645537e+02
1.43815000e+01 7.10000000e-01 1.29732960e+02
1.43815000e+01 7.20000000e-01 1.29693370e+02
1.43815000e+01 7.30000000e-01 1.29493800e+02
1.43815000e+01 7.40000000e-01 1.29104845e+02
1.43815000e+01 7.50000000e-01 1.28500808e+02
1.43815000e+01 7.60000000e-01 1.27659868e+02
1.43815000e+01 7.70000000e-01 1.26564242e+02


==> anc/fig2b_V_mid.txt <==
b_fm	t_fm_over_c	V(fm^3)
0.00000000e+00 2.50000000e-01 5.43874540e+01
0.00000000e+00 2.60000000e-01 5.65500600e+01
0.00000000e+00 2.70000000e-01 5.87137850e+01
0.00000000e+00 2.80000000e-01 6.08785630e+01
0.00000000e+00 2.90000000e-01 6.30443250e+01
0.00000000e+00 3.00000000e-01 6.52110090e+01
0.00000000e+00 3.10000000e-01 6.73785510e+01
0.00000000e+00 3.20000000e-01 6.95468880e+01
0.00000000e+00 3.30000000e-01 7.17159630e+01
0.00000000e+00 3.40000000e-01 7.38857200e+01
0.00000000e+00 3.50000000e-01 7.60561010e+01
0.00000000e+00 3.60000000e-01 7.82270530e+01
0.00000000e+00 3.70000000e-01 8.03985240e+01
0.00000000e+00 3.80000000e-01 8.25704630e+01
0.00000000e+00 3.90000000e-01 8.47428190e+01
0.00000000e+00 4.00000000e-01 8.69155450e+01
0.00000000e+00 4.10000000e-01 8.90885960e+01
0.00000000e+00 4.20000000e-01 9.12619230e+01
0.00000000e+00 4.30000000e-01 9.34354840e+01
0.00000000e+00 4.40000000e-01 9.56092350e+01
0.00000000e+00 4.50000000e-01 9.77831360e+01
0.00000000e+00 4.60000000e-01 9.99571750e+01
0.00000000e+00 4.70000000e-01 1.02131473e+02
0.00000000e+00 4.80000000e-01 1.04306177e+02
0.00000000e+00 4.90000000e-01 1.06481428e+02
0.00000000e+00 5.00000000e-01 1.08657360e+02
0.00000000e+00 5.10000000e-01 1.10834110e+02
0.00000000e+00 5.20000000e-01 1.13011803e+02
0.00000000e+00 5.30000000e-01 1.15190564e+02
0.00000000e+00 5.40000000e-01 1.17370513e+02
0.00000000e+00 5.50000000e-01 1.19551766e+02
0.00000000e+00 5.60000000e-01 1.21734440e+02
0.00000000e+00 5.70000000e-01 1.23918640e+02
0.00000000e+00 5.80000000e-01 1.26104478e+02
0.00000000e+00 5.90000000e-01 1.28292055e+02
0.00000000e+00 6.00000000e-01 1.30481471e+02
0.00000000e+00 6.10000000e-01 1.32672825e+02
0.00000000e+00 6.20000000e-01 1.34866212e+02
0.00000000e+00 6.30000000e-01 1.37061728e+02
0.00000000e+00 6.40000000e-01 1.39259462e+02
0.00000000e+00 6.50000000e-01 1.41459499e+02
0.00000000e+00 6.60000000e-01 1.43661904e+02
0.00000000e+00 6.70000000e-01 1.45866611e+02
0.00000000e+00 6.80000000e-01 1.48073535e+02
0.00000000e+00 6.90000000e-01 1.50282593e+02
0.00000000e+00 7.00000000e-01 1.52493707e+02
0.00000000e+00 7.10000000e-01 1.54706794e+02
0.00000000e+00 7.20000000e-01 1.56921793e+02
0.00000000e+00 7.30000000e-01 1.59138588e+02
0.00000000e+00 7.40000000e-01 1.61357146e+02
0.00000000e+00 7.50000000e-01 1.63577381e+02
0.00000000e+00 7.60000000e-01 1.65799227e+02
0.00000000e+00 7.70000000e-01 1.68022617e+02
0.00000000e+00 7.80000000e-01 1.70247482e+02
0.00000000e+00 7.90000000e-01 1.72473765e+02
0.00000000e+00 8.00000000e-01 1.74701400e+02
0.00000000e+00 8.10000000e-01 1.76930322e+02
0.00000000e+00 8.20000000e-01 1.79160482e+02
0.00000000e+00 8.30000000e-01 1.81391818e+02
0.00000000e+00 8.40000000e-01 1.83624273e+02
0.00000000e+00 8.50000000e-01 1.85857794e+02
0.00000000e+00 8.60000000e-01 1.88092360e+02
0.00000000e+00 8.70000000e-01 1.90328083e+02
0.00000000e+00 8.80000000e-01 1.92565105e+02
0.00000000e+00 8.90000000e-01 1.94803565e+02
0.00000000e+00 9.00000000e-01 1.97043597e+02
0.00000000e+00 9.10000000e-01 1.99285346e+02
0.00000000e+00 9.20000000e-01 2.01528933e+02
0.00000000e+00 9.30000000e-01 2.03774485e+02
0.00000000e+00 9.40000000e-01 2.06022135e+02
0.00000000e+00 9.50000000e-01 2.08272005e+02
0.00000000e+00 9.60000000e-01 2.10524210e+02
0.00000000e+00 9.70000000e-01 2.12778884e+02
0.00000000e+00 9.80000000e-01 2.15036127e+02
0.00000000e+00 9.90000000e-01 2.17296068e+02
0.00000000e+00 1.00000000e+00 2.19558812e+02
0.00000000e+00 1.01000000e+00 2.21824465e+02
0.00000000e+00 1.02000000e+00 2.24093156e+02
0.00000000e+00 1.03000000e+00 2.26364974e+02
0.00000000e+00 1.04000000e+00 2.28640026e+02
0.00000000e+00 1.05000000e+00 2.30918418e+02
0.00000000e+00 1.06000000e+00 2.33200240e+02
0.00000000e+00 1.07000000e+00 2.35485473e+02
0.00000000e+00 1.08000000e+00 2.37774089e+02
0.00000000e+00 1.09000000e+00 2.40066059e+02
0.00000000e+00 1.10000000e+00 2.42361356e+02
0.00000000e+00 1.11000000e+00 2.44659952e+02
0.00000000e+00 1.12000000e+00 2.46961820e+02
0.00000000e+00 1.13000000e+00 2.49266934e+02
0.00000000e+00 1.14000000e+00 2.51575267e+02
0.00000000e+00 1.15000000e+00 2.53886794e+02
0.00000000e+00 1.16000000e+00 2.56201488e+02
0.00000000e+00 1.17000000e+00 2.58519330e+02
0.00000000e+00 1.18000000e+00 2.60840299e+02
0.00000000e+00 1.19000000e+00 2.63164363e+02
0.00000000e+00 1.20000000e+00 2.65491499e+02
0.00000000e+00 1.21000000e+00 2.67821681e+02
0.00000000e+00 1.22000000e+00 2.70154908e+02
0.00000000e+00 1.23000000e+00 2.72491139e+02
0.00000000e+00 1.24000000e+00 2.74830349e+02
0.00000000e+00 1.25000000e+00 2.77172540e+02
0.00000000e+00 1.26000000e+00 2.79517686e+02
0.00000000e+00 1.27000000e+00 2.81865840e+02
0.00000000e+00 1.28000000e+00 2.84217084e+02
0.00000000e+00 1.29000000e+00 2.86571453e+02
0.00000000e+00 1.30000000e+00 2.88929049e+02
0.00000000e+00 1.31000000e+00 2.91289894e+02
0.00000000e+00 1.32000000e+00 2.93654090e+02
0.00000000e+00 1.33000000e+00 2.96021658e+02
0.00000000e+00 1.34000000e+00 2.98392700e+02
0.00000000e+00 1.35000000e+00 3.00767241e+02
0.00000000e+00 1.36000000e+00 3.03145362e+02
0.00000000e+00 1.37000000e+00 3.05527117e+02
0.00000000e+00 1.38000000e+00 3.07912550e+02
0.00000000e+00 1.39000000e+00 3.10301750e+02
0.00000000e+00 1.40000000e+00 3.12694749e+02
0.00000000e+00 1.41000000e+00 3.15091600e+02
0.00000000e+00 1.42000000e+00 3.17492386e+02
0.00000000e+00 1.43000000e+00 3.19897143e+02
0.00000000e+00 1.44000000e+00 3.22305923e+02
0.00000000e+00 1.45000000e+00 3.24718780e+02
0.00000000e+00 1.46000000e+00 3.27135774e+02
0.00000000e+00 1.47000000e+00 3.29556836e+02
0.00000000e+00 1.48000000e+00 3.31981902e+02
0.00000000e+00 1.49000000e+00 3.34410908e+02
0.00000000e+00 1.50000000e+00 3.36843792e+02
0.00000000e+00 1.51000000e+00 3.39280499e+02
0.00000000e+00 1.52000000e+00 3.41720971e+02
0.00000000e+00 1.53000000e+00 3.44165137e+02
0.00000000e+00 1.54000000e+00 3.46612938e+02
0.00000000e+00 1.55000000e+00 3.49064315e+02
0.00000000e+00 1.56000000e+00 3.51519211e+02
0.00000000e+00 1.57000000e+00 3.53977568e+02
0.00000000e+00 1.58000000e+00 3.56439330e+02
0.00000000e+00 1.59000000e+00 3.58904441e+02
0.00000000e+00 1.60000000e+00 3.61372846e+02
0.00000000e+00 1.61000000e+00 3.63844490e+02
0.00000000e+00 1.62000000e+00 3.66319319e+02
0.00000000e+00 1.63000000e+00 3.68797281e+02
0.00000000e+00 1.64000000e+00 3.71278321e+02
0.00000000e+00 1.65000000e+00 3.73762388e+02
0.00000000e+00 1.66000000e+00 3.76249492e+02
0.00000000e+00 1.67000000e+00 3.78739888e+02
0.00000000e+00 1.68000000e+00 3.81233889e+02
0.00000000e+00 1.69000000e+00 3.83731806e+02
0.00000000e+00 1.70000000e+00 3.86233952e+02
0.00000000e+00 1.71000000e+00 3.88740644e+02
0.00000000e+00 1.72000000e+00 3.91252170e+02
0.00000000e+00 1.73000000e+00 3.93768830e+02
0.00000000e+00 1.74000000e+00 3.96290920e+02
0.00000000e+00 1.75000000e+00 3.98818736e+02
0.00000000e+00 1.76000000e+00 4.01352571e+02
0.00000000e+00 1.77000000e+00 4.03892746e+02
0.00000000e+00 1.78000000e+00 4.06439516e+02
0.00000000e+00 1.79000000e+00 4.08993168e+02
0.00000000e+00 1.80000000e+00 4.11553984e+02
0.00000000e+00 1.81000000e+00 4.14122266e+02
0.00000000e+00 1.82000000e+00 4.16698293e+02
0.00000000e+00 1.83000000e+00 4.19282320e+02
0.00000000e+00 1.84000000e+00 4.21874621e+02
0.00000000e+00 1.85000000e+00 4.24475507e+02
0.00000000e+00 1.86000000e+00 4.27085112e+02
0.00000000e+00 1.87000000e+00 4.29703128e+02
0.00000000e+00 1.88000000e+00 4.32329172e+02
0.00000000e+00 1.89000000e+00 4.34962853e+02
0.00000000e+00 1.90000000e+00 4.37603737e+02
0.00000000e+00 1.91000000e+00 4.40251457e+02
0.00000000e+00 1.92000000e+00 4.42905631e+02
0.00000000e+00 1.93000000e+00 4.45565831e+02
0.00000000e+00 1.94000000e+00 4.48231715e+02
0.00000000e+00 1.95000000e+00 4.50902882e+02
0.00000000e+00 1.96000000e+00 4.53578923e+02
0.00000000e+00 1.97000000e+00 4.56259537e+02
0.00000000e+00 1.98000000e+00 4.58944269e+02
0.00000000e+00 1.99000000e+00 4.61632796e+02
0.00000000e+00 2.00000000e+00 4.64324734e+02
0.00000000e+00 2.01000000e+00 4.67019700e+02
0.00000000e+00 2.02000000e+00 4.69717379e+02
0.00000000e+00 2.03000000e+00 4.72417334e+02
0.00000000e+00 2.04000000e+00 4.75119306e+02
0.00000000e+00 2.05000000e+00 4.77822835e+02
0.00000000e+00 2.06000000e+00 4.80527762e+02
0.00000000e+00 2.07000000e+00 4.83234213e+02
0.00000000e+00 2.08000000e+00 4.85942562e+02
0.00000000e+00 2.09000000e+00 4.88652730e+02
0.00000000e+00 2.10000000e+00 4.91365406e+02
0.00000000e+00 2.11000000e+00 4.94080659e+02
0.00000000e+00 2.12000000e+00 4.96798838e+02
0.00000000e+00 2.13000000e+00 4.99520115e+02
0.00000000e+00 2.14000000e+00 5.02244867e+02
0.00000000e+00 2.15000000e+00 5.04973247e+02
0.00000000e+00 2.16000000e+00 5.07705607e+02
0.00000000e+00 2.17000000e+00 5.10442141e+02
0.00000000e+00 2.18000000e+00 5.13183145e+02
0.00000000e+00 2.19000000e+00 5.15928875e+02
0.00000000e+00 2.20000000e+00 5.18679548e+02
0.00000000e+00 2.21000000e+00 5.21435502e+02
0.00000000e+00 2.22000000e+00 5.24196897e+02
0.00000000e+00 2.23000000e+00 5.26964054e+02
0.00000000e+00 2.24000000e+00 5.29737197e+02
0.00000000e+00 2.25000000e+00 5.32516542e+02
0.00000000e+00 2.26000000e+00 5.35302381e+02
0.00000000e+00 2.27000000e+00 5.38094595e+02
0.00000000e+00 2.28000000e+00 5.40893142e+02
0.00000000e+00 2.29000000e+00 5.43697990e+02
0.00000000e+00 2.30000000e+00 5.46508996e+02
0.00000000e+00 2.31000000e+00 5.49326131e+02
0.00000000e+00 2.32000000e+00 5.52149339e+02
0.00000000e+00 2.33000000e+00 5.54978492e+02
0.00000000e+00 2.34000000e+00 5.57813559e+02
0.00000000e+00 2.35000000e+00 5.60654491e+02
0.00000000e+00 2.36000000e+00 5.63501160e+02
0.00000000e+00 2.37000000e+00 5.66353515e+02
0.00000000e+00 2.38000000e+00 5.69211548e+02
0.00000000e+00 2.39000000e+00 5.72075115e+02
0.00000000e+00 2.40000000e+00 5.74944150e+02
0.00000000e+00 2.41000000e+00 5.77818647e+02
0.00000000e+00 2.42000000e+00 5.80698505e+02
0.00000000e+00 2.43000000e+00 5.83583631e+02
0.00000000e+00 2.44000000e+00 5.86473960e+02
0.00000000e+00 2.45000000e+00 5.89369509e+02
0.00000000e+00 2.46000000e+00 5.92270156e+02
0.00000000e+00 2.47000000e+00 5.95175944e+02
0.00000000e+00 2.48000000e+00 5.98086937e+02
0.00000000e+00 2.49000000e+00 6.01003271e+02
0.00000000e+00 2.50000000e+00 6.03924954e+02
0.00000000e+00 2.51000000e+00 6.06852041e+02
0.00000000e+00 2.52000000e+00 6.09784599e+02
0.00000000e+00 2.53000000e+00 6.12722712e+02
0.00000000e+00 2.54000000e+00 6.15666480e+02
0.00000000e+00 2.55000000e+00 6.18615916e+02
0.00000000e+00 2.56000000e+00 6.21571084e+02
0.00000000e+00 2.57000000e+00 6.24532051e+02
0.00000000e+00 2.58000000e+00 6.27498884e+02
0.00000000e+00 2.59000000e+00 6.30471711e+02
0.00000000e+00 2.60000000e+00 6.33450532e+02
0.00000000e+00 2.61000000e+00 6.36435413e+02
0.00000000e+00 2.62000000e+00 6.39426420e+02
0.00000000e+00 2.63000000e+00 6.42423618e+02
0.00000000e+00 2.64000000e+00 6.45427071e+02
0.00000000e+00 2.65000000e+00 6.48436899e+02
0.00000000e+00 2.66000000e+00 6.51453104e+02
0.00000000e+00 2.67000000e+00 6.54475665e+02
0.00000000e+00 2.68000000e+00 6.57504554e+02
0.00000000e+00 2.69000000e+00 6.60539743e+02
0.00000000e+00 2.70000000e+00 6.63581202e+02
0.00000000e+00 2.71000000e+00 6.66628904e+02
0.00000000e+00 2.72000000e+00 6.69682827e+02
0.00000000e+00 2.73000000e+00 6.72742976e+02
0.00000000e+00 2.74000000e+00 6.75809281e+02
0.00000000e+00 2.75000000e+00 6.78881716e+02
0.00000000e+00 2.76000000e+00 6.81960253e+02
0.00000000e+00 2.77000000e+00 6.85044865e+02
0.00000000e+00 2.78000000e+00 6.88135526e+02
0.00000000e+00 2.79000000e+00 6.91232207e+02
0.00000000e+00 2.80000000e+00 6.94334883e+02
0.00000000e+00 2.81000000e+00 6.97443527e+02
0.00000000e+00 2.82000000e+00 7.00558113e+02
0.00000000e+00 2.83000000e+00 7.03678615e+02
0.00000000e+00 2.84000000e+00 7.06805013e+02
0.00000000e+00 2.85000000e+00 7.09937294e+02
0.00000000e+00 2.86000000e+00 7.13075420e+02
0.00000000e+00 2.87000000e+00 7.16219398e+02
0.00000000e+00 2.88000000e+00 7.19369241e+02
0.00000000e+00 2.89000000e+00 7.22524966e+02
0.00000000e+00 2.90000000e+00 7.25686586e+02
0.00000000e+00 2.91000000e+00 7.28854117e+02
0.00000000e+00 2.92000000e+00 7.32027574e+02
0.00000000e+00 2.93000000e+00 7.35206972e+02
0.00000000e+00 2.94000000e+00 7.38392326e+02
0.00000000e+00 2.95000000e+00 7.41583652e+02
0.00000000e+00 2.96000000e+00 7.44780966e+02
0.00000000e+00 2.97000000e+00 7.47984282e+02
0.00000000e+00 2.98000000e+00 7.51193618e+02
0.00000000e+00 2.99000000e+00 7.54408989e+02
0.00000000e+00 3.00000000e+00 7.57630410e+02
0.00000000e+00 3.01000000e+00 7.60857899e+02
0.00000000e+00 3.02000000e+00 7.64091472e+02
0.00000000e+00 3.03000000e+00 7.67331145e+02
0.00000000e+00 3.04000000e+00 7.70576935e+02
0.00000000e+00 3.05000000e+00 7.73828858e+02
0.00000000e+00 3.06000000e+00 7.77086932e+02
0.00000000e+00 3.07000000e+00 7.80351182e+02
0.00000000e+00 3.08000000e+00 7.83621619e+02
0.00000000e+00 3.09000000e+00 7.86898267e+02
0.00000000e+00 3.10000000e+00 7.90181156e+02
0.00000000e+00 3.11000000e+00 7.93470326e+02
0.00000000e+00 3.12000000e+00 7.96765775e+02
0.00000000e+00 3.13000000e+00 8.00067524e+02
0.00000000e+00 3.14000000e+00 8.03375594e+02
0.00000000e+00 3.15000000e+00 8.06690008e+02
0.00000000e+00 3.16000000e+00 8.10010787e+02
0.00000000e+00 3.17000000e+00 8.13337954e+02
0.00000000e+00 3.18000000e+00 8.16671531e+02
0.00000000e+00 3.19000000e+00 8.20011538e+02
0.00000000e+00 3.20000000e+00 8.23357999e+02
0.00000000e+00 3.21000000e+00 8.26710936e+02
0.00000000e+00 3.22000000e+00 8.30070372e+02
0.00000000e+00 3.23000000e+00 8.33436347e+02
0.00000000e+00 3.24000000e+00 8.36808919e+02
0.00000000e+00 3.25000000e+00 8.40188064e+02
0.00000000e+00 3.26000000e+00 8.43573790e+02
0.00000000e+00 3.27000000e+00 8.46966060e+02
0.00000000e+00 3.28000000e+00 8.50364820e+02
0.00000000e+00 3.29000000e+00 8.53770021e+02
0.00000000e+00 3.30000000e+00 8.57181610e+02
0.00000000e+00 3.31000000e+00 8.60599536e+02
0.00000000e+00 3.32000000e+00 8.64023805e+02
0.00000000e+00 3.33000000e+00 8.67454352e+02
0.00000000e+00 3.34000000e+00 8.70891091e+02
0.00000000e+00 3.35000000e+00 8.74333965e+02
0.00000000e+00 3.36000000e+00 8.77782927e+02
0.00000000e+00 3.37000000e+00 8.81237927e+02
0.00000000e+00 3.38000000e+00 8.84698912e+02
0.00000000e+00 3.39000000e+00 8.88165917e+02
0.00000000e+00 3.40000000e+00 8.91638854e+02
0.00000000e+00 3.41000000e+00 8.95117634e+02
0.00000000e+00 3.42000000e+00 8.98602207e+02
0.00000000e+00 3.43000000e+00 9.02092523e+02
0.00000000e+00 3.44000000e+00 9.05588533e+02
0.00000000e+00 3.45000000e+00 9.09090282e+02
0.00000000e+00 3.46000000e+00 9.12597706e+02
0.00000000e+00 3.47000000e+00 9.16110823e+02
0.00000000e+00 3.48000000e+00 9.19629726e+02
0.00000000e+00 3.49000000e+00 9.23154506e+02
0.00000000e+00 3.50000000e+00 9.26685308e+02
0.00000000e+00 3.51000000e+00 9.30222294e+02
0.00000000e+00 3.52000000e+00 9.33765442e+02
0.00000000e+00 3.53000000e+00 9.37314846e+02
0.00000000e+00 3.54000000e+00 9.40870597e+02
0.00000000e+00 3.55000000e+00 9.44432869e+02
0.00000000e+00 3.56000000e+00 9.48001792e+02
0.00000000e+00 3.57000000e+00 9.51577352e+02
0.00000000e+00 3.58000000e+00 9.55159640e+02
0.00000000e+00 3.59000000e+00 9.58748752e+02
0.00000000e+00 3.60000000e+00 9.62344965e+02
0.00000000e+00 3.61000000e+00 9.65948227e+02
0.00000000e+00 3.62000000e+00 9.69558603e+02
0.00000000e+00 3.63000000e+00 9.73176188e+02
0.00000000e+00 3.64000000e+00 9.76801210e+02
0.00000000e+00 3.65000000e+00 9.80433737e+02
0.00000000e+00 3.66000000e+00 9.84073721e+02
0.00000000e+00 3.67000000e+00 9.87721033e+02
0.00000000e+00 3.68000000e+00 9.91375620e+02
0.00000000e+00 3.69000000e+00 9.95037320e+02
0.00000000e+00 3.70000000e+00 9.98705830e+02
0.00000000e+00 3.71000000e+00 1.00238098e+03
0.00000000e+00 3.72000000e+00 1.00606275e+03
0.00000000e+00 3.73000000e+00 1.00975092e+03
0.00000000e+00 3.74000000e+00 1.01344521e+03
0.00000000e+00 3.75000000e+00 1.01714546e+03
0.00000000e+00 3.76000000e+00 1.02085173e+03
0.00000000e+00 3.77000000e+00 1.02456365e+03
0.00000000e+00 3.78000000e+00 1.02828100e+03
0.00000000e+00 3.79000000e+00 1.03200371e+03
0.00000000e+00 3.80000000e+00 1.03573173e+03
0.00000000e+00 3.81000000e+00 1.03946467e+03
0.00000000e+00 3.82000000e+00 1.04320236e+03
0.00000000e+00 3.83000000e+00 1.04694492e+03
0.00000000e+00 3.84000000e+00 1.05069194e+03
0.00000000e+00 3.85000000e+00 1.05444320e+03
0.00000000e+00 3.86000000e+00 1.05819881e+03
0.00000000e+00 3.87000000e+00 1.06195903e+03
0.00000000e+00 3.88000000e+00 1.06572407e+03
0.00000000e+00 3.89000000e+00 1.06949444e+03
0.00000000e+00 3.90000000e+00 1.07327061e+03
0.00000000e+00 3.91000000e+00 1.07705274e+03
0.00000000e+00 3.92000000e+00 1.08084128e+03
0.00000000e+00 3.93000000e+00 1.08463681e+03
0.00000000e+00 3.94000000e+00 1.08843941e+03
0.00000000e+00 3.95000000e+00 1.09224955e+03
0.00000000e+00 3.96000000e+00 1.09606783e+03
0.00000000e+00 3.97000000e+00 1.09989235e+03
0.00000000e+00 3.98000000e+00 1.10372851e+03
0.00000000e+00 3.99000000e+00 1.10757389e+03
0.00000000e+00 4.00000000e+00 1.11142761e+03
0.00000000e+00 4.01000000e+00 1.11529125e+03
0.00000000e+00 4.02000000e+00 1.11916521e+03
0.00000000e+00 4.03000000e+00 1.12304960e+03
0.00000000e+00 4.04000000e+00 1.12694513e+03
0.00000000e+00 4.05000000e+00 1.13085203e+03
0.00000000e+00 4.06000000e+00 1.13477023e+03
0.00000000e+00 4.07000000e+00 1.13869936e+03
0.00000000e+00 4.08000000e+00 1.14263784e+03
0.00000000e+00 4.09000000e+00 1.14658465e+03
0.00000000e+00 4.10000000e+00 1.15053894e+03
0.00000000e+00 4.11000000e+00 1.15449917e+03
0.00000000e+00 4.12000000e+00 1.15846458e+03
0.00000000e+00 4.13000000e+00 1.16243392e+03
0.00000000e+00 4.14000000e+00 1.16640585e+03
0.00000000e+00 4.15000000e+00 1.17037984e+03
0.00000000e+00 4.16000000e+00 1.17435419e+03
0.00000000e+00 4.17000000e+00 1.17832806e+03
0.00000000e+00 4.18000000e+00 1.18230039e+03
0.00000000e+00 4.19000000e+00 1.18626971e+03
0.00000000e+00 4.20000000e+00 1.19023557e+03
0.00000000e+00 4.21000000e+00 1.19419622e+03
0.00000000e+00 4.22000000e+00 1.19815090e+03
0.00000000e+00 4.23000000e+00 1.20209846e+03
0.00000000e+00 4.24000000e+00 1.20603756e+03
0.00000000e+00 4.25000000e+00 1.20996762e+03
0.00000000e+00 4.26000000e+00 1.21388711e+03
0.00000000e+00 4.27000000e+00 1.21779633e+03
0.00000000e+00 4.28000000e+00 1.22169490e+03
0.00000000e+00 4.29000000e+00 1.22558288e+03
0.00000000e+00 4.30000000e+00 1.22946038e+03
0.00000000e+00 4.31000000e+00 1.23332700e+03
0.00000000e+00 4.32000000e+00 1.23718330e+03
0.00000000e+00 4.33000000e+00 1.24102855e+03
0.00000000e+00 4.34000000e+00 1.24486341e+03
0.00000000e+00 4.35000000e+00 1.24868726e+03
0.00000000e+00 4.36000000e+00 1.25250049e+03
0.00000000e+00 4.37000000e+00 1.25630283e+03
0.00000000e+00 4.38000000e+00 1.26009432e+03
0.00000000e+00 4.39000000e+00 1.26387505e+03
0.00000000e+00 4.40000000e+00 1.26764473e+03
0.00000000e+00 4.41000000e+00 1.27140376e+03
0.00000000e+00 4.42000000e+00 1.27515154e+03
0.00000000e+00 4.43000000e+00 1.27888878e+03
0.00000000e+00 4.44000000e+00 1.28261462e+03
0.00000000e+00 4.45000000e+00 1.28633000e+03
0.00000000e+00 4.46000000e+00 1.29003392e+03
0.00000000e+00 4.47000000e+00 1.29372724e+03
0.00000000e+00 4.48000000e+00 1.29740908e+03
0.00000000e+00 4.49000000e+00 1.30108015e+03
0.00000000e+00 4.50000000e+00 1.30473971e+03
0.00000000e+00 4.51000000e+00 1.30838836e+03
0.00000000e+00 4.52000000e+00 1.31202544e+03
0.00000000e+00 4.53000000e+00 1.31565147e+03
0.00000000e+00 4.54000000e+00 1.31926587e+03
0.00000000e+00 4.55000000e+00 1.32286913e+03
0.00000000e+00 4.56000000e+00 1.32646066e+03
0.00000000e+00 4.57000000e+00 1.33004096e+03
0.00000000e+00 4.58000000e+00 1.33360943e+03
0.00000000e+00 4.59000000e+00 1.33716664e+03
0.00000000e+00 4.60000000e+00 1.34071186e+03
0.00000000e+00 4.61000000e+00 1.34424579e+03
0.00000000e+00 4.62000000e+00 1.34776758e+03
0.00000000e+00 4.63000000e+00 1.35127810e+03
0.00000000e+00 4.64000000e+00 1.35477627e+03
0.00000000e+00 4.65000000e+00 1.35826322e+03
0.00000000e+00 4.66000000e+00 1.36173832e+03
0.00000000e+00 4.67000000e+00 1.36520544e+03
0.00000000e+00 4.68000000e+00 1.36866708e+03
0.00000000e+00 4.69000000e+00 1.37212735e+03
0.00000000e+00 4.70000000e+00 1.37558911e+03
0.00000000e+00 4.71000000e+00 1.37905604e+03
0.00000000e+00 4.72000000e+00 1.38253143e+03
0.00000000e+00 4.73000000e+00 1.38601846e+03
0.00000000e+00 4.74000000e+00 1.38952092e+03
0.00000000e+00 4.75000000e+00 1.39304142e+03
0.00000000e+00 4.76000000e+00 1.39658434e+03
0.00000000e+00 4.77000000e+00 1.40015188e+03
0.00000000e+00 4.78000000e+00 1.40374835e+03
0.00000000e+00 4.79000000e+00 1.40737631e+03
0.00000000e+00 4.80000000e+00 1.41103947e+03
0.00000000e+00 4.81000000e+00 1.41474113e+03
0.00000000e+00 4.82000000e+00 1.41848420e+03
0.00000000e+00 4.83000000e+00 1.42227278e+03
0.00000000e+00 4.84000000e+00 1.42610915e+03
0.00000000e+00 4.85000000e+00 1.42999766e+03
0.00000000e+00 4.86000000e+00 1.43393850e+03
0.00000000e+00 4.87000000e+00 1.43792408e+03
0.00000000e+00 4.88000000e+00 1.44194367e+03
0.00000000e+00 4.89000000e+00 1.44598654e+03
0.00000000e+00 4.90000000e+00 1.45004360e+03
0.00000000e+00 4.91000000e+00 1.45410316e+03
0.00000000e+00 4.92000000e+00 1.45815562e+03
0.00000000e+00 4.93000000e+00 1.46219046e+03
0.00000000e+00 4.94000000e+00 1.46619690e+03
0.00000000e+00 4.95000000e+00 1.47016574e+03
0.00000000e+00 4.96000000e+00 1.47408548e+03
0.00000000e+00 4.97000000e+00 1.47794659e+03
0.00000000e+00 4.98000000e+00 1.48173866e+03
0.00000000e+00 4.99000000e+00 1.48545089e+03
0.00000000e+00 5.00000000e+00 1.48907440e+03
0.00000000e+00 5.01000000e+00 1.49259776e+03
0.00000000e+00 5.02000000e+00 1.49601132e+03
0.00000000e+00 5.03000000e+00 1.49930540e+03
0.00000000e+00 5.04000000e+00 1.50246916e+03
0.00000000e+00 5.05000000e+00 1.50549358e+03
0.00000000e+00 5.06000000e+00 1.50837313e+03
0.00000000e+00 5.07000000e+00 1.51112155e+03
0.00000000e+00 5.08000000e+00 1.51375906e+03
0.00000000e+00 5.09000000e+00 1.51630335e+03
0.00000000e+00 5.10000000e+00 1.51877332e+03
0.00000000e+00 5.11000000e+00 1.52118866e+03
0.00000000e+00 5.12000000e+00 1.52356685e+03
0.00000000e+00 5.13000000e+00 1.52592678e+03
0.00000000e+00 5.14000000e+00 1.52828749e+03
0.00000000e+00 5.15000000e+00 1.53066632e+03
0.00000000e+00 5.16000000e+00 1.53308200e+03
0.00000000e+00 5.17000000e+00 1.53555305e+03
0.00000000e+00 5.18000000e+00 1.53809664e+03
0.00000000e+00 5.19000000e+00 1.54073125e+03
0.00000000e+00 5.20000000e+00 1.54347514e+03
0.00000000e+00 5.21000000e+00 1.54634529e+03
0.00000000e+00 5.22000000e+00 1.54935992e+03
0.00000000e+00 5.23000000e+00 1.55253732e+03
0.00000000e+00 5.24000000e+00 1.55589432e+03
0.00000000e+00 5.25000000e+00 1.55944892e+03
0.00000000e+00 5.26000000e+00 1.56321330e+03
0.00000000e+00 5.27000000e+00 1.56717166e+03
0.00000000e+00 5.28000000e+00 1.57130293e+03
0.00000000e+00 5.29000000e+00 1.57558747e+03
0.00000000e+00 5.30000000e+00 1.58000299e+03
0.00000000e+00 5.31000000e+00 1.58452856e+03
0.00000000e+00 5.32000000e+00 1.58914429e+03
0.00000000e+00 5.33000000e+00 1.59382869e+03
0.00000000e+00 5.34000000e+00 1.59856049e+03
0.00000000e+00 5.35000000e+00 1.60331932e+03
0.00000000e+00 5.36000000e+00 1.60808461e+03
0.00000000e+00 5.37000000e+00 1.61283459e+03
0.00000000e+00 5.38000000e+00 1.61754831e+03
0.00000000e+00 5.39000000e+00 1.62220614e+03
0.00000000e+00 5.40000000e+00 1.62678592e+03
0.00000000e+00 5.41000000e+00 1.63126664e+03
0.00000000e+00 5.42000000e+00 1.63562789e+03
0.00000000e+00 5.43000000e+00 1.63984914e+03
0.00000000e+00 5.44000000e+00 1.64390869e+03
0.00000000e+00 5.45000000e+00 1.64778578e+03
0.00000000e+00 5.46000000e+00 1.65146706e+03
0.00000000e+00 5.47000000e+00 1.65496312e+03
0.00000000e+00 5.48000000e+00 1.65829110e+03
0.00000000e+00 5.49000000e+00 1.66146853e+03
0.00000000e+00 5.50000000e+00 1.66451419e+03
0.00000000e+00 5.51000000e+00 1.66744449e+03
0.00000000e+00 5.52000000e+00 1.67027675e+03
0.00000000e+00 5.53000000e+00 1.67276421e+03
0.00000000e+00 5.54000000e+00 1.67571801e+03
0.00000000e+00 5.55000000e+00 1.67836175e+03
0.00000000e+00 5.56000000e+00 1.68097672e+03
0.00000000e+00 5.57000000e+00 1.68358005e+03
0.00000000e+00 5.58000000e+00 1.68618990e+03
0.00000000e+00 5.59000000e+00 1.68882244e+03
0.00000000e+00 5.60000000e+00 1.69149428e+03
0.00000000e+00 5.61000000e+00 1.69422229e+03
0.00000000e+00 5.62000000e+00 1.69702389e+03
0.00000000e+00 5.63000000e+00 1.69991581e+03
0.00000000e+00 5.64000000e+00 1.70291402e+03
0.00000000e+00 5.65000000e+00 1.70603516e+03
0.00000000e+00 5.66000000e+00 1.70929138e+03
0.00000000e+00 5.67000000e+00 1.71267853e+03
0.00000000e+00 5.68000000e+00 1.71618548e+03
0.00000000e+00 5.69000000e+00 1.71980241e+03
0.00000000e+00 5.70000000e+00 1.72351957e+03
0.00000000e+00 5.71000000e+00 1.72732759e+03
0.00000000e+00 5.72000000e+00 1.73121743e+03
0.00000000e+00 5.73000000e+00 1.73517846e+03
0.00000000e+00 5.74000000e+00 1.73920103e+03
0.00000000e+00 5.75000000e+00 1.74327554e+03
0.00000000e+00 5.76000000e+00 1.74739275e+03
0.00000000e+00 5.77000000e+00 1.75154362e+03
0.00000000e+00 5.78000000e+00 1.75571767e+03
0.00000000e+00 5.79000000e+00 1.75990531e+03
0.00000000e+00 5.80000000e+00 1.76409698e+03
0.00000000e+00 5.81000000e+00 1.76828313e+03
0.00000000e+00 5.82000000e+00 1.77245549e+03
0.00000000e+00 5.83000000e+00 1.77660324e+03
0.00000000e+00 5.84000000e+00 1.78071687e+03
0.00000000e+00 5.85000000e+00 1.78478685e+03
0.00000000e+00 5.86000000e+00 1.78880467e+03
0.00000000e+00 5.87000000e+00 1.79276613e+03
0.00000000e+00 5.88000000e+00 1.79666799e+03
0.00000000e+00 5.89000000e+00 1.80050583e+03
0.00000000e+00 5.90000000e+00 1.80427604e+03
0.00000000e+00 5.91000000e+00 1.80797503e+03
0.00000000e+00 5.92000000e+00 1.81159922e+03
0.00000000e+00 5.93000000e+00 1.81514533e+03
0.00000000e+00 5.94000000e+00 1.81861046e+03
0.00000000e+00 5.95000000e+00 1.82199015e+03
0.00000000e+00 5.96000000e+00 1.82528092e+03
0.00000000e+00 5.97000000e+00 1.82847928e+03
0.00000000e+00 5.98000000e+00 1.83158176e+03
0.00000000e+00 5.99000000e+00 1.83458494e+03
0.00000000e+00 6.00000000e+00 1.83748585e+03
0.00000000e+00 6.01000000e+00 1.84028130e+03
0.00000000e+00 6.02000000e+00 1.84296729e+03
0.00000000e+00 6.03000000e+00 1.84554051e+03
0.00000000e+00 6.04000000e+00 1.84799767e+03
0.00000000e+00 6.05000000e+00 1.85033552e+03
0.00000000e+00 6.06000000e+00 1.85255278e+03
0.00000000e+00 6.07000000e+00 1.85465595e+03
0.00000000e+00 6.08000000e+00 1.85665393e+03
0.00000000e+00 6.09000000e+00 1.85855508e+03
0.00000000e+00 6.10000000e+00 1.86036730e+03
0.00000000e+00 6.11000000e+00 1.86209891e+03
0.00000000e+00 6.12000000e+00 1.86375819e+03
0.00000000e+00 6.13000000e+00 1.86535339e+03
0.00000000e+00 6.14000000e+00 1.86689272e+03
0.00000000e+00 6.15000000e+00 1.86838433e+03
0.00000000e+00 6.16000000e+00 1.86983633e+03
0.00000000e+00 6.17000000e+00 1.87125677e+03
0.00000000e+00 6.18000000e+00 1.87265427e+03
0.00000000e+00 6.19000000e+00 1.87403637e+03
0.00000000e+00 6.20000000e+00 1.87541079e+03
0.00000000e+00 6.21000000e+00 1.87678537e+03
0.00000000e+00 6.22000000e+00 1.87816792e+03
0.00000000e+00 6.23000000e+00 1.87956620e+03
0.00000000e+00 6.24000000e+00 1.88098791e+03
0.00000000e+00 6.25000000e+00 1.88244071e+03
0.00000000e+00 6.26000000e+00 1.88393037e+03
0.00000000e+00 6.27000000e+00 1.88545536e+03
0.00000000e+00 6.28000000e+00 1.88701235e+03
0.00000000e+00 6.29000000e+00 1.88859801e+03
0.00000000e+00 6.30000000e+00 1.89020904e+03
0.00000000e+00 6.31000000e+00 1.89184272e+03
0.00000000e+00 6.32000000e+00 1.89349527e+03
0.00000000e+00 6.33000000e+00 1.89516339e+03
0.00000000e+00 6.34000000e+00 1.89684386e+03
0.00000000e+00 6.35000000e+00 1.89853347e+03
0.00000000e+00 6.36000000e+00 1.90022904e+03
0.00000000e+00 6.37000000e+00 1.90192739e+03
0.00000000e+00 6.38000000e+00 1.90362538e+03
0.00000000e+00 6.39000000e+00 1.90531985e+03
0.00000000e+00 6.40000000e+00 1.90700770e+03
0.00000000e+00 6.41000000e+00 1.90868581e+03
0.00000000e+00 6.42000000e+00 1.91035111e+03
0.00000000e+00 6.43000000e+00 1.91200052e+03
0.00000000e+00 6.44000000e+00 1.91363099e+03
0.00000000e+00 6.45000000e+00 1.91523948e+03
0.00000000e+00 6.46000000e+00 1.91682333e+03
0.00000000e+00 6.47000000e+00 1.91838134e+03
0.00000000e+00 6.48000000e+00 1.91991265e+03
0.00000000e+00 6.49000000e+00 1.92141643e+03
0.00000000e+00 6.50000000e+00 1.92289184e+03
0.00000000e+00 6.51000000e+00 1.92433805e+03
0.00000000e+00 6.52000000e+00 1.92575423e+03
0.00000000e+00 6.53000000e+00 1.92713958e+03
0.00000000e+00 6.54000000e+00 1.92849327e+03
0.00000000e+00 6.55000000e+00 1.92981451e+03
0.00000000e+00 6.56000000e+00 1.93110248e+03
0.00000000e+00 6.57000000e+00 1.93235642e+03
0.00000000e+00 6.58000000e+00 1.93357555e+03
0.00000000e+00 6.59000000e+00 1.93475903e+03
0.00000000e+00 6.60000000e+00 1.93590609e+03
0.00000000e+00 6.61000000e+00 1.93701595e+03
0.00000000e+00 6.62000000e+00 1.93808784e+03
0.00000000e+00 6.63000000e+00 1.93912101e+03
0.00000000e+00 6.64000000e+00 1.94011480e+03
0.00000000e+00 6.65000000e+00 1.94106841e+03
0.00000000e+00 6.66000000e+00 1.94198144e+03
0.00000000e+00 6.67000000e+00 1.94285485e+03
0.00000000e+00 6.68000000e+00 1.94368994e+03
0.00000000e+00 6.69000000e+00 1.94448800e+03
0.00000000e+00 6.70000000e+00 1.94525031e+03
0.00000000e+00 6.71000000e+00 1.94597816e+03
0.00000000e+00 6.72000000e+00 1.94667282e+03
0.00000000e+00 6.73000000e+00 1.94733554e+03
0.00000000e+00 6.74000000e+00 1.94796760e+03
0.00000000e+00 6.75000000e+00 1.94857023e+03
0.00000000e+00 6.76000000e+00 1.94914468e+03
0.00000000e+00 6.77000000e+00 1.94969219e+03
0.00000000e+00 6.78000000e+00 1.95021398e+03
0.00000000e+00 6.79000000e+00 1.95071128e+03
0.00000000e+00 6.80000000e+00 1.95118530e+03
0.00000000e+00 6.81000000e+00 1.95163724e+03
0.00000000e+00 6.82000000e+00 1.95206829e+03
0.00000000e+00 6.83000000e+00 1.95247966e+03
0.00000000e+00 6.84000000e+00 1.95287251e+03
0.00000000e+00 6.85000000e+00 1.95324802e+03
0.00000000e+00 6.86000000e+00 1.95360850e+03
0.00000000e+00 6.87000000e+00 1.95396075e+03
0.00000000e+00 6.88000000e+00 1.95431269e+03
0.00000000e+00 6.89000000e+00 1.95467213e+03
0.00000000e+00 6.90000000e+00 1.95504684e+03
0.00000000e+00 6.91000000e+00 1.95544492e+03
0.00000000e+00 6.92000000e+00 1.95587399e+03
0.00000000e+00 6.93000000e+00 1.95634129e+03
0.00000000e+00 6.94000000e+00 1.95685434e+03
0.00000000e+00 6.95000000e+00 1.95742061e+03
0.00000000e+00 6.96000000e+00 1.95804751e+03
0.00000000e+00 6.97000000e+00 1.95874241e+03
0.00000000e+00 6.98000000e+00 1.95951261e+03
0.00000000e+00 6.99000000e+00 1.96036539e+03
0.00000000e+00 7.00000000e+00 1.96130797e+03
0.00000000e+00 7.01000000e+00 1.96234754e+03
0.00000000e+00 7.02000000e+00 1.96349125e+03
0.00000000e+00 7.03000000e+00 1.96474622e+03
0.00000000e+00 7.04000000e+00 1.96611988e+03
0.00000000e+00 7.05000000e+00 1.96761974e+03
0.00000000e+00 7.06000000e+00 1.96924517e+03
0.00000000e+00 7.07000000e+00 1.97096863e+03
0.00000000e+00 7.08000000e+00 1.97275579e+03
0.00000000e+00 7.09000000e+00 1.97457250e+03
0.00000000e+00 7.10000000e+00 1.97638478e+03
0.00000000e+00 7.11000000e+00 1.97815882e+03
0.00000000e+00 7.12000000e+00 1.97986095e+03
0.00000000e+00 7.13000000e+00 1.98145771e+03
0.00000000e+00 7.14000000e+00 1.98291623e+03
0.00000000e+00 7.15000000e+00 1.98420395e+03
0.00000000e+00 7.16000000e+00 1.98528710e+03
0.00000000e+00 7.17000000e+00 1.98613307e+03
0.00000000e+00 7.18000000e+00 1.98670958e+03
0.00000000e+00 7.19000000e+00 1.98698465e+03
0.00000000e+00 7.20000000e+00 1.98692672e+03
0.00000000e+00 7.21000000e+00 1.98650461e+03
0.00000000e+00 7.22000000e+00 1.98568765e+03
0.00000000e+00 7.23000000e+00 1.98444712e+03
0.00000000e+00 7.24000000e+00 1.98275225e+03
0.00000000e+00 7.25000000e+00 1.98057397e+03
0.00000000e+00 7.26000000e+00 1.97789763e+03
0.00000000e+00 7.27000000e+00 1.97476303e+03
0.00000000e+00 7.28000000e+00 1.97122317e+03
0.00000000e+00 7.29000000e+00 1.96733052e+03
0.00000000e+00 7.30000000e+00 1.96313774e+03
0.00000000e+00 7.31000000e+00 1.95869631e+03
0.00000000e+00 7.32000000e+00 1.95405570e+03
0.00000000e+00 7.33000000e+00 1.94926562e+03
0.00000000e+00 7.34000000e+00 1.94437493e+03
0.00000000e+00 7.35000000e+00 1.93943165e+03
0.00000000e+00 7.36000000e+00 1.93448296e+03
0.00000000e+00 7.37000000e+00 1.92957634e+03
0.00000000e+00 7.38000000e+00 1.92475679e+03
0.00000000e+00 7.39000000e+00 1.92006827e+03
4.24791000e+00 2.50000000e-01 4.38129700e+01
4.24791000e+00 2.60000000e-01 4.55514750e+01
4.24791000e+00 2.70000000e-01 4.72908570e+01
4.24791000e+00 2.80000000e-01 4.90310970e+01
4.24791000e+00 2.90000000e-01 5.07721690e+01
4.24791000e+00 3.00000000e-01 5.25140540e+01
4.24791000e+00 3.10000000e-01 5.42567250e+01
4.24791000e+00 3.20000000e-01 5.60001580e+01
4.24791000e+00 3.30000000e-01 5.77443280e+01
4.24791000e+00 3.40000000e-01 5.94892110e+01
4.24791000e+00 3.50000000e-01 6.12347830e+01
4.24791000e+00 3.60000000e-01 6.29810150e+01
4.24791000e+00 3.70000000e-01 6.47278850e+01
4.24791000e+00 3.80000000e-01 6.64753680e+01
4.24791000e+00 3.90000000e-01 6.82234360e+01
4.24791000e+00 4.00000000e-01 6.99720680e+01
4.24791000e+00 4.10000000e-01 7.17212370e+01
4.24791000e+00 4.20000000e-01 7.34709190e+01
4.24791000e+00 4.30000000e-01 7.52210900e+01
4.24791000e+00 4.40000000e-01 7.69717260e+01
4.24791000e+00 4.50000000e-01 7.87228030e+01
4.24791000e+00 4.60000000e-01 8.04743100e+01
4.24791000e+00 4.70000000e-01 8.22262840e+01
4.24791000e+00 4.80000000e-01 8.39787750e+01
4.24791000e+00 4.90000000e-01 8.57318290e+01
4.24791000e+00 5.00000000e-01 8.74854960e+01
4.24791000e+00 5.10000000e-01 8.92398190e+01
4.24791000e+00 5.20000000e-01 9.09948470e+01
4.24791000e+00 5.30000000e-01 9.27506210e+01
4.24791000e+00 5.40000000e-01 9.45071850e+01
4.24791000e+00 5.50000000e-01 9.62645840e+01
4.24791000e+00 5.60000000e-01 9.80228560e+01
4.24791000e+00 5.70000000e-01 9.97820460e+01
4.24791000e+00 5.80000000e-01 1.01542192e+02
4.24791000e+00 5.90000000e-01 1.03303333e+02
4.24791000e+00 6.00000000e-01 1.05065511e+02
4.24791000e+00 6.10000000e-01 1.06828763e+02
4.24791000e+00 6.20000000e-01 1.08593127e+02
4.24791000e+00 6.30000000e-01 1.10358638e+02
4.24791000e+00 6.40000000e-01 1.12125336e+02
4.24791000e+00 6.50000000e-01 1.13893259e+02
4.24791000e+00 6.60000000e-01 1.15662439e+02
4.24791000e+00 6.70000000e-01 1.17432868e+02
4.24791000e+00 6.80000000e-01 1.19204593e+02
4.24791000e+00 6.90000000e-01 1.20977609e+02
4.24791000e+00 7.00000000e-01 1.22751927e+02
4.24791000e+00 7.10000000e-01 1.24527560e+02
4.24791000e+00 7.20000000e-01 1.26304517e+02
4.24791000e+00 7.30000000e-01 1.28082809e+02
4.24791000e+00 7.40000000e-01 1.29862449e+02
4.24791000e+00 7.50000000e-01 1.31643446e+02
4.24791000e+00 7.60000000e-01 1.33425805e+02
4.24791000e+00 7.70000000e-01 1.35209543e+02
4.24791000e+00 7.80000000e-01 1.36994664e+02
4.24791000e+00 7.90000000e-01 1.38781182e+02
4.24791000e+00 8.00000000e-01 1.40569100e+02
4.24791000e+00 8.10000000e-01 1.42358437e+02
4.24791000e+00 8.20000000e-01 1.44149194e+02
4.24791000e+00 8.30000000e-01 1.45941381e+02
4.24791000e+00 8.40000000e-01 1.47735008e+02
4.24791000e+00 8.50000000e-01 1.49530083e+02
4.24791000e+00 8.60000000e-01 1.51326623e+02
4.24791000e+00 8.70000000e-01 1.53124678e+02
4.24791000e+00 8.80000000e-01 1.54924302e+02
4.24791000e+00 8.90000000e-01 1.56725548e+02
4.24791000e+00 9.00000000e-01 1.58528468e+02
4.24791000e+00 9.10000000e-01 1.60333115e+02
4.24791000e+00 9.20000000e-01 1.62139539e+02
4.24791000e+00 9.30000000e-01 1.63947800e+02
4.24791000e+00 9.40000000e-01 1.65757936e+02
4.24791000e+00 9.50000000e-01 1.67569998e+02
4.24791000e+00 9.60000000e-01 1.69384043e+02
4.24791000e+00 9.70000000e-01 1.71200101e+02
4.24791000e+00 9.80000000e-01 1.73018241e+02
4.24791000e+00 9.90000000e-01 1.74838487e+02
4.24791000e+00 1.00000000e+00 1.76660900e+02
4.24791000e+00 1.01000000e+00 1.78485517e+02
4.24791000e+00 1.02000000e+00 1.80312376e+02
4.24791000e+00 1.03000000e+00 1.82141538e+02
4.24791000e+00 1.04000000e+00 1.83973031e+02
4.24791000e+00 1.05000000e+00 1.85806898e+02
4.24791000e+00 1.06000000e+00 1.87643187e+02
4.24791000e+00 1.07000000e+00 1.89481981e+02
4.24791000e+00 1.08000000e+00 1.91323355e+02
4.24791000e+00 1.09000000e+00 1.93167388e+02
4.24791000e+00 1.10000000e+00 1.95014158e+02
4.24791000e+00 1.11000000e+00 1.96863741e+02
4.24791000e+00 1.12000000e+00 1.98716214e+02
4.24791000e+00 1.13000000e+00 2.00571651e+02
4.24791000e+00 1.14000000e+00 2.02430127e+02
4.24791000e+00 1.15000000e+00 2.04291712e+02
4.24791000e+00 1.16000000e+00 2.06156479e+02
4.24791000e+00 1.17000000e+00 2.08024496e+02
4.24791000e+00 1.18000000e+00 2.09895841e+02
4.24791000e+00 1.19000000e+00 2.11770579e+02
4.24791000e+00 1.20000000e+00 2.13648773e+02
4.24791000e+00 1.21000000e+00 2.15530490e+02
4.24791000e+00 1.22000000e+00 2.17415794e+02
4.24791000e+00 1.23000000e+00 2.19304767e+02
4.24791000e+00 1.24000000e+00 2.21197458e+02
4.24791000e+00 1.25000000e+00 2.23093927e+02
4.24791000e+00 1.26000000e+00 2.24994239e+02
4.24791000e+00 1.27000000e+00 2.26898386e+02
4.24791000e+00 1.28000000e+00 2.28806343e+02
4.24791000e+00 1.29000000e+00 2.30718126e+02
4.24791000e+00 1.30000000e+00 2.32633693e+02
4.24791000e+00 1.31000000e+00 2.34553051e+02
4.24791000e+00 1.32000000e+00 2.36476177e+02
4.24791000e+00 1.33000000e+00 2.38403066e+02
4.24791000e+00 1.34000000e+00 2.40333702e+02
4.24791000e+00 1.35000000e+00 2.42268081e+02
4.24791000e+00 1.36000000e+00 2.44206181e+02
4.24791000e+00 1.37000000e+00 2.46148009e+02
4.24791000e+00 1.38000000e+00 2.48093530e+02
4.24791000e+00 1.39000000e+00 2.50042766e+02
4.24791000e+00 1.40000000e+00 2.51995681e+02
4.24791000e+00 1.41000000e+00 2.53952271e+02
4.24791000e+00 1.42000000e+00 2.55912545e+02
4.24791000e+00 1.43000000e+00 2.57876469e+02
4.24791000e+00 1.44000000e+00 2.59844043e+02
4.24791000e+00 1.45000000e+00 2.61815277e+02
4.24791000e+00 1.46000000e+00 2.63790148e+02
4.24791000e+00 1.47000000e+00 2.65768695e+02
4.24791000e+00 1.48000000e+00 2.67750974e+02
4.24791000e+00 1.49000000e+00 2.69737031e+02
4.24791000e+00 1.50000000e+00 2.71726898e+02
4.24791000e+00 1.51000000e+00 2.73720620e+02
4.24791000e+00 1.52000000e+00 2.75718241e+02
4.24791000e+00 1.53000000e+00 2.77719814e+02
4.24791000e+00 1.54000000e+00 2.79725383e+02
4.24791000e+00 1.55000000e+00 2.81734981e+02
4.24791000e+00 1.56000000e+00 2.83748652e+02
4.24791000e+00 1.57000000e+00 2.85766439e+02
4.24791000e+00 1.58000000e+00 2.87788384e+02
4.24791000e+00 1.59000000e+00 2.89814531e+02
4.24791000e+00 1.60000000e+00 2.91844920e+02
4.24791000e+00 1.61000000e+00 2.93879594e+02
4.24791000e+00 1.62000000e+00 2.95918596e+02
4.24791000e+00 1.63000000e+00 2.97961965e+02
4.24791000e+00 1.64000000e+00 3.00009745e+02
4.24791000e+00 1.65000000e+00 3.02061974e+02
4.24791000e+00 1.66000000e+00 3.04118689e+02
4.24791000e+00 1.67000000e+00 3.06179897e+02
4.24791000e+00 1.68000000e+00 3.08245600e+02
4.24791000e+00 1.69000000e+00 3.10315798e+02
4.24791000e+00 1.70000000e+00 3.12390495e+02
4.24791000e+00 1.71000000e+00 3.14469691e+02
4.24791000e+00 1.72000000e+00 3.16553390e+02
4.24791000e+00 1.73000000e+00 3.18641591e+02
4.24791000e+00 1.74000000e+00 3.20734298e+02
4.24791000e+00 1.75000000e+00 3.22831511e+02
4.24791000e+00 1.76000000e+00 3.24933234e+02
4.24791000e+00 1.77000000e+00 3.27039469e+02
4.24791000e+00 1.78000000e+00 3.29150217e+02
4.24791000e+00 1.79000000e+00 3.31265496e+02
4.24791000e+00 1.80000000e+00 3.33385302e+02
4.24791000e+00 1.81000000e+00 3.35509631e+02
4.24791000e+00 1.82000000e+00 3.37638484e+02
4.24791000e+00 1.83000000e+00 3.39771865e+02
4.24791000e+00 1.84000000e+00 3.41909775e+02
4.24791000e+00 1.85000000e+00 3.44052252e+02
4.24791000e+00 1.86000000e+00 3.46199269e+02
4.24791000e+00 1.87000000e+00 3.48350848e+02
4.24791000e+00 1.88000000e+00 3.50507014e+02
4.24791000e+00 1.89000000e+00 3.52667816e+02
4.24791000e+00 1.90000000e+00 3.54833418e+02
4.24791000e+00 1.91000000e+00 3.57003398e+02
4.24791000e+00 1.92000000e+00 3.59178210e+02
4.24791000e+00 1.93000000e+00 3.61357776e+02
4.24791000e+00 1.94000000e+00 3.63542091e+02
4.24791000e+00 1.95000000e+00 3.65731172e+02
4.24791000e+00 1.96000000e+00 3.67925068e+02
4.24791000e+00 1.97000000e+00 3.70123811e+02
4.24791000e+00 1.98000000e+00 3.72327396e+02
4.24791000e+00 1.99000000e+00 3.74535869e+02
4.24791000e+00 2.00000000e+00 3.76749275e+02
4.24791000e+00 2.01000000e+00 3.78967597e+02
4.24791000e+00 2.02000000e+00 3.81190896e+02
4.24791000e+00 2.03000000e+00 3.83419196e+02
4.24791000e+00 2.04000000e+00 3.85652489e+02
4.24791000e+00 2.05000000e+00 3.87890862e+02
4.24791000e+00 2.06000000e+00 3.90134292e+02
4.24791000e+00 2.07000000e+00 3.92382816e+02
4.24791000e+00 2.08000000e+00 3.94636501e+02
4.24791000e+00 2.09000000e+00 3.96895317e+02
4.24791000e+00 2.10000000e+00 3.99159368e+02
4.24791000e+00 2.11000000e+00 4.01428623e+02
4.24791000e+00 2.12000000e+00 4.03703145e+02
4.24791000e+00 2.13000000e+00 4.05982961e+02
4.24791000e+00 2.14000000e+00 4.08268083e+02
4.24791000e+00 2.15000000e+00 4.10558584e+02
4.24791000e+00 2.16000000e+00 4.12854435e+02
4.24791000e+00 2.17000000e+00 4.15155745e+02
4.24791000e+00 2.18000000e+00 4.17462453e+02
4.24791000e+00 2.19000000e+00 4.19774695e+02
4.24791000e+00 2.20000000e+00 4.22092391e+02
4.24791000e+00 2.21000000e+00 4.24415687e+02
4.24791000e+00 2.22000000e+00 4.26744499e+02
4.24791000e+00 2.23000000e+00 4.29078977e+02
4.24791000e+00 2.24000000e+00 4.31419036e+02
4.24791000e+00 2.25000000e+00 4.33764817e+02
4.24791000e+00 2.26000000e+00 4.36116242e+02
4.24791000e+00 2.27000000e+00 4.38473373e+02
4.24791000e+00 2.28000000e+00 4.40836107e+02
4.24791000e+00 2.29000000e+00 4.43204457e+02
4.24791000e+00 2.30000000e+00 4.45578365e+02
4.24791000e+00 2.31000000e+00 4.47957793e+02
4.24791000e+00 2.32000000e+00 4.50342744e+02
4.24791000e+00 2.33000000e+00 4.52733111e+02
4.24791000e+00 2.34000000e+00 4.55128974e+02
4.24791000e+00 2.35000000e+00 4.57530188e+02
4.24791000e+00 2.36000000e+00 4.59936787e+02
4.24791000e+00 2.37000000e+00 4.62348722e+02
4.24791000e+00 2.38000000e+00 4.64765921e+02
4.24791000e+00 2.39000000e+00 4.67188450e+02
4.24791000e+00 2.40000000e+00 4.69616176e+02
4.24791000e+00 2.41000000e+00 4.72049114e+02
4.24791000e+00 2.42000000e+00 4.74487249e+02
4.24791000e+00 2.43000000e+00 4.76930488e+02
4.24791000e+00 2.44000000e+00 4.79378878e+02
4.24791000e+00 2.45000000e+00 4.81832345e+02
4.24791000e+00 2.46000000e+00 4.84290851e+02
4.24791000e+00 2.47000000e+00 4.86754555e+02
4.24791000e+00 2.48000000e+00 4.89223489e+02
4.24791000e+00 2.49000000e+00 4.91697731e+02
4.24791000e+00 2.50000000e+00 4.94177459e+02
4.24791000e+00 2.51000000e+00 4.96662711e+02
4.24791000e+00 2.52000000e+00 4.99153562e+02
4.24791000e+00 2.53000000e+00 5.01650168e+02
4.24791000e+00 2.54000000e+00 5.04152608e+02
4.24791000e+00 2.55000000e+00 5.06660939e+02
4.24791000e+00 2.56000000e+00 5.09175276e+02
4.24791000e+00 2.57000000e+00 5.11695775e+02
4.24791000e+00 2.58000000e+00 5.14222455e+02
4.24791000e+00 2.59000000e+00 5.16755414e+02
4.24791000e+00 2.60000000e+00 5.19294803e+02
4.24791000e+00 2.61000000e+00 5.21840703e+02
4.24791000e+00 2.62000000e+00 5.24393173e+02
4.24791000e+00 2.63000000e+00 5.26952310e+02
4.24791000e+00 2.64000000e+00 5.29518276e+02
4.24791000e+00 2.65000000e+00 5.32091129e+02
4.24791000e+00 2.66000000e+00 5.34670910e+02
4.24791000e+00 2.67000000e+00 5.37257564e+02
4.24791000e+00 2.68000000e+00 5.39851053e+02
4.24791000e+00 2.69000000e+00 5.42451280e+02
4.24791000e+00 2.70000000e+00 5.45058122e+02
4.24791000e+00 2.71000000e+00 5.47671494e+02
4.24791000e+00 2.72000000e+00 5.50291315e+02
4.24791000e+00 2.73000000e+00 5.52917575e+02
4.24791000e+00 2.74000000e+00 5.55550111e+02
4.24791000e+00 2.75000000e+00 5.58188840e+02
4.24791000e+00 2.76000000e+00 5.60833678e+02
4.24791000e+00 2.77000000e+00 5.63484545e+02
4.24791000e+00 2.78000000e+00 5.66141429e+02
4.24791000e+00 2.79000000e+00 5.68804172e+02
4.24791000e+00 2.80000000e+00 5.71472693e+02
4.24791000e+00 2.81000000e+00 5.74146913e+02
4.24791000e+00 2.82000000e+00 5.76826742e+02
4.24791000e+00 2.83000000e+00 5.79512125e+02
4.24791000e+00 2.84000000e+00 5.82203006e+02
4.24791000e+00 2.85000000e+00 5.84899257e+02
4.24791000e+00 2.86000000e+00 5.87600823e+02
4.24791000e+00 2.87000000e+00 5.90307763e+02
4.24791000e+00 2.88000000e+00 5.93020160e+02
4.24791000e+00 2.89000000e+00 5.95738101e+02
4.24791000e+00 2.90000000e+00 5.98461694e+02
4.24791000e+00 2.91000000e+00 6.01191037e+02
4.24791000e+00 2.92000000e+00 6.03926178e+02
4.24791000e+00 2.93000000e+00 6.06667203e+02
4.24791000e+00 2.94000000e+00 6.09414197e+02
4.24791000e+00 2.95000000e+00 6.12167247e+02
4.24791000e+00 2.96000000e+00 6.14926439e+02
4.24791000e+00 2.97000000e+00 6.17691859e+02
4.24791000e+00 2.98000000e+00 6.20463594e+02
4.24791000e+00 2.99000000e+00 6.23241731e+02
4.24791000e+00 3.00000000e+00 6.26026398e+02
4.24791000e+00 3.01000000e+00 6.28817639e+02
4.24791000e+00 3.02000000e+00 6.31615540e+02
4.24791000e+00 3.03000000e+00 6.34420187e+02
4.24791000e+00 3.04000000e+00 6.37231672e+02
4.24791000e+00 3.05000000e+00 6.40050082e+02
4.24791000e+00 3.06000000e+00 6.42875464e+02
4.24791000e+00 3.07000000e+00 6.45707723e+02
4.24791000e+00 3.08000000e+00 6.48546724e+02
4.24791000e+00 3.09000000e+00 6.51392336e+02
4.24791000e+00 3.10000000e+00 6.54244424e+02
4.24791000e+00 3.11000000e+00 6.57102855e+02
4.24791000e+00 3.12000000e+00 6.59967497e+02
4.24791000e+00 3.13000000e+00 6.62838218e+02
4.24791000e+00 3.14000000e+00 6.65714887e+02
4.24791000e+00 3.15000000e+00 6.68597371e+02
4.24791000e+00 3.16000000e+00 6.71485540e+02
4.24791000e+00 3.17000000e+00 6.74379262e+02
4.24791000e+00 3.18000000e+00 6.77278409e+02
4.24791000e+00 3.19000000e+00 6.80182849e+02
4.24791000e+00 3.20000000e+00 6.83092453e+02
4.24791000e+00 3.21000000e+00 6.86007091e+02
4.24791000e+00 3.22000000e+00 6.88926634e+02
4.24791000e+00 3.23000000e+00 6.91850954e+02
4.24791000e+00 3.24000000e+00 6.94779921e+02
4.24791000e+00 3.25000000e+00 6.97713409e+02
4.24791000e+00 3.26000000e+00 7.00651357e+02
4.24791000e+00 3.27000000e+00 7.03593981e+02
4.24791000e+00 3.28000000e+00 7.06541566e+02
4.24791000e+00 3.29000000e+00 7.09494397e+02
4.24791000e+00 3.30000000e+00 7.12452756e+02
4.24791000e+00 3.31000000e+00 7.15416929e+02
4.24791000e+00 3.32000000e+00 7.18387200e+02
4.24791000e+00 3.33000000e+00 7.21363852e+02
4.24791000e+00 3.34000000e+00 7.24347169e+02
4.24791000e+00 3.35000000e+00 7.27337435e+02
4.24791000e+00 3.36000000e+00 7.30334934e+02
4.24791000e+00 3.37000000e+00 7.33339949e+02
4.24791000e+00 3.38000000e+00 7.36352763e+02
4.24791000e+00 3.39000000e+00 7.39373662e+02
4.24791000e+00 3.40000000e+00 7.42402927e+02
4.24791000e+00 3.41000000e+00 7.45440843e+02
4.24791000e+00 3.42000000e+00 7.48487693e+02
4.24791000e+00 3.43000000e+00 7.51543762e+02
4.24791000e+00 3.44000000e+00 7.54609344e+02
4.24791000e+00 3.45000000e+00 7.57684771e+02
4.24791000e+00 3.46000000e+00 7.60770065e+02
4.24791000e+00 3.47000000e+00 7.63864471e+02
4.24791000e+00 3.48000000e+00 7.66967028e+02
4.24791000e+00 3.49000000e+00 7.70076777e+02
4.24791000e+00 3.50000000e+00 7.73192759e+02
4.24791000e+00 3.51000000e+00 7.76314016e+02
4.24791000e+00 3.52000000e+00 7.79439593e+02
4.24791000e+00 3.53000000e+00 7.82568534e+02
4.24791000e+00 3.54000000e+00 7.85699930e+02
4.24791000e+00 3.55000000e+00 7.88832850e+02
4.24791000e+00 3.56000000e+00 7.91966281e+02
4.24791000e+00 3.57000000e+00 7.95099273e+02
4.24791000e+00 3.58000000e+00 7.98230877e+02
4.24791000e+00 3.59000000e+00 8.01360145e+02
4.24791000e+00 3.60000000e+00 8.04486131e+02
4.24791000e+00 3.61000000e+00 8.07607889e+02
4.24791000e+00 3.62000000e+00 8.10719225e+02
4.24791000e+00 3.63000000e+00 8.13835228e+02
4.24791000e+00 3.64000000e+00 8.16938807e+02
4.24791000e+00 3.65000000e+00 8.20034403e+02
4.24791000e+00 3.66000000e+00 8.23121428e+02
4.24791000e+00 3.67000000e+00 8.26200694e+02
4.24791000e+00 3.68000000e+00 8.29273453e+02
4.24791000e+00 3.69000000e+00 8.32340860e+02
4.24791000e+00 3.70000000e+00 8.35403991e+02
4.24791000e+00 3.71000000e+00 8.38464004e+02
4.24791000e+00 3.72000000e+00 8.41522052e+02
4.24791000e+00 3.73000000e+00 8.44579289e+02
4.24791000e+00 3.74000000e+00 8.47637060e+02
4.24791000e+00 3.75000000e+00 8.50696347e+02
4.24791000e+00 3.76000000e+00 8.53758283e+02
4.24791000e+00 3.77000000e+00 8.56824014e+02
4.24791000e+00 3.78000000e+00 8.59894687e+02
4.24791000e+00 3.79000000e+00 8.62971650e+02
4.24791000e+00 3.80000000e+00 8.66055884e+02
4.24791000e+00 3.81000000e+00 8.69148495e+02
4.24791000e+00 3.82000000e+00 8.72250623e+02
4.24791000e+00 3.83000000e+00 8.75363455e+02
4.24791000e+00 3.84000000e+00 8.78488302e+02
4.24791000e+00 3.85000000e+00 8.81626085e+02
4.24791000e+00 3.86000000e+00 8.84777747e+02
4.24791000e+00 3.87000000e+00 8.87943468e+02
4.24791000e+00 3.88000000e+00 8.91123493e+02
4.24791000e+00 3.89000000e+00 8.94317617e+02
4.24791000e+00 3.90000000e+00 8.97525780e+02
4.24791000e+00 3.91000000e+00 9.00747975e+02
4.24791000e+00 3.92000000e+00 9.03984444e+02
4.24791000e+00 3.93000000e+00 9.07235023e+02
4.24791000e+00 3.94000000e+00 9.10499618e+02
4.24791000e+00 3.95000000e+00 9.13778223e+02
4.24791000e+00 3.96000000e+00 9.17071158e+02
4.24791000e+00 3.97000000e+00 9.20378145e+02
4.24791000e+00 3.98000000e+00 9.23699133e+02
4.24791000e+00 3.99000000e+00 9.27034195e+02
4.24791000e+00 4.00000000e+00 9.30383575e+02
4.24791000e+00 4.01000000e+00 9.33746953e+02
4.24791000e+00 4.02000000e+00 9.37124320e+02
4.24791000e+00 4.03000000e+00 9.40515972e+02
4.24791000e+00 4.04000000e+00 9.43921757e+02
4.24791000e+00 4.05000000e+00 9.47341532e+02
4.24791000e+00 4.06000000e+00 9.50775109e+02
4.24791000e+00 4.07000000e+00 9.54221047e+02
4.24791000e+00 4.08000000e+00 9.57677059e+02
4.24791000e+00 4.09000000e+00 9.61141210e+02
4.24791000e+00 4.10000000e+00 9.64612000e+02
4.24791000e+00 4.11000000e+00 9.68086999e+02
4.24791000e+00 4.12000000e+00 9.71564247e+02
4.24791000e+00 4.13000000e+00 9.75042283e+02
4.24791000e+00 4.14000000e+00 9.78518720e+02
4.24791000e+00 4.15000000e+00 9.81991553e+02
4.24791000e+00 4.16000000e+00 9.85459327e+02
4.24791000e+00 4.17000000e+00 9.88919687e+02
4.24791000e+00 4.18000000e+00 9.92370601e+02
4.24791000e+00 4.19000000e+00 9.95810676e+02
4.24791000e+00 4.20000000e+00 9.99237489e+02
4.24791000e+00 4.21000000e+00 1.00264904e+03
4.24791000e+00 4.22000000e+00 1.00604403e+03
4.24791000e+00 4.23000000e+00 1.00941989e+03
4.24791000e+00 4.24000000e+00 1.01277482e+03
4.24791000e+00 4.25000000e+00 1.01610732e+03
4.24791000e+00 4.26000000e+00 1.01941539e+03
4.24791000e+00 4.27000000e+00 1.02269982e+03
4.24791000e+00 4.28000000e+00 1.02596164e+03
4.24791000e+00 4.29000000e+00 1.02920138e+03
4.24791000e+00 4.30000000e+00 1.03242057e+03
4.24791000e+00 4.31000000e+00 1.03561976e+03
4.24791000e+00 4.32000000e+00 1.03879981e+03
4.24791000e+00 4.33000000e+00 1.04196228e+03
4.24791000e+00 4.34000000e+00 1.04510740e+03
4.24791000e+00 4.35000000e+00 1.04823656e+03
4.24791000e+00 4.36000000e+00 1.05135065e+03
4.24791000e+00 4.37000000e+00 1.05445024e+03
4.24791000e+00 4.38000000e+00 1.05753710e+03
4.24791000e+00 4.39000000e+00 1.06061134e+03
4.24791000e+00 4.40000000e+00 1.06367436e+03
4.24791000e+00 4.41000000e+00 1.06672704e+03
4.24791000e+00 4.42000000e+00 1.06977013e+03
4.24791000e+00 4.43000000e+00 1.07280496e+03
4.24791000e+00 4.44000000e+00 1.07583183e+03
4.24791000e+00 4.45000000e+00 1.07885245e+03
4.24791000e+00 4.46000000e+00 1.08186701e+03
4.24791000e+00 4.47000000e+00 1.08487549e+03
4.24791000e+00 4.48000000e+00 1.08787776e+03
4.24791000e+00 4.49000000e+00 1.09087293e+03
4.24791000e+00 4.50000000e+00 1.09386151e+03
4.24791000e+00 4.51000000e+00 1.09684216e+03
4.24791000e+00 4.52000000e+00 1.09981549e+03
4.24791000e+00 4.53000000e+00 1.10278035e+03
4.24791000e+00 4.54000000e+00 1.10573697e+03
4.24791000e+00 4.55000000e+00 1.10868467e+03
4.24791000e+00 4.56000000e+00 1.11162322e+03
4.24791000e+00 4.57000000e+00 1.11455239e+03
4.24791000e+00 4.58000000e+00 1.11747156e+03
4.24791000e+00 4.59000000e+00 1.12038086e+03
4.24791000e+00 4.60000000e+00 1.12327933e+03
4.24791000e+00 4.61000000e+00 1.12616743e+03
4.24791000e+00 4.62000000e+00 1.12904390e+03
4.24791000e+00 4.63000000e+00 1.13190947e+03
4.24791000e+00 4.64000000e+00 1.13476266e+03
4.24791000e+00 4.65000000e+00 1.13760439e+03
4.24791000e+00 4.66000000e+00 1.14043350e+03
4.24791000e+00 4.67000000e+00 1.14325332e+03
4.24791000e+00 4.68000000e+00 1.14606487e+03
4.24791000e+00 4.69000000e+00 1.14887200e+03
4.24791000e+00 4.70000000e+00 1.15167570e+03
4.24791000e+00 4.71000000e+00 1.15447978e+03
4.24791000e+00 4.72000000e+00 1.15728526e+03
4.24791000e+00 4.73000000e+00 1.16009585e+03
4.24791000e+00 4.74000000e+00 1.16291271e+03
4.24791000e+00 4.75000000e+00 1.16573933e+03
4.24791000e+00 4.76000000e+00 1.16857708e+03
4.24791000e+00 4.77000000e+00 1.17142917e+03
4.24791000e+00 4.78000000e+00 1.17429729e+03
4.24791000e+00 4.79000000e+00 1.17718425e+03
4.24791000e+00 4.80000000e+00 1.18009216e+03
4.24791000e+00 4.81000000e+00 1.18302334e+03
4.24791000e+00 4.82000000e+00 1.18598041e+03
4.24791000e+00 4.83000000e+00 1.18896511e+03
4.24791000e+00 4.84000000e+00 1.19198067e+03
4.24791000e+00 4.85000000e+00 1.19502819e+03
4.24791000e+00 4.86000000e+00 1.19811077e+03
4.24791000e+00 4.87000000e+00 1.20122552e+03
4.24791000e+00 4.88000000e+00 1.20437136e+03
4.24791000e+00 4.89000000e+00 1.20754554e+03
4.24791000e+00 4.90000000e+00 1.21074605e+03
4.24791000e+00 4.91000000e+00 1.21397114e+03
4.24791000e+00 4.92000000e+00 1.21721776e+03
4.24791000e+00 4.93000000e+00 1.22048531e+03
4.24791000e+00 4.94000000e+00 1.22377013e+03
4.24791000e+00 4.95000000e+00 1.22707110e+03
4.24791000e+00 4.96000000e+00 1.23038575e+03
4.24791000e+00 4.97000000e+00 1.23371163e+03
4.24791000e+00 4.98000000e+00 1.23704772e+03
4.24791000e+00 4.99000000e+00 1.24039058e+03
4.24791000e+00 5.00000000e+00 1.24373923e+03
4.24791000e+00 5.01000000e+00 1.24695814e+03
4.24791000e+00 5.02000000e+00 1.25044353e+03
4.24791000e+00 5.03000000e+00 1.25379590e+03
4.24791000e+00 5.04000000e+00 1.25714464e+03
4.24791000e+00 5.05000000e+00 1.26048857e+03
4.24791000e+00 5.06000000e+00 1.26382477e+03
4.24791000e+00 5.07000000e+00 1.26714696e+03
4.24791000e+00 5.08000000e+00 1.27045040e+03
4.24791000e+00 5.09000000e+00 1.27372754e+03
4.24791000e+00 5.10000000e+00 1.27697236e+03
4.24791000e+00 5.11000000e+00 1.28017962e+03
4.24791000e+00 5.12000000e+00 1.28334184e+03
4.24791000e+00 5.13000000e+00 1.28645361e+03
4.24791000e+00 5.14000000e+00 1.28950893e+03
4.24791000e+00 5.15000000e+00 1.29250076e+03
4.24791000e+00 5.16000000e+00 1.29542406e+03
4.24791000e+00 5.17000000e+00 1.29827231e+03
4.24791000e+00 5.18000000e+00 1.30103885e+03
4.24791000e+00 5.19000000e+00 1.30371890e+03
4.24791000e+00 5.20000000e+00 1.30630568e+03
4.24791000e+00 5.21000000e+00 1.30879283e+03
4.24791000e+00 5.22000000e+00 1.31117572e+03
4.24791000e+00 5.23000000e+00 1.31344763e+03
4.24791000e+00 5.24000000e+00 1.31560239e+03
4.24791000e+00 5.25000000e+00 1.31763543e+03
4.24791000e+00 5.26000000e+00 1.31954329e+03
4.24791000e+00 5.27000000e+00 1.32133433e+03
4.24791000e+00 5.28000000e+00 1.32302116e+03
4.24791000e+00 5.29000000e+00 1.32461526e+03
4.24791000e+00 5.30000000e+00 1.32612751e+03
4.24791000e+00 5.31000000e+00 1.32756993e+03
4.24791000e+00 5.32000000e+00 1.32895463e+03
4.24791000e+00 5.33000000e+00 1.33029189e+03
4.24791000e+00 5.34000000e+00 1.33159303e+03
4.24791000e+00 5.35000000e+00 1.33287078e+03
4.24791000e+00 5.36000000e+00 1.33413492e+03
4.24791000e+00 5.37000000e+00 1.33539644e+03
4.24791000e+00 5.38000000e+00 1.33666699e+03
4.24791000e+00 5.39000000e+00 1.33795771e+03
4.24791000e+00 5.40000000e+00 1.33927856e+03
4.24791000e+00 5.41000000e+00 1.34064029e+03
4.24791000e+00 5.42000000e+00 1.34205479e+03
4.24791000e+00 5.43000000e+00 1.34353181e+03
4.24791000e+00 5.44000000e+00 1.34508158e+03
4.24791000e+00 5.45000000e+00 1.34671460e+03
4.24791000e+00 5.46000000e+00 1.34844011e+03
4.24791000e+00 5.47000000e+00 1.35025377e+03
4.24791000e+00 5.48000000e+00 1.35214998e+03
4.24791000e+00 5.49000000e+00 1.35412326e+03
4.24791000e+00 5.50000000e+00 1.35616957e+03
4.24791000e+00 5.51000000e+00 1.35828210e+03
4.24791000e+00 5.52000000e+00 1.36045543e+03
4.24791000e+00 5.53000000e+00 1.36268419e+03
4.24791000e+00 5.54000000e+00 1.36496417e+03
4.24791000e+00 5.55000000e+00 1.36728931e+03
4.24791000e+00 5.56000000e+00 1.36965402e+03
4.24791000e+00 5.57000000e+00 1.37205304e+03
4.24791000e+00 5.58000000e+00 1.37448156e+03
4.24791000e+00 5.59000000e+00 1.37693495e+03
4.24791000e+00 5.60000000e+00 1.37940705e+03
4.24791000e+00 5.61000000e+00 1.38189271e+03
4.24791000e+00 5.62000000e+00 1.38438676e+03
4.24791000e+00 5.63000000e+00 1.38688483e+03
4.24791000e+00 5.64000000e+00 1.38938168e+03
4.24791000e+00 5.65000000e+00 1.39187162e+03
4.24791000e+00 5.66000000e+00 1.39434972e+03
4.24791000e+00 5.67000000e+00 1.39681168e+03
4.24791000e+00 5.68000000e+00 1.39925392e+03
4.24791000e+00 5.69000000e+00 1.40167249e+03
4.24791000e+00 5.70000000e+00 1.40406254e+03
4.24791000e+00 5.71000000e+00 1.40641999e+03
4.24791000e+00 5.72000000e+00 1.40874077e+03
4.24791000e+00 5.73000000e+00 1.41102084e+03
4.24791000e+00 5.74000000e+00 1.41325728e+03
4.24791000e+00 5.75000000e+00 1.41544506e+03
4.24791000e+00 5.76000000e+00 1.41758008e+03
4.24791000e+00 5.77000000e+00 1.41965839e+03
4.24791000e+00 5.78000000e+00 1.42167603e+03
4.24791000e+00 5.79000000e+00 1.42362911e+03
4.24791000e+00 5.80000000e+00 1.42551478e+03
4.24791000e+00 5.81000000e+00 1.42732824e+03
4.24791000e+00 5.82000000e+00 1.42906557e+03
4.24791000e+00 5.83000000e+00 1.43072295e+03
4.24791000e+00 5.84000000e+00 1.43229665e+03
4.24791000e+00 5.85000000e+00 1.43378294e+03
4.24791000e+00 5.86000000e+00 1.43517894e+03
4.24791000e+00 5.87000000e+00 1.43648413e+03
4.24791000e+00 5.88000000e+00 1.43769722e+03
4.24791000e+00 5.89000000e+00 1.43881775e+03
4.24791000e+00 5.90000000e+00 1.43984527e+03
4.24791000e+00 5.91000000e+00 1.44077934e+03
4.24791000e+00 5.92000000e+00 1.44161955e+03
4.24791000e+00 5.93000000e+00 1.44236551e+03
4.24791000e+00 5.94000000e+00 1.44301760e+03
4.24791000e+00 5.95000000e+00 1.44357492e+03
4.24791000e+00 5.96000000e+00 1.44403693e+03
4.24791000e+00 5.97000000e+00 1.44440331e+03
4.24791000e+00 5.98000000e+00 1.44467376e+03
4.24791000e+00 5.99000000e+00 1.44484802e+03
4.24791000e+00 6.00000000e+00 1.44492584e+03
4.24791000e+00 6.01000000e+00 1.44490699e+03
4.24791000e+00 6.02000000e+00 1.44479126e+03
4.24791000e+00 6.03000000e+00 1.44457902e+03
4.24791000e+00 6.04000000e+00 1.44426975e+03
4.24791000e+00 6.05000000e+00 1.44386307e+03
4.24791000e+00 6.06000000e+00 1.44336176e+03
4.24791000e+00 6.07000000e+00 1.44278005e+03
4.24791000e+00 6.08000000e+00 1.44213493e+03
4.24791000e+00 6.09000000e+00 1.44144318e+03
4.24791000e+00 6.10000000e+00 1.44072141e+03
4.24791000e+00 6.11000000e+00 1.43998601e+03
4.24791000e+00 6.12000000e+00 1.43925322e+03
4.24791000e+00 6.13000000e+00 1.43853906e+03
4.24791000e+00 6.14000000e+00 1.43785936e+03
4.24791000e+00 6.15000000e+00 1.43722980e+03
4.24791000e+00 6.16000000e+00 1.43666607e+03
4.24791000e+00 6.17000000e+00 1.43618350e+03
4.24791000e+00 6.18000000e+00 1.43579698e+03
4.24791000e+00 6.19000000e+00 1.43552155e+03
4.24791000e+00 6.20000000e+00 1.43537206e+03
4.24791000e+00 6.21000000e+00 1.43536328e+03
4.24791000e+00 6.22000000e+00 1.43550985e+03
4.24791000e+00 6.23000000e+00 1.43582634e+03
4.24791000e+00 6.24000000e+00 1.43632723e+03
4.24791000e+00 6.25000000e+00 1.43702695e+03
4.24791000e+00 6.26000000e+00 1.43793224e+03
4.24791000e+00 6.27000000e+00 1.43901917e+03
4.24791000e+00 6.28000000e+00 1.44025642e+03
4.24791000e+00 6.29000000e+00 1.44161288e+03
4.24791000e+00 6.30000000e+00 1.44305768e+03
4.24791000e+00 6.31000000e+00 1.44456012e+03
4.24791000e+00 6.32000000e+00 1.44608970e+03
4.24791000e+00 6.33000000e+00 1.44761605e+03
4.24791000e+00 6.34000000e+00 1.44910899e+03
4.24791000e+00 6.35000000e+00 1.45053847e+03
4.24791000e+00 6.36000000e+00 1.45187463e+03
4.24791000e+00 6.37000000e+00 1.45308780e+03
4.24791000e+00 6.38000000e+00 1.45414850e+03
4.24791000e+00 6.39000000e+00 1.45502751e+03
4.24791000e+00 6.40000000e+00 1.45569583e+03
4.24791000e+00 6.41000000e+00 1.45612480e+03
4.24791000e+00 6.42000000e+00 1.45628609e+03
4.24791000e+00 6.43000000e+00 1.45615176e+03
4.24791000e+00 6.44000000e+00 1.45569431e+03
4.24791000e+00 6.45000000e+00 1.45488675e+03
4.24791000e+00 6.46000000e+00 1.45371260e+03
4.24791000e+00 6.47000000e+00 1.45219565e+03
4.24791000e+00 6.48000000e+00 1.45036952e+03
4.24791000e+00 6.49000000e+00 1.44826759e+03
4.24791000e+00 6.50000000e+00 1.44592294e+03
4.24791000e+00 6.51000000e+00 1.44336827e+03
4.24791000e+00 6.52000000e+00 1.44063589e+03
4.24791000e+00 6.53000000e+00 1.43775765e+03
4.24791000e+00 6.54000000e+00 1.43476493e+03
4.24791000e+00 6.55000000e+00 1.43168862e+03
4.24791000e+00 6.56000000e+00 1.42855908e+03
4.24791000e+00 6.57000000e+00 1.42540617e+03
4.24791000e+00 6.58000000e+00 1.42225919e+03
4.24791000e+00 6.59000000e+00 1.41914694e+03
4.24791000e+00 6.60000000e+00 1.41609771e+03
4.24791000e+00 6.61000000e+00 1.41313929e+03
4.24791000e+00 6.62000000e+00 1.41029897e+03
4.24791000e+00 6.63000000e+00 1.40760401e+03
4.24791000e+00 6.64000000e+00 1.40508058e+03
4.24791000e+00 6.65000000e+00 1.40275462e+03
4.24791000e+00 6.66000000e+00 1.40064325e+03
4.24791000e+00 6.67000000e+00 1.39872931e+03
4.24791000e+00 6.68000000e+00 1.39698743e+03
4.24791000e+00 6.69000000e+00 1.39539267e+03
6.00746000e+00 2.50000000e-01 3.62503150e+01
6.00746000e+00 2.60000000e-01 3.76869920e+01
6.00746000e+00 2.70000000e-01 3.91243950e+01
6.00746000e+00 2.80000000e-01 4.05624860e+01
6.00746000e+00 2.90000000e-01 4.20012280e+01
6.00746000e+00 3.00000000e-01 4.34405850e+01
6.00746000e+00 3.10000000e-01 4.48805220e+01
6.00746000e+00 3.20000000e-01 4.63210040e+01
6.00746000e+00 3.30000000e-01 4.77619960e+01
6.00746000e+00 3.40000000e-01 4.92034660e+01
6.00746000e+00 3.50000000e-01 5.06453800e+01
6.00746000e+00 3.60000000e-01 5.20877070e+01
6.00746000e+00 3.70000000e-01 5.35304150e+01
6.00746000e+00 3.80000000e-01 5.49734740e+01
6.00746000e+00 3.90000000e-01 5.64168520e+01
6.00746000e+00 4.00000000e-01 5.78605220e+01
6.00746000e+00 4.10000000e-01 5.93044530e+01
6.00746000e+00 4.20000000e-01 6.07486180e+01
6.00746000e+00 4.30000000e-01 6.21929890e+01
6.00746000e+00 4.40000000e-01 6.36375390e+01
6.00746000e+00 4.50000000e-01 6.50822410e+01
6.00746000e+00 4.60000000e-01 6.65270950e+01
6.00746000e+00 4.70000000e-01 6.79721870e+01
6.00746000e+00 4.80000000e-01 6.94176290e+01
6.00746000e+00 4.90000000e-01 7.08635250e+01
6.00746000e+00 5.00000000e-01 7.23099820e+01
6.00746000e+00 5.10000000e-01 7.37570950e+01
6.00746000e+00 5.20000000e-01 7.52049620e+01
6.00746000e+00 5.30000000e-01 7.66536770e+01
6.00746000e+00 5.40000000e-01 7.81033300e+01
6.00746000e+00 5.50000000e-01 7.95540090e+01
6.00746000e+00 5.60000000e-01 8.10057970e+01
6.00746000e+00 5.70000000e-01 8.24587810e+01
6.00746000e+00 5.80000000e-01 8.39130400e+01
6.00746000e+00 5.90000000e-01 8.53686580e+01
6.00746000e+00 6.00000000e-01 8.68256910e+01
6.00746000e+00 6.10000000e-01 8.82842340e+01
6.00746000e+00 6.20000000e-01 8.97443530e+01
6.00746000e+00 6.30000000e-01 9.12061170e+01
6.00746000e+00 6.40000000e-01 9.26695990e+01
6.00746000e+00 6.50000000e-01 9.41348600e+01
6.00746000e+00 6.60000000e-01 9.56019640e+01
6.00746000e+00 6.70000000e-01 9.70709240e+01
6.00746000e+00 6.80000000e-01 9.85417520e+01
6.00746000e+00 6.90000000e-01 1.00014464e+02
6.00746000e+00 7.00000000e-01 1.01489067e+02
6.00746000e+00 7.10000000e-01 1.02965570e+02
6.00746000e+00 7.20000000e-01 1.04443983e+02
6.00746000e+00 7.30000000e-01 1.05924316e+02
6.00746000e+00 7.40000000e-01 1.07406582e+02
6.00746000e+00 7.50000000e-01 1.08890786e+02
6.00746000e+00 7.60000000e-01 1.10376934e+02
6.00746000e+00 7.70000000e-01 1.11865045e+02
6.00746000e+00 7.80000000e-01 1.13355117e+02
6.00746000e+00 7.90000000e-01 1.14847167e+02
6.00746000e+00 8.00000000e-01 1.16341195e+02
6.00746000e+00 8.10000000e-01 1.17837217e+02
6.00746000e+00 8.20000000e-01 1.19335239e+02
6.00746000e+00 8.30000000e-01 1.20835265e+02
6.00746000e+00 8.40000000e-01 1.22337305e+02
6.00746000e+00 8.50000000e-01 1.23841368e+02
6.00746000e+00 8.60000000e-01 1.25347463e+02
6.00746000e+00 8.70000000e-01 1.26855605e+02
6.00746000e+00 8.80000000e-01 1.28365812e+02
6.00746000e+00 8.90000000e-01 1.29878098e+02
6.00746000e+00 9.00000000e-01 1.31392479e+02
6.00746000e+00 9.10000000e-01 1.32908972e+02
6.00746000e+00 9.20000000e-01 1.34427589e+02
6.00746000e+00 9.30000000e-01 1.35948349e+02
6.00746000e+00 9.40000000e-01 1.37471273e+02
6.00746000e+00 9.50000000e-01 1.38996367e+02
6.00746000e+00 9.60000000e-01 1.40523651e+02
6.00746000e+00 9.70000000e-01 1.42053142e+02
6.00746000e+00 9.80000000e-01 1.43584849e+02
6.00746000e+00 9.90000000e-01 1.45118797e+02
6.00746000e+00 1.00000000e+00 1.46654990e+02
6.00746000e+00 1.01000000e+00 1.48193451e+02
6.00746000e+00 1.02000000e+00 1.49734194e+02
6.00746000e+00 1.03000000e+00 1.51277226e+02
6.00746000e+00 1.04000000e+00 1.52822574e+02
6.00746000e+00 1.05000000e+00 1.54370246e+02
6.00746000e+00 1.06000000e+00 1.55920257e+02
6.00746000e+00 1.07000000e+00 1.57472638e+02
6.00746000e+00 1.08000000e+00 1.59027427e+02
6.00746000e+00 1.09000000e+00 1.60584654e+02
6.00746000e+00 1.10000000e+00 1.62144349e+02
6.00746000e+00 1.11000000e+00 1.63706542e+02
6.00746000e+00 1.12000000e+00 1.65271266e+02
6.00746000e+00 1.13000000e+00 1.66838551e+02
6.00746000e+00 1.14000000e+00 1.68408428e+02
6.00746000e+00 1.15000000e+00 1.69980926e+02
6.00746000e+00 1.16000000e+00 1.71556076e+02
6.00746000e+00 1.17000000e+00 1.73133907e+02
6.00746000e+00 1.18000000e+00 1.74714448e+02
6.00746000e+00 1.19000000e+00 1.76297727e+02
6.00746000e+00 1.20000000e+00 1.77883773e+02
6.00746000e+00 1.21000000e+00 1.79472623e+02
6.00746000e+00 1.22000000e+00 1.81064295e+02
6.00746000e+00 1.23000000e+00 1.82658818e+02
6.00746000e+00 1.24000000e+00 1.84256217e+02
6.00746000e+00 1.25000000e+00 1.85856528e+02
6.00746000e+00 1.26000000e+00 1.87459784e+02
6.00746000e+00 1.27000000e+00 1.89066034e+02
6.00746000e+00 1.28000000e+00 1.90675346e+02
6.00746000e+00 1.29000000e+00 1.92287795e+02
6.00746000e+00 1.30000000e+00 1.93903424e+02
6.00746000e+00 1.31000000e+00 1.95522309e+02
6.00746000e+00 1.32000000e+00 1.97144511e+02
6.00746000e+00 1.33000000e+00 1.98770078e+02
6.00746000e+00 1.34000000e+00 2.00399095e+02
6.00746000e+00 1.35000000e+00 2.02031590e+02
6.00746000e+00 1.36000000e+00 2.03667659e+02
6.00746000e+00 1.37000000e+00 2.05307323e+02
6.00746000e+00 1.38000000e+00 2.06950677e+02
6.00746000e+00 1.39000000e+00 2.08597744e+02
6.00746000e+00 1.40000000e+00 2.10248615e+02
6.00746000e+00 1.41000000e+00 2.11903320e+02
6.00746000e+00 1.42000000e+00 2.13561930e+02
6.00746000e+00 1.43000000e+00 2.15224500e+02
6.00746000e+00 1.44000000e+00 2.16891071e+02
6.00746000e+00 1.45000000e+00 2.18561729e+02
6.00746000e+00 1.46000000e+00 2.20236493e+02
6.00746000e+00 1.47000000e+00 2.21915376e+02
6.00746000e+00 1.48000000e+00 2.23598410e+02
6.00746000e+00 1.49000000e+00 2.25285572e+02
6.00746000e+00 1.50000000e+00 2.26976867e+02
6.00746000e+00 1.51000000e+00 2.28672316e+02
6.00746000e+00 1.52000000e+00 2.30371919e+02
6.00746000e+00 1.53000000e+00 2.32075671e+02
6.00746000e+00 1.54000000e+00 2.33783578e+02
6.00746000e+00 1.55000000e+00 2.35495656e+02
6.00746000e+00 1.56000000e+00 2.37211912e+02
6.00746000e+00 1.57000000e+00 2.38932340e+02
6.00746000e+00 1.58000000e+00 2.40656948e+02
6.00746000e+00 1.59000000e+00 2.42385740e+02
6.00746000e+00 1.60000000e+00 2.44118725e+02
6.00746000e+00 1.61000000e+00 2.45855917e+02
6.00746000e+00 1.62000000e+00 2.47597320e+02
6.00746000e+00 1.63000000e+00 2.49342935e+02
6.00746000e+00 1.64000000e+00 2.51092768e+02
6.00746000e+00 1.65000000e+00 2.52846826e+02
6.00746000e+00 1.66000000e+00 2.54605126e+02
6.00746000e+00 1.67000000e+00 2.56367717e+02
6.00746000e+00 1.68000000e+00 2.58134656e+02
6.00746000e+00 1.69000000e+00 2.59906001e+02
6.00746000e+00 1.70000000e+00 2.61681809e+02
6.00746000e+00 1.71000000e+00 2.63462136e+02
6.00746000e+00 1.72000000e+00 2.65247216e+02
6.00746000e+00 1.73000000e+00 2.67036577e+02
6.00746000e+00 1.74000000e+00 2.68830802e+02
6.00746000e+00 1.75000000e+00 2.70629771e+02
6.00746000e+00 1.76000000e+00 2.72433540e+02
6.00746000e+00 1.77000000e+00 2.74242165e+02
6.00746000e+00 1.78000000e+00 2.76055700e+02
6.00746000e+00 1.79000000e+00 2.77874201e+02
6.00746000e+00 1.80000000e+00 2.79697722e+02
6.00746000e+00 1.81000000e+00 2.81526317e+02
6.00746000e+00 1.82000000e+00 2.83360042e+02
6.00746000e+00 1.83000000e+00 2.85198950e+02
6.00746000e+00 1.84000000e+00 2.87043095e+02
6.00746000e+00 1.85000000e+00 2.88892547e+02
6.00746000e+00 1.86000000e+00 2.90747331e+02
6.00746000e+00 1.87000000e+00 2.92607411e+02
6.00746000e+00 1.88000000e+00 2.94472736e+02
6.00746000e+00 1.89000000e+00 2.96343256e+02
6.00746000e+00 1.90000000e+00 2.98218921e+02
6.00746000e+00 1.91000000e+00 3.00099686e+02
6.00746000e+00 1.92000000e+00 3.01985524e+02
6.00746000e+00 1.93000000e+00 3.03876363e+02
6.00746000e+00 1.94000000e+00 3.05772154e+02
6.00746000e+00 1.95000000e+00 3.07672849e+02
6.00746000e+00 1.96000000e+00 3.09578408e+02
6.00746000e+00 1.97000000e+00 3.11488810e+02
6.00746000e+00 1.98000000e+00 3.13403977e+02
6.00746000e+00 1.99000000e+00 3.15323864e+02
6.00746000e+00 2.00000000e+00 3.17248424e+02
6.00746000e+00 2.01000000e+00 3.19177658e+02
6.00746000e+00 2.02000000e+00 3.21111476e+02
6.00746000e+00 2.03000000e+00 3.23049834e+02
6.00746000e+00 2.04000000e+00 3.24992704e+02
6.00746000e+00 2.05000000e+00 3.26940062e+02
6.00746000e+00 2.06000000e+00 3.28891860e+02
6.00746000e+00 2.07000000e+00 3.30848208e+02
6.00746000e+00 2.08000000e+00 3.32809310e+02
6.00746000e+00 2.09000000e+00 3.34775248e+02
6.00746000e+00 2.10000000e+00 3.36746163e+02
6.00746000e+00 2.11000000e+00 3.38722260e+02
6.00746000e+00 2.12000000e+00 3.40703619e+02
6.00746000e+00 2.13000000e+00 3.42690382e+02
6.00746000e+00 2.14000000e+00 3.44682751e+02
6.00746000e+00 2.15000000e+00 3.46680798e+02
6.00746000e+00 2.16000000e+00 3.48684691e+02
6.00746000e+00 2.17000000e+00 3.50694589e+02
6.00746000e+00 2.18000000e+00 3.52710579e+02
6.00746000e+00 2.19000000e+00 3.54732868e+02
6.00746000e+00 2.20000000e+00 3.56761542e+02
6.00746000e+00 2.21000000e+00 3.58796751e+02
6.00746000e+00 2.22000000e+00 3.60838663e+02
6.00746000e+00 2.23000000e+00 3.62887352e+02
6.00746000e+00 2.24000000e+00 3.64943048e+02
6.00746000e+00 2.25000000e+00 3.67005799e+02
6.00746000e+00 2.26000000e+00 3.69075720e+02
6.00746000e+00 2.27000000e+00 3.71152507e+02
6.00746000e+00 2.28000000e+00 3.73235816e+02
6.00746000e+00 2.29000000e+00 3.75325309e+02
6.00746000e+00 2.30000000e+00 3.77420605e+02
6.00746000e+00 2.31000000e+00 3.79521406e+02
6.00746000e+00 2.32000000e+00 3.81627301e+02
6.00746000e+00 2.33000000e+00 3.83738023e+02
6.00746000e+00 2.34000000e+00 3.85853143e+02
6.00746000e+00 2.35000000e+00 3.87972410e+02
6.00746000e+00 2.36000000e+00 3.90095390e+02
6.00746000e+00 2.37000000e+00 3.92221839e+02
6.00746000e+00 2.38000000e+00 3.94351329e+02
6.00746000e+00 2.39000000e+00 3.96483606e+02
6.00746000e+00 2.40000000e+00 3.98618264e+02
6.00746000e+00 2.41000000e+00 4.00755029e+02
6.00746000e+00 2.42000000e+00 4.02893525e+02
6.00746000e+00 2.43000000e+00 4.05033446e+02
6.00746000e+00 2.44000000e+00 4.07174463e+02
6.00746000e+00 2.45000000e+00 4.09316220e+02
6.00746000e+00 2.46000000e+00 4.11458602e+02
6.00746000e+00 2.47000000e+00 4.13601944e+02
6.00746000e+00 2.48000000e+00 4.15746947e+02
6.00746000e+00 2.49000000e+00 4.17894070e+02
6.00746000e+00 2.50000000e+00 4.20043957e+02
6.00746000e+00 2.51000000e+00 4.22197157e+02
6.00746000e+00 2.52000000e+00 4.24354209e+02
6.00746000e+00 2.53000000e+00 4.26515770e+02
6.00746000e+00 2.54000000e+00 4.28682305e+02
6.00746000e+00 2.55000000e+00 4.30854448e+02
6.00746000e+00 2.56000000e+00 4.33032741e+02
6.00746000e+00 2.57000000e+00 4.35217697e+02
6.00746000e+00 2.58000000e+00 4.37409997e+02
6.00746000e+00 2.59000000e+00 4.39610085e+02
6.00746000e+00 2.60000000e+00 4.41818544e+02
6.00746000e+00 2.61000000e+00 4.44035995e+02
6.00746000e+00 2.62000000e+00 4.46262900e+02
6.00746000e+00 2.63000000e+00 4.48499865e+02
6.00746000e+00 2.64000000e+00 4.50747463e+02
6.00746000e+00 2.65000000e+00 4.53006176e+02
6.00746000e+00 2.66000000e+00 4.55276395e+02
6.00746000e+00 2.67000000e+00 4.57557638e+02
6.00746000e+00 2.68000000e+00 4.59849129e+02
6.00746000e+00 2.69000000e+00 4.62150199e+02
6.00746000e+00 2.70000000e+00 4.64460186e+02
6.00746000e+00 2.71000000e+00 4.66778310e+02
6.00746000e+00 2.72000000e+00 4.69103873e+02
6.00746000e+00 2.73000000e+00 4.71436285e+02
6.00746000e+00 2.74000000e+00 4.73774736e+02
6.00746000e+00 2.75000000e+00 4.76118535e+02
6.00746000e+00 2.76000000e+00 4.78467053e+02
6.00746000e+00 2.77000000e+00 4.80819580e+02
6.00746000e+00 2.78000000e+00 4.83175380e+02
6.00746000e+00 2.79000000e+00 4.85533762e+02
6.00746000e+00 2.80000000e+00 4.87894142e+02
6.00746000e+00 2.81000000e+00 4.90255747e+02
6.00746000e+00 2.82000000e+00 4.92617883e+02
6.00746000e+00 2.83000000e+00 4.94979869e+02
6.00746000e+00 2.84000000e+00 4.97341121e+02
6.00746000e+00 2.85000000e+00 4.99700877e+02
6.00746000e+00 2.86000000e+00 5.02058649e+02
6.00746000e+00 2.87000000e+00 5.04414758e+02
6.00746000e+00 2.88000000e+00 5.06769787e+02
6.00746000e+00 2.89000000e+00 5.09124233e+02
6.00746000e+00 2.90000000e+00 5.11478575e+02
6.00746000e+00 2.91000000e+00 5.13833331e+02
6.00746000e+00 2.92000000e+00 5.16189017e+02
6.00746000e+00 2.93000000e+00 5.18546232e+02
6.00746000e+00 2.94000000e+00 5.20905425e+02
6.00746000e+00 2.95000000e+00 5.23267095e+02
6.00746000e+00 2.96000000e+00 5.25631757e+02
6.00746000e+00 2.97000000e+00 5.27999925e+02
6.00746000e+00 2.98000000e+00 5.30372153e+02
6.00746000e+00 2.99000000e+00 5.32748956e+02
6.00746000e+00 3.00000000e+00 5.35130799e+02
6.00746000e+00 3.01000000e+00 5.37518192e+02
6.00746000e+00 3.02000000e+00 5.39911644e+02
6.00746000e+00 3.03000000e+00 5.42311665e+02
6.00746000e+00 3.04000000e+00 5.44718784e+02
6.00746000e+00 3.05000000e+00 5.47133545e+02
6.00746000e+00 3.06000000e+00 5.49556275e+02
6.00746000e+00 3.07000000e+00 5.51986866e+02
6.00746000e+00 3.08000000e+00 5.54425091e+02
6.00746000e+00 3.09000000e+00 5.56870723e+02
6.00746000e+00 3.10000000e+00 5.59323537e+02
6.00746000e+00 3.11000000e+00 5.61783306e+02
6.00746000e+00 3.12000000e+00 5.64249849e+02
6.00746000e+00 3.13000000e+00 5.66722925e+02
6.00746000e+00 3.14000000e+00 5.69202283e+02
6.00746000e+00 3.15000000e+00 5.71687702e+02
6.00746000e+00 3.16000000e+00 5.74178961e+02
6.00746000e+00 3.17000000e+00 5.76675838e+02
6.00746000e+00 3.18000000e+00 5.79178112e+02
6.00746000e+00 3.19000000e+00 5.81685566e+02
6.00746000e+00 3.20000000e+00 5.84197978e+02
6.00746000e+00 3.21000000e+00 5.86715133e+02
6.00746000e+00 3.22000000e+00 5.89236811e+02
6.00746000e+00 3.23000000e+00 5.91762833e+02
6.00746000e+00 3.24000000e+00 5.94292955e+02
6.00746000e+00 3.25000000e+00 5.96826951e+02
6.00746000e+00 3.26000000e+00 5.99364687e+02
6.00746000e+00 3.27000000e+00 6.01906352e+02
6.00746000e+00 3.28000000e+00 6.04449143e+02
6.00746000e+00 3.29000000e+00 6.07002549e+02
6.00746000e+00 3.30000000e+00 6.09557619e+02
6.00746000e+00 3.31000000e+00 6.12117697e+02
6.00746000e+00 3.32000000e+00 6.14683050e+02
6.00746000e+00 3.33000000e+00 6.17253948e+02
6.00746000e+00 3.34000000e+00 6.19830659e+02
6.00746000e+00 3.35000000e+00 6.22413451e+02
6.00746000e+00 3.36000000e+00 6.25002593e+02
6.00746000e+00 3.37000000e+00 6.27598353e+02
6.00746000e+00 3.38000000e+00 6.30200998e+02
6.00746000e+00 3.39000000e+00 6.32810796e+02
6.00746000e+00 3.40000000e+00 6.35428014e+02
6.00746000e+00 3.41000000e+00 6.38052921e+02
6.00746000e+00 3.42000000e+00 6.40685783e+02
6.00746000e+00 3.43000000e+00 6.43326867e+02
6.00746000e+00 3.44000000e+00 6.45976440e+02
6.00746000e+00 3.45000000e+00 6.48634770e+02
6.00746000e+00 3.46000000e+00 6.51302105e+02
6.00746000e+00 3.47000000e+00 6.53978617e+02
6.00746000e+00 3.48000000e+00 6.56664460e+02
6.00746000e+00 3.49000000e+00 6.59359790e+02
6.00746000e+00 3.50000000e+00 6.62064762e+02
6.00746000e+00 3.51000000e+00 6.64779530e+02
6.00746000e+00 3.52000000e+00 6.67504251e+02
6.00746000e+00 3.53000000e+00 6.70239081e+02
6.00746000e+00 3.54000000e+00 6.72984177e+02
6.00746000e+00 3.55000000e+00 6.75739706e+02
6.00746000e+00 3.56000000e+00 6.78505880e+02
6.00746000e+00 3.57000000e+00 6.81282800e+02
6.00746000e+00 3.58000000e+00 6.84070625e+02
6.00746000e+00 3.59000000e+00 6.86869512e+02
6.00746000e+00 3.60000000e+00 6.89679623e+02
6.00746000e+00 3.61000000e+00 6.92501118e+02
6.00746000e+00 3.62000000e+00 6.95334158e+02
6.00746000e+00 3.63000000e+00 6.98178903e+02
6.00746000e+00 3.64000000e+00 7.01035517e+02
6.00746000e+00 3.65000000e+00 7.03904162e+02
6.00746000e+00 3.66000000e+00 7.06784715e+02
6.00746000e+00 3.67000000e+00 7.09675703e+02
6.00746000e+00 3.68000000e+00 7.12575199e+02
6.00746000e+00 3.69000000e+00 7.15481357e+02
6.00746000e+00 3.70000000e+00 7.18392330e+02
6.00746000e+00 3.71000000e+00 7.21306272e+02
6.00746000e+00 3.72000000e+00 7.24221338e+02
6.00746000e+00 3.73000000e+00 7.27135681e+02
6.00746000e+00 3.74000000e+00 7.30047581e+02
6.00746000e+00 3.75000000e+00 7.32955139e+02
6.00746000e+00 3.76000000e+00 7.35856453e+02
6.00746000e+00 3.77000000e+00 7.38749679e+02
6.00746000e+00 3.78000000e+00 7.41632978e+02
6.00746000e+00 3.79000000e+00 7.44504509e+02
6.00746000e+00 3.80000000e+00 7.47362508e+02
6.00746000e+00 3.81000000e+00 7.50205235e+02
6.00746000e+00 3.82000000e+00 7.53030702e+02
6.00746000e+00 3.83000000e+00 7.55837080e+02
6.00746000e+00 3.84000000e+00 7.58622546e+02
6.00746000e+00 3.85000000e+00 7.61385279e+02
6.00746000e+00 3.86000000e+00 7.64124448e+02
6.00746000e+00 3.87000000e+00 7.66841904e+02
6.00746000e+00 3.88000000e+00 7.69540353e+02
6.00746000e+00 3.89000000e+00 7.72222555e+02
6.00746000e+00 3.90000000e+00 7.74891272e+02
6.00746000e+00 3.91000000e+00 7.77549533e+02
6.00746000e+00 3.92000000e+00 7.80199886e+02
6.00746000e+00 3.93000000e+00 7.82845026e+02
6.00746000e+00 3.94000000e+00 7.85487697e+02
6.00746000e+00 3.95000000e+00 7.88130749e+02
6.00746000e+00 3.96000000e+00 7.90777081e+02
6.00746000e+00 3.97000000e+00 7.93429165e+02
6.00746000e+00 3.98000000e+00 7.96089726e+02
6.00746000e+00 3.99000000e+00 7.98761524e+02
6.00746000e+00 4.00000000e+00 8.01447703e+02
6.00746000e+00 4.01000000e+00 8.04150430e+02
6.00746000e+00 4.02000000e+00 8.06872477e+02
6.00746000e+00 4.03000000e+00 8.09616711e+02
6.00746000e+00 4.04000000e+00 8.12386114e+02
6.00746000e+00 4.05000000e+00 8.15183000e+02
6.00746000e+00 4.06000000e+00 8.18008906e+02
6.00746000e+00 4.07000000e+00 8.20860947e+02
6.00746000e+00 4.08000000e+00 8.23734926e+02
6.00746000e+00 4.09000000e+00 8.26626289e+02
6.00746000e+00 4.10000000e+00 8.29530771e+02
6.00746000e+00 4.11000000e+00 8.32444638e+02
6.00746000e+00 4.12000000e+00 8.35363170e+02
6.00746000e+00 4.13000000e+00 8.38282062e+02
6.00746000e+00 4.14000000e+00 8.41197405e+02
6.00746000e+00 4.15000000e+00 8.44104893e+02
6.00746000e+00 4.16000000e+00 8.47000005e+02
6.00746000e+00 4.17000000e+00 8.49878726e+02
6.00746000e+00 4.18000000e+00 8.52737038e+02
6.00746000e+00 4.19000000e+00 8.55570274e+02
6.00746000e+00 4.20000000e+00 8.58374389e+02
6.00746000e+00 4.21000000e+00 8.61145528e+02
6.00746000e+00 4.22000000e+00 8.63878954e+02
6.00746000e+00 4.23000000e+00 8.66570687e+02
6.00746000e+00 4.24000000e+00 8.69216890e+02
6.00746000e+00 4.25000000e+00 8.71812849e+02
6.00746000e+00 4.26000000e+00 8.74355982e+02
6.00746000e+00 4.27000000e+00 8.76848439e+02
6.00746000e+00 4.28000000e+00 8.79292966e+02
6.00746000e+00 4.29000000e+00 8.81693353e+02
6.00746000e+00 4.30000000e+00 8.84052591e+02
6.00746000e+00 4.31000000e+00 8.86373582e+02
6.00746000e+00 4.32000000e+00 8.88660432e+02
6.00746000e+00 4.33000000e+00 8.90915523e+02
6.00746000e+00 4.34000000e+00 8.93142331e+02
6.00746000e+00 4.35000000e+00 8.95344391e+02
6.00746000e+00 4.36000000e+00 8.97524231e+02
6.00746000e+00 4.37000000e+00 8.99685832e+02
6.00746000e+00 4.38000000e+00 9.01831784e+02
6.00746000e+00 4.39000000e+00 9.03965324e+02
6.00746000e+00 4.40000000e+00 9.06090047e+02
6.00746000e+00 4.41000000e+00 9.08208310e+02
6.00746000e+00 4.42000000e+00 9.10324210e+02
6.00746000e+00 4.43000000e+00 9.12440026e+02
6.00746000e+00 4.44000000e+00 9.14559259e+02
6.00746000e+00 4.45000000e+00 9.16685031e+02
6.00746000e+00 4.46000000e+00 9.18819546e+02
6.00746000e+00 4.47000000e+00 9.20964578e+02
6.00746000e+00 4.48000000e+00 9.23119552e+02
6.00746000e+00 4.49000000e+00 9.25286070e+02
6.00746000e+00 4.50000000e+00 9.27463651e+02
6.00746000e+00 4.51000000e+00 9.29653437e+02
6.00746000e+00 4.52000000e+00 9.31855564e+02
6.00746000e+00 4.53000000e+00 9.34070583e+02
6.00746000e+00 4.54000000e+00 9.36200342e+02
6.00746000e+00 4.55000000e+00 9.38541380e+02
6.00746000e+00 4.56000000e+00 9.40798353e+02
6.00746000e+00 4.57000000e+00 9.43069679e+02
6.00746000e+00 4.58000000e+00 9.45356925e+02
6.00746000e+00 4.59000000e+00 9.47659305e+02
6.00746000e+00 4.60000000e+00 9.49978706e+02
6.00746000e+00 4.61000000e+00 9.52314077e+02
6.00746000e+00 4.62000000e+00 9.54667487e+02
6.00746000e+00 4.63000000e+00 9.57037786e+02
6.00746000e+00 4.64000000e+00 9.59427040e+02
6.00746000e+00 4.65000000e+00 9.61834121e+02
6.00746000e+00 4.66000000e+00 9.64260789e+02
6.00746000e+00 4.67000000e+00 9.66704204e+02
6.00746000e+00 4.68000000e+00 9.69164578e+02
6.00746000e+00 4.69000000e+00 9.71638719e+02
6.00746000e+00 4.70000000e+00 9.74126722e+02
6.00746000e+00 4.71000000e+00 9.76625639e+02
6.00746000e+00 4.72000000e+00 9.79135277e+02
6.00746000e+00 4.73000000e+00 9.81653052e+02
6.00746000e+00 4.74000000e+00 9.84178359e+02
6.00746000e+00 4.75000000e+00 9.86709104e+02
6.00746000e+00 4.76000000e+00 9.89244142e+02
6.00746000e+00 4.77000000e+00 9.91781999e+02
6.00746000e+00 4.78000000e+00 9.94320852e+02
6.00746000e+00 4.79000000e+00 9.96859990e+02
6.00746000e+00 4.80000000e+00 9.99396767e+02
6.00746000e+00 4.81000000e+00 1.00193138e+03
6.00746000e+00 4.82000000e+00 1.00446069e+03
6.00746000e+00 4.83000000e+00 1.00698453e+03
6.00746000e+00 4.84000000e+00 1.00950066e+03
6.00746000e+00 4.85000000e+00 1.01200784e+03
6.00746000e+00 4.86000000e+00 1.01450452e+03
6.00746000e+00 4.87000000e+00 1.01698555e+03
6.00746000e+00 4.88000000e+00 1.01944809e+03
6.00746000e+00 4.89000000e+00 1.02188582e+03
6.00746000e+00 4.90000000e+00 1.02429513e+03
6.00746000e+00 4.91000000e+00 1.02667129e+03
6.00746000e+00 4.92000000e+00 1.02900907e+03
6.00746000e+00 4.93000000e+00 1.03130552e+03
6.00746000e+00 4.94000000e+00 1.03355449e+03
6.00746000e+00 4.95000000e+00 1.03575234e+03
6.00746000e+00 4.96000000e+00 1.03789467e+03
6.00746000e+00 4.97000000e+00 1.03997614e+03
6.00746000e+00 4.98000000e+00 1.04199385e+03
6.00746000e+00 4.99000000e+00 1.04394216e+03
6.00746000e+00 5.00000000e+00 1.04581678e+03
6.00746000e+00 5.01000000e+00 1.04761456e+03
6.00746000e+00 5.02000000e+00 1.04932979e+03
6.00746000e+00 5.03000000e+00 1.05095886e+03
6.00746000e+00 5.04000000e+00 1.05249804e+03
6.00746000e+00 5.05000000e+00 1.05394211e+03
6.00746000e+00 5.06000000e+00 1.05529013e+03
6.00746000e+00 5.07000000e+00 1.05654976e+03
6.00746000e+00 5.08000000e+00 1.05773000e+03
6.00746000e+00 5.09000000e+00 1.05884154e+03
6.00746000e+00 5.10000000e+00 1.05989417e+03
6.00746000e+00 5.11000000e+00 1.06089677e+03
6.00746000e+00 5.12000000e+00 1.06185964e+03
6.00746000e+00 5.13000000e+00 1.06279269e+03
6.00746000e+00 5.14000000e+00 1.06370445e+03
6.00746000e+00 5.15000000e+00 1.06460462e+03
6.00746000e+00 5.16000000e+00 1.06550360e+03
6.00746000e+00 5.17000000e+00 1.06640934e+03
6.00746000e+00 5.18000000e+00 1.06733105e+03
6.00746000e+00 5.19000000e+00 1.06827915e+03
6.00746000e+00 5.20000000e+00 1.06926167e+03
6.00746000e+00 5.21000000e+00 1.07028733e+03
6.00746000e+00 5.22000000e+00 1.07136558e+03
6.00746000e+00 5.23000000e+00 1.07250577e+03
6.00746000e+00 5.24000000e+00 1.07371571e+03
6.00746000e+00 5.25000000e+00 1.07500416e+03
6.00746000e+00 5.26000000e+00 1.07637663e+03
6.00746000e+00 5.27000000e+00 1.07781995e+03
6.00746000e+00 5.28000000e+00 1.07931694e+03
6.00746000e+00 5.29000000e+00 1.08085098e+03
6.00746000e+00 5.30000000e+00 1.08240687e+03
6.00746000e+00 5.31000000e+00 1.08396699e+03
6.00746000e+00 5.32000000e+00 1.08551486e+03
6.00746000e+00 5.33000000e+00 1.08703423e+03
6.00746000e+00 5.34000000e+00 1.08851026e+03
6.00746000e+00 5.35000000e+00 1.08992568e+03
6.00746000e+00 5.36000000e+00 1.09126442e+03
6.00746000e+00 5.37000000e+00 1.09251063e+03
6.00746000e+00 5.38000000e+00 1.09364961e+03
6.00746000e+00 5.39000000e+00 1.09466513e+03
6.00746000e+00 5.40000000e+00 1.09554140e+03
6.00746000e+00 5.41000000e+00 1.09626317e+03
6.00746000e+00 5.42000000e+00 1.09681570e+03
6.00746000e+00 5.43000000e+00 1.09718475e+03
6.00746000e+00 5.44000000e+00 1.09735473e+03
6.00746000e+00 5.45000000e+00 1.09731128e+03
6.00746000e+00 5.46000000e+00 1.09704717e+03
6.00746000e+00 5.47000000e+00 1.09658334e+03
6.00746000e+00 5.48000000e+00 1.09594695e+03
6.00746000e+00 5.49000000e+00 1.09516413e+03
6.00746000e+00 5.50000000e+00 1.09426139e+03
6.00746000e+00 5.51000000e+00 1.09326491e+03
6.00746000e+00 5.52000000e+00 1.09220082e+03
6.00746000e+00 5.53000000e+00 1.09109518e+03
6.00746000e+00 5.54000000e+00 1.08997223e+03
6.00746000e+00 5.55000000e+00 1.08885673e+03
6.00746000e+00 5.56000000e+00 1.08777304e+03
6.00746000e+00 5.57000000e+00 1.08674520e+03
6.00746000e+00 5.58000000e+00 1.08579738e+03
6.00746000e+00 5.59000000e+00 1.08495296e+03
6.00746000e+00 5.60000000e+00 1.08423445e+03
6.00746000e+00 5.61000000e+00 1.08366462e+03
6.00746000e+00 5.62000000e+00 1.08326601e+03
6.00746000e+00 5.63000000e+00 1.08306094e+03
6.00746000e+00 5.64000000e+00 1.08307158e+03
6.00746000e+00 5.65000000e+00 1.08332090e+03
6.00746000e+00 5.66000000e+00 1.08382107e+03
6.00746000e+00 5.67000000e+00 1.08454986e+03
6.00746000e+00 5.68000000e+00 1.08547657e+03
6.00746000e+00 5.69000000e+00 1.08657079e+03
6.00746000e+00 5.70000000e+00 1.08780242e+03
6.00746000e+00 5.71000000e+00 1.08914159e+03
6.00746000e+00 5.72000000e+00 1.09055904e+03
6.00746000e+00 5.73000000e+00 1.09202529e+03
6.00746000e+00 5.74000000e+00 1.09351060e+03
6.00746000e+00 5.75000000e+00 1.09498579e+03
6.00746000e+00 5.76000000e+00 1.09642182e+03
6.00746000e+00 5.77000000e+00 1.09778982e+03
6.00746000e+00 5.78000000e+00 1.09906107e+03
6.00746000e+00 5.79000000e+00 1.10020705e+03
6.00746000e+00 5.80000000e+00 1.10119942e+03
6.00746000e+00 5.81000000e+00 1.10201019e+03
6.00746000e+00 5.82000000e+00 1.10261205e+03
6.00746000e+00 5.83000000e+00 1.10297697e+03
6.00746000e+00 5.84000000e+00 1.10307791e+03
6.00746000e+00 5.85000000e+00 1.10288823e+03
6.00746000e+00 5.86000000e+00 1.10238972e+03
6.00746000e+00 5.87000000e+00 1.10159610e+03
6.00746000e+00 5.88000000e+00 1.10052899e+03
6.00746000e+00 5.89000000e+00 1.09920996e+03
6.00746000e+00 5.90000000e+00 1.09766043e+03
6.00746000e+00 5.91000000e+00 1.09590169e+03
6.00746000e+00 5.92000000e+00 1.09395479e+03
6.00746000e+00 5.93000000e+00 1.09184057e+03
6.00746000e+00 5.94000000e+00 1.08957960e+03
6.00746000e+00 5.95000000e+00 1.08719216e+03
6.00746000e+00 5.96000000e+00 1.08469821e+03
6.00746000e+00 5.97000000e+00 1.08211763e+03
6.00746000e+00 5.98000000e+00 1.07946949e+03
6.00746000e+00 5.99000000e+00 1.07677270e+03
6.00746000e+00 6.00000000e+00 1.07404584e+03
6.00746000e+00 6.01000000e+00 1.07130714e+03
6.00746000e+00 6.02000000e+00 1.06857447e+03
6.00746000e+00 6.03000000e+00 1.06586533e+03
6.00746000e+00 6.04000000e+00 1.06319689e+03
6.00746000e+00 6.05000000e+00 1.06058597e+03
6.00746000e+00 6.06000000e+00 1.05804448e+03
7.77937000e+00 2.50000000e-01 2.85265320e+01
7.77937000e+00 2.60000000e-01 2.96479720e+01
7.77937000e+00 2.70000000e-01 3.07698730e+01
7.77937000e+00 2.80000000e-01 3.18923160e+01
7.77937000e+00 2.90000000e-01 3.30153780e+01
7.77937000e+00 3.00000000e-01 3.41391260e+01
7.77937000e+00 3.10000000e-01 3.52636230e+01
7.77937000e+00 3.20000000e-01 3.63889220e+01
7.77937000e+00 3.30000000e-01 3.75150740e+01
7.77937000e+00 3.40000000e-01 3.86421250e+01
7.77937000e+00 3.50000000e-01 3.97701150e+01
7.77937000e+00 3.60000000e-01 4.08990830e+01
7.77937000e+00 3.70000000e-01 4.20290600e+01
7.77937000e+00 3.80000000e-01 4.31600780e+01
7.77937000e+00 3.90000000e-01 4.42921640e+01
7.77937000e+00 4.00000000e-01 4.54253430e+01
7.77937000e+00 4.10000000e-01 4.65596390e+01
7.77937000e+00 4.20000000e-01 4.76950680e+01
7.77937000e+00 4.30000000e-01 4.88316520e+01
7.77937000e+00 4.40000000e-01 4.99694050e+01
7.77937000e+00 4.50000000e-01 5.11083420e+01
7.77937000e+00 4.60000000e-01 5.22484580e+01
7.77937000e+00 4.70000000e-01 5.33896690e+01
7.77937000e+00 4.80000000e-01 5.45318810e+01
7.77937000e+00 4.90000000e-01 5.56750060e+01
7.77937000e+00 5.00000000e-01 5.68189450e+01
7.77937000e+00 5.10000000e-01 5.79636270e+01
7.77937000e+00 5.20000000e-01 5.91089690e+01
7.77937000e+00 5.30000000e-01 6.02548970e+01
7.77937000e+00 5.40000000e-01 6.14013380e+01
7.77937000e+00 5.50000000e-01 6.25482230e+01
7.77937000e+00 5.60000000e-01 6.36954920e+01
7.77937000e+00 5.70000000e-01 6.48430770e+01
7.77937000e+00 5.80000000e-01 6.59909220e+01
7.77937000e+00 5.90000000e-01 6.71389310e+01
7.77937000e+00 6.00000000e-01 6.82871710e+01
7.77937000e+00 6.10000000e-01 6.94354680e+01
7.77937000e+00 6.20000000e-01 7.05838160e+01
7.77937000e+00 6.30000000e-01 7.17321690e+01
7.77937000e+00 6.40000000e-01 7.28804790e+01
7.77937000e+00 6.50000000e-01 7.40287100e+01
7.77937000e+00 6.60000000e-01 7.51768570e+01
7.77937000e+00 6.70000000e-01 7.63250970e+01
7.77937000e+00 6.80000000e-01 7.74736330e+01
7.77937000e+00 6.90000000e-01 7.86226660e+01
7.77937000e+00 7.00000000e-01 7.97723910e+01
7.77937000e+00 7.10000000e-01 8.09230000e+01
7.77937000e+00 7.20000000e-01 8.20746770e+01
7.77937000e+00 7.30000000e-01 8.32276030e+01
7.77937000e+00 7.40000000e-01 8.43819530e+01
7.77937000e+00 7.50000000e-01 8.55378970e+01
7.77937000e+00 7.60000000e-01 8.66956060e+01
7.77937000e+00 7.70000000e-01 8.78552360e+01
7.77937000e+00 7.80000000e-01 8.90169510e+01
7.77937000e+00 7.90000000e-01 9.01809010e+01
7.77937000e+00 8.00000000e-01 9.13472420e+01
7.77937000e+00 8.10000000e-01 9.25161160e+01
7.77937000e+00 8.20000000e-01 9.36876700e+01
7.77937000e+00 8.30000000e-01 9.48620460e+01
7.77937000e+00 8.40000000e-01 9.60393780e+01
7.77937000e+00 8.50000000e-01 9.72198020e+01
7.77937000e+00 8.60000000e-01 9.84034180e+01
7.77937000e+00 8.70000000e-01 9.95901980e+01
7.77937000e+00 8.80000000e-01 1.00780084e+02
7.77937000e+00 8.90000000e-01 1.01973018e+02
7.77937000e+00 9.00000000e-01 1.03168945e+02
7.77937000e+00 9.10000000e-01 1.04367809e+02
7.77937000e+00 9.20000000e-01 1.05569557e+02
7.77937000e+00 9.30000000e-01 1.06774141e+02
7.77937000e+00 9.40000000e-01 1.07981509e+02
7.77937000e+00 9.50000000e-01 1.09191608e+02
7.77937000e+00 9.60000000e-01 1.10404392e+02
7.77937000e+00 9.70000000e-01 1.11619819e+02
7.77937000e+00 9.80000000e-01 1.12837830e+02
7.77937000e+00 9.90000000e-01 1.14058398e+02
7.77937000e+00 1.00000000e+00 1.15281460e+02
7.77937000e+00 1.01000000e+00 1.16506992e+02
7.77937000e+00 1.02000000e+00 1.17734934e+02
7.77937000e+00 1.03000000e+00 1.18965259e+02
7.77937000e+00 1.04000000e+00 1.20197920e+02
7.77937000e+00 1.05000000e+00 1.21432875e+02
7.77937000e+00 1.06000000e+00 1.22670113e+02
7.77937000e+00 1.07000000e+00 1.23909688e+02
7.77937000e+00 1.08000000e+00 1.25151671e+02
7.77937000e+00 1.09000000e+00 1.26396137e+02
7.77937000e+00 1.10000000e+00 1.27643161e+02
7.77937000e+00 1.11000000e+00 1.28892821e+02
7.77937000e+00 1.12000000e+00 1.30145181e+02
7.77937000e+00 1.13000000e+00 1.31400312e+02
7.77937000e+00 1.14000000e+00 1.32658285e+02
7.77937000e+00 1.15000000e+00 1.33919169e+02
7.77937000e+00 1.16000000e+00 1.35183032e+02
7.77937000e+00 1.17000000e+00 1.36449940e+02
7.77937000e+00 1.18000000e+00 1.37719962e+02
7.77937000e+00 1.19000000e+00 1.38993162e+02
7.77937000e+00 1.20000000e+00 1.40269605e+02
7.77937000e+00 1.21000000e+00 1.41549356e+02
7.77937000e+00 1.22000000e+00 1.42832478e+02
7.77937000e+00 1.23000000e+00 1.44119039e+02
7.77937000e+00 1.24000000e+00 1.45409101e+02
7.77937000e+00 1.25000000e+00 1.46702721e+02
7.77937000e+00 1.26000000e+00 1.47999943e+02
7.77937000e+00 1.27000000e+00 1.49300735e+02
7.77937000e+00 1.28000000e+00 1.50605061e+02
7.77937000e+00 1.29000000e+00 1.51912871e+02
7.77937000e+00 1.30000000e+00 1.53224111e+02
7.77937000e+00 1.31000000e+00 1.54538739e+02
7.77937000e+00 1.32000000e+00 1.55856728e+02
7.77937000e+00 1.33000000e+00 1.57178013e+02
7.77937000e+00 1.34000000e+00 1.58502559e+02
7.77937000e+00 1.35000000e+00 1.59830335e+02
7.77937000e+00 1.36000000e+00 1.61161280e+02
7.77937000e+00 1.37000000e+00 1.62495375e+02
7.77937000e+00 1.38000000e+00 1.63832565e+02
7.77937000e+00 1.39000000e+00 1.65172816e+02
7.77937000e+00 1.40000000e+00 1.66516094e+02
7.77937000e+00 1.41000000e+00 1.67862352e+02
7.77937000e+00 1.42000000e+00 1.69211564e+02
7.77937000e+00 1.43000000e+00 1.70563682e+02
7.77937000e+00 1.44000000e+00 1.71918681e+02
7.77937000e+00 1.45000000e+00 1.73276519e+02
7.77937000e+00 1.46000000e+00 1.74637187e+02
7.77937000e+00 1.47000000e+00 1.76000920e+02
7.77937000e+00 1.48000000e+00 1.77367475e+02
7.77937000e+00 1.49000000e+00 1.78737368e+02
7.77937000e+00 1.50000000e+00 1.80110583e+02
7.77937000e+00 1.51000000e+00 1.81487258e+02
7.77937000e+00 1.52000000e+00 1.82867534e+02
7.77937000e+00 1.53000000e+00 1.84251516e+02
7.77937000e+00 1.54000000e+00 1.85639344e+02
7.77937000e+00 1.55000000e+00 1.87031150e+02
7.77937000e+00 1.56000000e+00 1.88427043e+02
7.77937000e+00 1.57000000e+00 1.89827145e+02
7.77937000e+00 1.58000000e+00 1.91231608e+02
7.77937000e+00 1.59000000e+00 1.92640528e+02
7.77937000e+00 1.60000000e+00 1.94054027e+02
7.77937000e+00 1.61000000e+00 1.95472227e+02
7.77937000e+00 1.62000000e+00 1.96895271e+02
7.77937000e+00 1.63000000e+00 1.98323255e+02
7.77937000e+00 1.64000000e+00 1.99756301e+02
7.77937000e+00 1.65000000e+00 2.01194525e+02
7.77937000e+00 1.66000000e+00 2.02638013e+02
7.77937000e+00 1.67000000e+00 2.04086726e+02
7.77937000e+00 1.68000000e+00 2.05540559e+02
7.77937000e+00 1.69000000e+00 2.06999423e+02
7.77937000e+00 1.70000000e+00 2.08463232e+02
7.77937000e+00 1.71000000e+00 2.09931900e+02
7.77937000e+00 1.72000000e+00 2.11405341e+02
7.77937000e+00 1.73000000e+00 2.12883473e+02
7.77937000e+00 1.74000000e+00 2.14366216e+02
7.77937000e+00 1.75000000e+00 2.15853489e+02
7.77937000e+00 1.76000000e+00 2.17345204e+02
7.77937000e+00 1.77000000e+00 2.18841280e+02
7.77937000e+00 1.78000000e+00 2.20341638e+02
7.77937000e+00 1.79000000e+00 2.21846197e+02
7.77937000e+00 1.80000000e+00 2.23354880e+02
7.77937000e+00 1.81000000e+00 2.24867608e+02
7.77937000e+00 1.82000000e+00 2.26384305e+02
7.77937000e+00 1.83000000e+00 2.27904895e+02
7.77937000e+00 1.84000000e+00 2.29429301e+02
7.77937000e+00 1.85000000e+00 2.30957449e+02
7.77937000e+00 1.86000000e+00 2.32489281e+02
7.77937000e+00 1.87000000e+00 2.34024806e+02
7.77937000e+00 1.88000000e+00 2.35564051e+02
7.77937000e+00 1.89000000e+00 2.37107040e+02
7.77937000e+00 1.90000000e+00 2.38653799e+02
7.77937000e+00 1.91000000e+00 2.40204355e+02
7.77937000e+00 1.92000000e+00 2.41758732e+02
7.77937000e+00 1.93000000e+00 2.43316958e+02
7.77937000e+00 1.94000000e+00 2.44879067e+02
7.77937000e+00 1.95000000e+00 2.46445082e+02
7.77937000e+00 1.96000000e+00 2.48015023e+02
7.77937000e+00 1.97000000e+00 2.49588918e+02
7.77937000e+00 1.98000000e+00 2.51166793e+02
7.77937000e+00 1.99000000e+00 2.52748673e+02
7.77937000e+00 2.00000000e+00 2.54334585e+02
7.77937000e+00 2.01000000e+00 2.55924555e+02
7.77937000e+00 2.02000000e+00 2.57518620e+02
7.77937000e+00 2.03000000e+00 2.59116813e+02
7.77937000e+00 2.04000000e+00 2.60719144e+02
7.77937000e+00 2.05000000e+00 2.62325641e+02
7.77937000e+00 2.06000000e+00 2.63936336e+02
7.77937000e+00 2.07000000e+00 2.65551293e+02
7.77937000e+00 2.08000000e+00 2.67170610e+02
7.77937000e+00 2.09000000e+00 2.68794339e+02
7.77937000e+00 2.10000000e+00 2.70422540e+02
7.77937000e+00 2.11000000e+00 2.72055284e+02
7.77937000e+00 2.12000000e+00 2.73692644e+02
7.77937000e+00 2.13000000e+00 2.75334726e+02
7.77937000e+00 2.14000000e+00 2.76981561e+02
7.77937000e+00 2.15000000e+00 2.78633216e+02
7.77937000e+00 2.16000000e+00 2.80289765e+02
7.77937000e+00 2.17000000e+00 2.81951325e+02
7.77937000e+00 2.18000000e+00 2.83617914e+02
7.77937000e+00 2.19000000e+00 2.85289602e+02
7.77937000e+00 2.20000000e+00 2.86966485e+02
7.77937000e+00 2.21000000e+00 2.88648640e+02
7.77937000e+00 2.22000000e+00 2.90336101e+02
7.77937000e+00 2.23000000e+00 2.92028945e+02
7.77937000e+00 2.24000000e+00 2.93727296e+02
7.77937000e+00 2.25000000e+00 2.95431162e+02
7.77937000e+00 2.26000000e+00 2.97140590e+02
7.77937000e+00 2.27000000e+00 2.98855614e+02
7.77937000e+00 2.28000000e+00 3.00576091e+02
7.77937000e+00 2.29000000e+00 3.02301967e+02
7.77937000e+00 2.30000000e+00 3.04033247e+02
7.77937000e+00 2.31000000e+00 3.05769792e+02
7.77937000e+00 2.32000000e+00 3.07511569e+02
7.77937000e+00 2.33000000e+00 3.09258549e+02
7.77937000e+00 2.34000000e+00 3.11010609e+02
7.77937000e+00 2.35000000e+00 3.12767755e+02
7.77937000e+00 2.36000000e+00 3.14529893e+02
7.77937000e+00 2.37000000e+00 3.16296946e+02
7.77937000e+00 2.38000000e+00 3.18068930e+02
7.77937000e+00 2.39000000e+00 3.19845698e+02
7.77937000e+00 2.40000000e+00 3.21627271e+02
7.77937000e+00 2.41000000e+00 3.23413543e+02
7.77937000e+00 2.42000000e+00 3.25204469e+02
7.77937000e+00 2.43000000e+00 3.27000026e+02
7.77937000e+00 2.44000000e+00 3.28800091e+02
7.77937000e+00 2.45000000e+00 3.30604717e+02
7.77937000e+00 2.46000000e+00 3.32413755e+02
7.77937000e+00 2.47000000e+00 3.34227384e+02
7.77937000e+00 2.48000000e+00 3.36045594e+02
7.77937000e+00 2.49000000e+00 3.37868554e+02
7.77937000e+00 2.50000000e+00 3.39696292e+02
7.77937000e+00 2.51000000e+00 3.41528942e+02
7.77937000e+00 2.52000000e+00 3.43366562e+02
7.77937000e+00 2.53000000e+00 3.45209265e+02
7.77937000e+00 2.54000000e+00 3.47057120e+02
7.77937000e+00 2.55000000e+00 3.48910234e+02
7.77937000e+00 2.56000000e+00 3.50768677e+02
7.77937000e+00 2.57000000e+00 3.52632563e+02
7.77937000e+00 2.58000000e+00 3.54501946e+02
7.77937000e+00 2.59000000e+00 3.56376965e+02
7.77937000e+00 2.60000000e+00 3.58257639e+02
7.77937000e+00 2.61000000e+00 3.60144151e+02
7.77937000e+00 2.62000000e+00 3.62036467e+02
7.77937000e+00 2.63000000e+00 3.63934833e+02
7.77937000e+00 2.64000000e+00 3.65839180e+02
7.77937000e+00 2.65000000e+00 3.67749721e+02
7.77937000e+00 2.66000000e+00 3.69666371e+02
7.77937000e+00 2.67000000e+00 3.71588781e+02
7.77937000e+00 2.68000000e+00 3.73516512e+02
7.77937000e+00 2.69000000e+00 3.75449002e+02
7.77937000e+00 2.70000000e+00 3.77385947e+02
7.77937000e+00 2.71000000e+00 3.79326724e+02
7.77937000e+00 2.72000000e+00 3.81270947e+02
7.77937000e+00 2.73000000e+00 3.83218161e+02
7.77937000e+00 2.74000000e+00 3.85167823e+02
7.77937000e+00 2.75000000e+00 3.87119614e+02
7.77937000e+00 2.76000000e+00 3.89072959e+02
7.77937000e+00 2.77000000e+00 3.91027407e+02
7.77937000e+00 2.78000000e+00 3.92982610e+02
7.77937000e+00 2.79000000e+00 3.94937984e+02
7.77937000e+00 2.80000000e+00 3.96893130e+02
7.77937000e+00 2.81000000e+00 3.98847650e+02
7.77937000e+00 2.82000000e+00 4.00800991e+02
7.77937000e+00 2.83000000e+00 4.02752767e+02
7.77937000e+00 2.84000000e+00 4.04701171e+02
7.77937000e+00 2.85000000e+00 4.06649857e+02
7.77937000e+00 2.86000000e+00 4.08594457e+02
7.77937000e+00 2.87000000e+00 4.10537110e+02
7.77937000e+00 2.88000000e+00 4.12478600e+02
7.77937000e+00 2.89000000e+00 4.14419825e+02
7.77937000e+00 2.90000000e+00 4.16361825e+02
7.77937000e+00 2.91000000e+00 4.18305342e+02
7.77937000e+00 2.92000000e+00 4.20251266e+02
7.77937000e+00 2.93000000e+00 4.22200572e+02
7.77937000e+00 2.94000000e+00 4.24154127e+02
7.77937000e+00 2.95000000e+00 4.26112750e+02
7.77937000e+00 2.96000000e+00 4.28077327e+02
7.77937000e+00 2.97000000e+00 4.30048874e+02
7.77937000e+00 2.98000000e+00 4.32028157e+02
7.77937000e+00 2.99000000e+00 4.34016039e+02
7.77937000e+00 3.00000000e+00 4.36013402e+02
7.77937000e+00 3.01000000e+00 4.38021255e+02
7.77937000e+00 3.02000000e+00 4.40040358e+02
7.77937000e+00 3.03000000e+00 4.42071576e+02
7.77937000e+00 3.04000000e+00 4.44115785e+02
7.77937000e+00 3.05000000e+00 4.46173939e+02
7.77937000e+00 3.06000000e+00 4.48246610e+02
7.77937000e+00 3.07000000e+00 4.50333157e+02
7.77937000e+00 3.08000000e+00 4.52432716e+02
7.77937000e+00 3.09000000e+00 4.54544420e+02
7.77937000e+00 3.10000000e+00 4.56667495e+02
7.77937000e+00 3.11000000e+00 4.58801035e+02
7.77937000e+00 3.12000000e+00 4.60944135e+02
7.77937000e+00 3.13000000e+00 4.63095937e+02
7.77937000e+00 3.14000000e+00 4.65255580e+02
7.77937000e+00 3.15000000e+00 4.67422208e+02
7.77937000e+00 3.16000000e+00 4.69595081e+02
7.77937000e+00 3.17000000e+00 4.71773225e+02
7.77937000e+00 3.18000000e+00 4.73955784e+02
7.77937000e+00 3.19000000e+00 4.76141904e+02
7.77937000e+00 3.20000000e+00 4.78330729e+02
7.77937000e+00 3.21000000e+00 4.80521406e+02
7.77937000e+00 3.22000000e+00 4.82713084e+02
7.77937000e+00 3.23000000e+00 4.84905000e+02
7.77937000e+00 3.24000000e+00 4.87096219e+02
7.77937000e+00 3.25000000e+00 4.89285883e+02
7.77937000e+00 3.26000000e+00 4.91473195e+02
7.77937000e+00 3.27000000e+00 4.93657564e+02
7.77937000e+00 3.28000000e+00 4.95838453e+02
7.77937000e+00 3.29000000e+00 4.98015325e+02
7.77937000e+00 3.30000000e+00 5.00187645e+02
7.77937000e+00 3.31000000e+00 5.02354880e+02
7.77937000e+00 3.32000000e+00 5.04516497e+02
7.77937000e+00 3.33000000e+00 5.06671968e+02
7.77937000e+00 3.34000000e+00 5.08820816e+02
7.77937000e+00 3.35000000e+00 5.10962457e+02
7.77937000e+00 3.36000000e+00 5.13096363e+02
7.77937000e+00 3.37000000e+00 5.15222012e+02
7.77937000e+00 3.38000000e+00 5.17338881e+02
7.77937000e+00 3.39000000e+00 5.19446452e+02
7.77937000e+00 3.40000000e+00 5.21544206e+02
7.77937000e+00 3.41000000e+00 5.23631628e+02
7.77937000e+00 3.42000000e+00 5.25708205e+02
7.77937000e+00 3.43000000e+00 5.27773428e+02
7.77937000e+00 3.44000000e+00 5.29826788e+02
7.77937000e+00 3.45000000e+00 5.31867780e+02
7.77937000e+00 3.46000000e+00 5.33896262e+02
7.77937000e+00 3.47000000e+00 5.35913534e+02
7.77937000e+00 3.48000000e+00 5.37921322e+02
7.77937000e+00 3.49000000e+00 5.39921073e+02
7.77937000e+00 3.50000000e+00 5.41914649e+02
7.77937000e+00 3.51000000e+00 5.43903629e+02
7.77937000e+00 3.52000000e+00 5.45889658e+02
7.77937000e+00 3.53000000e+00 5.47874379e+02
7.77937000e+00 3.54000000e+00 5.49859431e+02
7.77937000e+00 3.55000000e+00 5.51846448e+02
7.77937000e+00 3.56000000e+00 5.53837061e+02
7.77937000e+00 3.57000000e+00 5.55832923e+02
7.77937000e+00 3.58000000e+00 5.57835694e+02
7.77937000e+00 3.59000000e+00 5.59846940e+02
7.77937000e+00 3.60000000e+00 5.61868281e+02
7.77937000e+00 3.61000000e+00 5.63901328e+02
7.77937000e+00 3.62000000e+00 5.65947694e+02
7.77937000e+00 3.63000000e+00 5.68008986e+02
7.77937000e+00 3.64000000e+00 5.70086811e+02
7.77937000e+00 3.65000000e+00 5.72182772e+02
7.77937000e+00 3.66000000e+00 5.74297882e+02
7.77937000e+00 3.67000000e+00 5.76430788e+02
7.77937000e+00 3.68000000e+00 5.78579559e+02
7.77937000e+00 3.69000000e+00 5.80742430e+02
7.77937000e+00 3.70000000e+00 5.82917305e+02
7.77937000e+00 3.71000000e+00 5.85102254e+02
7.77937000e+00 3.72000000e+00 5.87295352e+02
7.77937000e+00 3.73000000e+00 5.89494673e+02
7.77937000e+00 3.74000000e+00 5.91698293e+02
7.77937000e+00 3.75000000e+00 5.93904293e+02
7.77937000e+00 3.76000000e+00 5.96110917e+02
7.77937000e+00 3.77000000e+00 5.98316190e+02
7.77937000e+00 3.78000000e+00 6.00518105e+02
7.77937000e+00 3.79000000e+00 6.02714747e+02
7.77937000e+00 3.80000000e+00 6.04904206e+02
7.77937000e+00 3.81000000e+00 6.07084571e+02
7.77937000e+00 3.82000000e+00 6.09254179e+02
7.77937000e+00 3.83000000e+00 6.11410995e+02
7.77937000e+00 3.84000000e+00 6.13553025e+02
7.77937000e+00 3.85000000e+00 6.15678376e+02
7.77937000e+00 3.86000000e+00 6.17785600e+02
7.77937000e+00 3.87000000e+00 6.19875305e+02
7.77937000e+00 3.88000000e+00 6.21948156e+02
7.77937000e+00 3.89000000e+00 6.24004801e+02
7.77937000e+00 3.90000000e+00 6.26046019e+02
7.77937000e+00 3.91000000e+00 6.28072678e+02
7.77937000e+00 3.92000000e+00 6.30085870e+02
7.77937000e+00 3.93000000e+00 6.32085995e+02
7.77937000e+00 3.94000000e+00 6.34073828e+02
7.77937000e+00 3.95000000e+00 6.35951088e+02
7.77937000e+00 3.96000000e+00 6.38016329e+02
7.77937000e+00 3.97000000e+00 6.39972501e+02
7.77937000e+00 3.98000000e+00 6.41919487e+02
7.77937000e+00 3.99000000e+00 6.43858277e+02
7.77937000e+00 4.00000000e+00 6.45789816e+02
7.77937000e+00 4.01000000e+00 6.47714483e+02
7.77937000e+00 4.02000000e+00 6.49633033e+02
7.77937000e+00 4.03000000e+00 6.51546815e+02
7.77937000e+00 4.04000000e+00 6.53456104e+02
7.77937000e+00 4.05000000e+00 6.55361554e+02
7.77937000e+00 4.06000000e+00 6.57263829e+02
7.77937000e+00 4.07000000e+00 6.59161021e+02
7.77937000e+00 4.08000000e+00 6.61050491e+02
7.77937000e+00 4.09000000e+00 6.62930298e+02
7.77937000e+00 4.10000000e+00 6.64798222e+02
7.77937000e+00 4.11000000e+00 6.66651529e+02
7.77937000e+00 4.12000000e+00 6.68488357e+02
7.77937000e+00 4.13000000e+00 6.70306469e+02
7.77937000e+00 4.14000000e+00 6.72103149e+02
7.77937000e+00 4.15000000e+00 6.73876741e+02
7.77937000e+00 4.16000000e+00 6.75624756e+02
7.77937000e+00 4.17000000e+00 6.77344622e+02
7.77937000e+00 4.18000000e+00 6.79035019e+02
7.77937000e+00 4.19000000e+00 6.80692964e+02
7.77937000e+00 4.20000000e+00 6.82316419e+02
7.77937000e+00 4.21000000e+00 6.83903758e+02
7.77937000e+00 4.22000000e+00 6.85452030e+02
7.77937000e+00 4.23000000e+00 6.86959855e+02
7.77937000e+00 4.24000000e+00 6.88424723e+02
7.77937000e+00 4.25000000e+00 6.89844389e+02
7.77937000e+00 4.26000000e+00 6.91218839e+02
7.77937000e+00 4.27000000e+00 6.92551619e+02
7.77937000e+00 4.28000000e+00 6.93849454e+02
7.77937000e+00 4.29000000e+00 6.95117476e+02
7.77937000e+00 4.30000000e+00 6.96361607e+02
7.77937000e+00 4.31000000e+00 6.97587825e+02
7.77937000e+00 4.32000000e+00 6.98801098e+02
7.77937000e+00 4.33000000e+00 7.00008160e+02
7.77937000e+00 4.34000000e+00 7.01213344e+02
7.77937000e+00 4.35000000e+00 7.02423345e+02
7.77937000e+00 4.36000000e+00 7.03642724e+02
7.77937000e+00 4.37000000e+00 7.04877607e+02
7.77937000e+00 4.38000000e+00 7.06133034e+02
7.77937000e+00 4.39000000e+00 7.07414558e+02
7.77937000e+00 4.40000000e+00 7.08727596e+02
7.77937000e+00 4.41000000e+00 7.10077243e+02
7.77937000e+00 4.42000000e+00 7.11469194e+02
7.77937000e+00 4.43000000e+00 7.12908213e+02
7.77937000e+00 4.44000000e+00 7.14400164e+02
7.77937000e+00 4.45000000e+00 7.15949618e+02
7.77937000e+00 4.46000000e+00 7.17559397e+02
7.77937000e+00 4.47000000e+00 7.19218555e+02
7.77937000e+00 4.48000000e+00 7.20914451e+02
7.77937000e+00 4.49000000e+00 7.22633276e+02
7.77937000e+00 4.50000000e+00 7.24362313e+02
7.77937000e+00 4.51000000e+00 7.26088120e+02
7.77937000e+00 4.52000000e+00 7.27797748e+02
7.77937000e+00 4.53000000e+00 7.29478261e+02
7.77937000e+00 4.54000000e+00 7.31116338e+02
7.77937000e+00 4.55000000e+00 7.32699713e+02
7.77937000e+00 4.56000000e+00 7.34214566e+02
7.77937000e+00 4.57000000e+00 7.35649489e+02
7.77937000e+00 4.58000000e+00 7.36990320e+02
7.77937000e+00 4.59000000e+00 7.38225894e+02
7.77937000e+00 4.60000000e+00 7.39342672e+02
7.77937000e+00 4.61000000e+00 7.40328949e+02
7.77937000e+00 4.62000000e+00 7.41172531e+02
7.77937000e+00 4.63000000e+00 7.41860926e+02
7.77937000e+00 4.64000000e+00 7.42383530e+02
7.77937000e+00 4.65000000e+00 7.42727441e+02
7.77937000e+00 4.66000000e+00 7.42887791e+02
7.77937000e+00 4.67000000e+00 7.42878890e+02
7.77937000e+00 4.68000000e+00 7.42720830e+02
7.77937000e+00 4.69000000e+00 7.42434437e+02
7.77937000e+00 4.70000000e+00 7.42038277e+02
7.77937000e+00 4.71000000e+00 7.41552966e+02
7.77937000e+00 4.72000000e+00 7.40997222e+02
7.77937000e+00 4.73000000e+00 7.40389649e+02
7.77937000e+00 4.74000000e+00 7.39750338e+02
7.77937000e+00 4.75000000e+00 7.39096282e+02
7.77937000e+00 4.76000000e+00 7.38446138e+02
7.77937000e+00 4.77000000e+00 7.37818225e+02
7.77937000e+00 4.78000000e+00 7.37229125e+02
7.77937000e+00 4.79000000e+00 7.36696919e+02
7.77937000e+00 4.80000000e+00 7.36238521e+02
7.77937000e+00 4.81000000e+00 7.35870055e+02
7.77937000e+00 4.82000000e+00 7.35608984e+02
7.77937000e+00 4.83000000e+00 7.35471319e+02
7.77937000e+00 4.84000000e+00 7.35472754e+02
7.77937000e+00 4.85000000e+00 7.35630190e+02
7.77937000e+00 4.86000000e+00 7.35953701e+02
7.77937000e+00 4.87000000e+00 7.36430574e+02
7.77937000e+00 4.88000000e+00 7.37043817e+02
7.77937000e+00 4.89000000e+00 7.37776299e+02
7.77937000e+00 4.90000000e+00 7.38610148e+02
7.77937000e+00 4.91000000e+00 7.39528555e+02
7.77937000e+00 4.92000000e+00 7.40515765e+02
7.77937000e+00 4.93000000e+00 7.41553981e+02
7.77937000e+00 4.94000000e+00 7.42626685e+02
7.77937000e+00 4.95000000e+00 7.43718202e+02
7.77937000e+00 4.96000000e+00 7.44811992e+02
7.77937000e+00 4.97000000e+00 7.45891356e+02
7.77937000e+00 4.98000000e+00 7.46940199e+02
7.77937000e+00 4.99000000e+00 7.47943582e+02
7.77937000e+00 5.00000000e+00 7.48884692e+02
7.77937000e+00 5.01000000e+00 7.49747651e+02
7.77937000e+00 5.02000000e+00 7.50516845e+02
7.77937000e+00 5.03000000e+00 7.51177905e+02
7.77937000e+00 5.04000000e+00 7.51714473e+02
7.77937000e+00 5.05000000e+00 7.52111426e+02
7.77937000e+00 5.06000000e+00 7.52357251e+02
7.77937000e+00 5.07000000e+00 7.52454885e+02
7.77937000e+00 5.08000000e+00 7.52409181e+02
7.77937000e+00 5.09000000e+00 7.52225436e+02
7.77937000e+00 5.10000000e+00 7.51909177e+02
7.77937000e+00 5.11000000e+00 7.51466253e+02
7.77937000e+00 5.12000000e+00 7.50902537e+02
7.77937000e+00 5.13000000e+00 7.50222852e+02
7.77937000e+00 5.14000000e+00 7.49432682e+02
7.77937000e+00 5.15000000e+00 7.48537486e+02
7.77937000e+00 5.16000000e+00 7.47543123e+02
7.77937000e+00 5.17000000e+00 7.46455003e+02
7.77937000e+00 5.18000000e+00 7.45277969e+02
7.77937000e+00 5.19000000e+00 7.44017301e+02
7.77937000e+00 5.20000000e+00 7.42678219e+02
7.77937000e+00 5.21000000e+00 7.41266016e+02
7.77937000e+00 5.22000000e+00 7.39786337e+02
7.77937000e+00 5.23000000e+00 7.38243497e+02
7.77937000e+00 5.24000000e+00 7.36642447e+02
7.77937000e+00 5.25000000e+00 7.34988060e+02
7.77937000e+00 5.26000000e+00 7.33284243e+02
7.77937000e+00 5.27000000e+00 7.31531456e+02
7.77937000e+00 5.28000000e+00 7.29729545e+02
7.77937000e+00 5.29000000e+00 7.27877395e+02
7.77937000e+00 5.30000000e+00 7.25974504e+02
9.21228000e+00 2.50000000e-01 2.30111020e+01
9.21228000e+00 2.60000000e-01 2.39193710e+01
9.21228000e+00 2.70000000e-01 2.48281350e+01
9.21228000e+00 2.80000000e-01 2.57373120e+01
9.21228000e+00 2.90000000e-01 2.66468230e+01
9.21228000e+00 3.00000000e-01 2.75565920e+01
9.21228000e+00 3.10000000e-01 2.84665520e+01
9.21228000e+00 3.20000000e-01 2.93766330e+01
9.21228000e+00 3.30000000e-01 3.02867740e+01
9.21228000e+00 3.40000000e-01 3.11969120e+01
9.21228000e+00 3.50000000e-01 3.21069890e+01
9.21228000e+00 3.60000000e-01 3.30169530e+01
9.21228000e+00 3.70000000e-01 3.39267490e+01
9.21228000e+00 3.80000000e-01 3.48363270e+01
9.21228000e+00 3.90000000e-01 3.57456400e+01
9.21228000e+00 4.00000000e-01 3.66546380e+01
9.21228000e+00 4.10000000e-01 3.75632810e+01
9.21228000e+00 4.20000000e-01 3.84715250e+01
9.21228000e+00 4.30000000e-01 3.93793300e+01
9.21228000e+00 4.40000000e-01 4.02866580e+01
9.21228000e+00 4.50000000e-01 4.11934680e+01
9.21228000e+00 4.60000000e-01 4.20997770e+01
9.21228000e+00 4.70000000e-01 4.30057930e+01
9.21228000e+00 4.80000000e-01 4.39117660e+01
9.21228000e+00 4.90000000e-01 4.48179390e+01
9.21228000e+00 5.00000000e-01 4.57245390e+01
9.21228000e+00 5.10000000e-01 4.66317930e+01
9.21228000e+00 5.20000000e-01 4.75399130e+01
9.21228000e+00 5.30000000e-01 4.84491070e+01
9.21228000e+00 5.40000000e-01 4.93595740e+01
9.21228000e+00 5.50000000e-01 5.02715070e+01
9.21228000e+00 5.60000000e-01 5.11850900e+01
9.21228000e+00 5.70000000e-01 5.21005060e+01
9.21228000e+00 5.80000000e-01 5.30179270e+01
9.21228000e+00 5.90000000e-01 5.39375220e+01
9.21228000e+00 6.00000000e-01 5.48594540e+01
9.21228000e+00 6.10000000e-01 5.57838810e+01
9.21228000e+00 6.20000000e-01 5.67109560e+01
9.21228000e+00 6.30000000e-01 5.76408310e+01
9.21228000e+00 6.40000000e-01 5.85736470e+01
9.21228000e+00 6.50000000e-01 5.95095490e+01
9.21228000e+00 6.60000000e-01 6.04486050e+01
9.21228000e+00 6.70000000e-01 6.13906370e+01
9.21228000e+00 6.80000000e-01 6.23354000e+01
9.21228000e+00 6.90000000e-01 6.32826600e+01
9.21228000e+00 7.00000000e-01 6.42321870e+01
9.21228000e+00 7.10000000e-01 6.51837620e+01
9.21228000e+00 7.20000000e-01 6.61371660e+01
9.21228000e+00 7.30000000e-01 6.70921900e+01
9.21228000e+00 7.40000000e-01 6.80486270e+01
9.21228000e+00 7.50000000e-01 6.90062800e+01
9.21228000e+00 7.60000000e-01 6.99649550e+01
9.21228000e+00 7.70000000e-01 7.09244580e+01
9.21228000e+00 7.80000000e-01 7.18846100e+01
9.21228000e+00 7.90000000e-01 7.28452230e+01
9.21228000e+00 8.00000000e-01 7.38061310e+01
9.21228000e+00 8.10000000e-01 7.47671540e+01
9.21228000e+00 8.20000000e-01 7.57281280e+01
9.21228000e+00 8.30000000e-01 7.66888940e+01
9.21228000e+00 8.40000000e-01 7.76492870e+01
9.21228000e+00 8.50000000e-01 7.86091530e+01
9.21228000e+00 8.60000000e-01 7.95684180e+01
9.21228000e+00 8.70000000e-01 8.05273110e+01
9.21228000e+00 8.80000000e-01 8.14861320e+01
9.21228000e+00 8.90000000e-01 8.24451750e+01
9.21228000e+00 9.00000000e-01 8.34047270e+01
9.21228000e+00 9.10000000e-01 8.43650710e+01
9.21228000e+00 9.20000000e-01 8.53264830e+01
9.21228000e+00 9.30000000e-01 8.62892350e+01
9.21228000e+00 9.40000000e-01 8.72535970e+01
9.21228000e+00 9.50000000e-01 8.82198300e+01
9.21228000e+00 9.60000000e-01 8.91881860e+01
9.21228000e+00 9.70000000e-01 9.01589220e+01
9.21228000e+00 9.80000000e-01 9.11322870e+01
9.21228000e+00 9.90000000e-01 9.21085170e+01
9.21228000e+00 1.00000000e+00 9.30878650e+01
9.21228000e+00 1.01000000e+00 9.40705490e+01
9.21228000e+00 1.02000000e+00 9.50568200e+01
9.21228000e+00 1.03000000e+00 9.60468880e+01
9.21228000e+00 1.04000000e+00 9.70409900e+01
9.21228000e+00 1.05000000e+00 9.80393420e+01
9.21228000e+00 1.06000000e+00 9.90421050e+01
9.21228000e+00 1.07000000e+00 1.00049250e+02
9.21228000e+00 1.08000000e+00 1.01060675e+02
9.21228000e+00 1.09000000e+00 1.02076288e+02
9.21228000e+00 1.10000000e+00 1.03096001e+02
9.21228000e+00 1.11000000e+00 1.04119736e+02
9.21228000e+00 1.12000000e+00 1.05147398e+02
9.21228000e+00 1.13000000e+00 1.06178904e+02
9.21228000e+00 1.14000000e+00 1.07214173e+02
9.21228000e+00 1.15000000e+00 1.08253122e+02
9.21228000e+00 1.16000000e+00 1.09295673e+02
9.21228000e+00 1.17000000e+00 1.10341748e+02
9.21228000e+00 1.18000000e+00 1.11391270e+02
9.21228000e+00 1.19000000e+00 1.12444164e+02
9.21228000e+00 1.20000000e+00 1.13500355e+02
9.21228000e+00 1.21000000e+00 1.14559770e+02
9.21228000e+00 1.22000000e+00 1.15622338e+02
9.21228000e+00 1.23000000e+00 1.16687986e+02
9.21228000e+00 1.24000000e+00 1.17756646e+02
9.21228000e+00 1.25000000e+00 1.18828249e+02
9.21228000e+00 1.26000000e+00 1.19902746e+02
9.21228000e+00 1.27000000e+00 1.20980172e+02
9.21228000e+00 1.28000000e+00 1.22060582e+02
9.21228000e+00 1.29000000e+00 1.23144038e+02
9.21228000e+00 1.30000000e+00 1.24230584e+02
9.21228000e+00 1.31000000e+00 1.25320271e+02
9.21228000e+00 1.32000000e+00 1.26413153e+02
9.21228000e+00 1.33000000e+00 1.27509295e+02
9.21228000e+00 1.34000000e+00 1.28608740e+02
9.21228000e+00 1.35000000e+00 1.29711534e+02
9.21228000e+00 1.36000000e+00 1.30817739e+02
9.21228000e+00 1.37000000e+00 1.31927408e+02
9.21228000e+00 1.38000000e+00 1.33040580e+02
9.21228000e+00 1.39000000e+00 1.34157320e+02
9.21228000e+00 1.40000000e+00 1.35277674e+02
9.21228000e+00 1.41000000e+00 1.36401683e+02
9.21228000e+00 1.42000000e+00 1.37529423e+02
9.21228000e+00 1.43000000e+00 1.38660915e+02
9.21228000e+00 1.44000000e+00 1.39796234e+02
9.21228000e+00 1.45000000e+00 1.40935412e+02
9.21228000e+00 1.46000000e+00 1.42078485e+02
9.21228000e+00 1.47000000e+00 1.43225372e+02
9.21228000e+00 1.48000000e+00 1.44375974e+02
9.21228000e+00 1.49000000e+00 1.45530188e+02
9.21228000e+00 1.50000000e+00 1.46687923e+02
9.21228000e+00 1.51000000e+00 1.47849068e+02
9.21228000e+00 1.52000000e+00 1.49013548e+02
9.21228000e+00 1.53000000e+00 1.50181238e+02
9.21228000e+00 1.54000000e+00 1.51352082e+02
9.21228000e+00 1.55000000e+00 1.52525952e+02
9.21228000e+00 1.56000000e+00 1.53702774e+02
9.21228000e+00 1.57000000e+00 1.54882458e+02
9.21228000e+00 1.58000000e+00 1.56064897e+02
9.21228000e+00 1.59000000e+00 1.57250027e+02
9.21228000e+00 1.60000000e+00 1.58437745e+02
9.21228000e+00 1.61000000e+00 1.59627955e+02
9.21228000e+00 1.62000000e+00 1.60820597e+02
9.21228000e+00 1.63000000e+00 1.62015568e+02
9.21228000e+00 1.64000000e+00 1.63212778e+02
9.21228000e+00 1.65000000e+00 1.64412156e+02
9.21228000e+00 1.66000000e+00 1.65613656e+02
9.21228000e+00 1.67000000e+00 1.66817333e+02
9.21228000e+00 1.68000000e+00 1.68023290e+02
9.21228000e+00 1.69000000e+00 1.69231645e+02
9.21228000e+00 1.70000000e+00 1.70442498e+02
9.21228000e+00 1.71000000e+00 1.71655937e+02
9.21228000e+00 1.72000000e+00 1.72872064e+02
9.21228000e+00 1.73000000e+00 1.74090981e+02
9.21228000e+00 1.74000000e+00 1.75312806e+02
9.21228000e+00 1.75000000e+00 1.76537626e+02
9.21228000e+00 1.76000000e+00 1.77765536e+02
9.21228000e+00 1.77000000e+00 1.78996635e+02
9.21228000e+00 1.78000000e+00 1.80231025e+02
9.21228000e+00 1.79000000e+00 1.81468803e+02
9.21228000e+00 1.80000000e+00 1.82710073e+02
9.21228000e+00 1.81000000e+00 1.83954940e+02
9.21228000e+00 1.82000000e+00 1.85203490e+02
9.21228000e+00 1.83000000e+00 1.86455823e+02
9.21228000e+00 1.84000000e+00 1.87712035e+02
9.21228000e+00 1.85000000e+00 1.88972223e+02
9.21228000e+00 1.86000000e+00 1.90236484e+02
9.21228000e+00 1.87000000e+00 1.91504907e+02
9.21228000e+00 1.88000000e+00 1.92777578e+02
9.21228000e+00 1.89000000e+00 1.94054585e+02
9.21228000e+00 1.90000000e+00 1.95336013e+02
9.21228000e+00 1.91000000e+00 1.96621949e+02
9.21228000e+00 1.92000000e+00 1.97912478e+02
9.21228000e+00 1.93000000e+00 1.99207687e+02
9.21228000e+00 1.94000000e+00 2.00507662e+02
9.21228000e+00 1.95000000e+00 2.01812489e+02
9.21228000e+00 1.96000000e+00 2.03122252e+02
9.21228000e+00 1.97000000e+00 2.04437037e+02
9.21228000e+00 1.98000000e+00 2.05756930e+02
9.21228000e+00 1.99000000e+00 2.07082017e+02
9.21228000e+00 2.00000000e+00 2.08412381e+02
9.21228000e+00 2.01000000e+00 2.09748110e+02
9.21228000e+00 2.02000000e+00 2.11089286e+02
9.21228000e+00 2.03000000e+00 2.12435997e+02
9.21228000e+00 2.04000000e+00 2.13788326e+02
9.21228000e+00 2.05000000e+00 2.15146360e+02
9.21228000e+00 2.06000000e+00 2.16510167e+02
9.21228000e+00 2.07000000e+00 2.17879760e+02
9.21228000e+00 2.08000000e+00 2.19255150e+02
9.21228000e+00 2.09000000e+00 2.20636312e+02
9.21228000e+00 2.10000000e+00 2.22023242e+02
9.21228000e+00 2.11000000e+00 2.23415933e+02
9.21228000e+00 2.12000000e+00 2.24814382e+02
9.21228000e+00 2.13000000e+00 2.26218585e+02
9.21228000e+00 2.14000000e+00 2.27628550e+02
9.21228000e+00 2.15000000e+00 2.29044290e+02
9.21228000e+00 2.16000000e+00 2.30465778e+02
9.21228000e+00 2.17000000e+00 2.31893012e+02
9.21228000e+00 2.18000000e+00 2.33325990e+02
9.21228000e+00 2.19000000e+00 2.34764715e+02
9.21228000e+00 2.20000000e+00 2.36209229e+02
9.21228000e+00 2.21000000e+00 2.37659489e+02
9.21228000e+00 2.22000000e+00 2.39115495e+02
9.21228000e+00 2.23000000e+00 2.40577248e+02
9.21228000e+00 2.24000000e+00 2.42044792e+02
9.21228000e+00 2.25000000e+00 2.43518107e+02
9.21228000e+00 2.26000000e+00 2.44997120e+02
9.21228000e+00 2.27000000e+00 2.46481548e+02
9.21228000e+00 2.28000000e+00 2.47971112e+02
9.21228000e+00 2.29000000e+00 2.49465428e+02
9.21228000e+00 2.30000000e+00 2.50964147e+02
9.21228000e+00 2.31000000e+00 2.52466956e+02
9.21228000e+00 2.32000000e+00 2.53973556e+02
9.21228000e+00 2.33000000e+00 2.55483555e+02
9.21228000e+00 2.34000000e+00 2.56996624e+02
9.21228000e+00 2.35000000e+00 2.58512516e+02
9.21228000e+00 2.36000000e+00 2.60030811e+02
9.21228000e+00 2.37000000e+00 2.61551184e+02
9.21228000e+00 2.38000000e+00 2.63073401e+02
9.21228000e+00 2.39000000e+00 2.64596459e+02
9.21228000e+00 2.40000000e+00 2.66121785e+02
9.21228000e+00 2.41000000e+00 2.67647391e+02
9.21228000e+00 2.42000000e+00 2.69173437e+02
9.21228000e+00 2.43000000e+00 2.70699664e+02
9.21228000e+00 2.44000000e+00 2.72225747e+02
9.21228000e+00 2.45000000e+00 2.73751302e+02
9.21228000e+00 2.46000000e+00 2.75276186e+02
9.21228000e+00 2.47000000e+00 2.76800167e+02
9.21228000e+00 2.48000000e+00 2.78323255e+02
9.21228000e+00 2.49000000e+00 2.79845384e+02
9.21228000e+00 2.50000000e+00 2.81366453e+02
9.21228000e+00 2.51000000e+00 2.82886505e+02
9.21228000e+00 2.52000000e+00 2.84405349e+02
9.21228000e+00 2.53000000e+00 2.85923090e+02
9.21228000e+00 2.54000000e+00 2.87439520e+02
9.21228000e+00 2.55000000e+00 2.88954713e+02
9.21228000e+00 2.56000000e+00 2.90468517e+02
9.21228000e+00 2.57000000e+00 2.91980961e+02
9.21228000e+00 2.58000000e+00 2.93491930e+02
9.21228000e+00 2.59000000e+00 2.95001431e+02
9.21228000e+00 2.60000000e+00 2.96509362e+02
9.21228000e+00 2.61000000e+00 2.98015733e+02
9.21228000e+00 2.62000000e+00 2.99520430e+02
9.21228000e+00 2.63000000e+00 3.01023489e+02
9.21228000e+00 2.64000000e+00 3.02524760e+02
9.21228000e+00 2.65000000e+00 3.04024333e+02
9.21228000e+00 2.66000000e+00 3.05522067e+02
9.21228000e+00 2.67000000e+00 3.07018502e+02
9.21228000e+00 2.68000000e+00 3.08513831e+02
9.21228000e+00 2.69000000e+00 3.10008606e+02
9.21228000e+00 2.70000000e+00 3.11503138e+02
9.21228000e+00 2.71000000e+00 3.12997838e+02
9.21228000e+00 2.72000000e+00 3.14493175e+02
9.21228000e+00 2.73000000e+00 3.15989406e+02
9.21228000e+00 2.74000000e+00 3.17487118e+02
9.21228000e+00 2.75000000e+00 3.18986547e+02
9.21228000e+00 2.76000000e+00 3.20488129e+02
9.21228000e+00 2.77000000e+00 3.21992346e+02
9.21228000e+00 2.78000000e+00 3.23499445e+02
9.21228000e+00 2.79000000e+00 3.25009946e+02
9.21228000e+00 2.80000000e+00 3.26524205e+02
9.21228000e+00 2.81000000e+00 3.28042532e+02
9.21228000e+00 2.82000000e+00 3.29565472e+02
9.21228000e+00 2.83000000e+00 3.31093321e+02
9.21228000e+00 2.84000000e+00 3.32626417e+02
9.21228000e+00 2.85000000e+00 3.34165295e+02
9.21228000e+00 2.86000000e+00 3.35710072e+02
9.21228000e+00 2.87000000e+00 3.37260115e+02
9.21228000e+00 2.88000000e+00 3.38814750e+02
9.21228000e+00 2.89000000e+00 3.40373233e+02
9.21228000e+00 2.90000000e+00 3.41934697e+02
9.21228000e+00 2.91000000e+00 3.43498387e+02
9.21228000e+00 2.92000000e+00 3.45063732e+02
9.21228000e+00 2.93000000e+00 3.46629805e+02
9.21228000e+00 2.94000000e+00 3.48195848e+02
9.21228000e+00 2.95000000e+00 3.49761138e+02
9.21228000e+00 2.96000000e+00 3.51325101e+02
9.21228000e+00 2.97000000e+00 3.52886735e+02
9.21228000e+00 2.98000000e+00 3.54445401e+02
9.21228000e+00 2.99000000e+00 3.56000327e+02
9.21228000e+00 3.00000000e+00 3.57550932e+02
9.21228000e+00 3.01000000e+00 3.59096358e+02
9.21228000e+00 3.02000000e+00 3.60635852e+02
9.21228000e+00 3.03000000e+00 3.62168690e+02
9.21228000e+00 3.04000000e+00 3.63694149e+02
9.21228000e+00 3.05000000e+00 3.65211672e+02
9.21228000e+00 3.06000000e+00 3.66720806e+02
9.21228000e+00 3.07000000e+00 3.68222926e+02
9.21228000e+00 3.08000000e+00 3.69719828e+02
9.21228000e+00 3.09000000e+00 3.71213300e+02
9.21228000e+00 3.10000000e+00 3.72705144e+02
9.21228000e+00 3.11000000e+00 3.74197244e+02
9.21228000e+00 3.12000000e+00 3.75691246e+02
9.21228000e+00 3.13000000e+00 3.77188917e+02
9.21228000e+00 3.14000000e+00 3.78692020e+02
9.21228000e+00 3.15000000e+00 3.80202308e+02
9.21228000e+00 3.16000000e+00 3.81721533e+02
9.21228000e+00 3.17000000e+00 3.83251441e+02
9.21228000e+00 3.18000000e+00 3.84793798e+02
9.21228000e+00 3.19000000e+00 3.86350394e+02
9.21228000e+00 3.20000000e+00 3.87922880e+02
9.21228000e+00 3.21000000e+00 3.89512986e+02
9.21228000e+00 3.22000000e+00 3.91122441e+02
9.21228000e+00 3.23000000e+00 3.92752970e+02
9.21228000e+00 3.24000000e+00 3.94406299e+02
9.21228000e+00 3.25000000e+00 3.96084153e+02
9.21228000e+00 3.26000000e+00 3.97787353e+02
9.21228000e+00 3.27000000e+00 3.99513106e+02
9.21228000e+00 3.28000000e+00 4.01257719e+02
9.21228000e+00 3.29000000e+00 4.03017505e+02
9.21228000e+00 3.30000000e+00 4.04788781e+02
9.21228000e+00 3.31000000e+00 4.06567867e+02
9.21228000e+00 3.32000000e+00 4.08351083e+02
9.21228000e+00 3.33000000e+00 4.10134754e+02
9.21228000e+00 3.34000000e+00 4.11915206e+02
9.21228000e+00 3.35000000e+00 4.13688766e+02
9.21228000e+00 3.36000000e+00 4.15451766e+02
9.21228000e+00 3.37000000e+00 4.17150005e+02
9.21228000e+00 3.38000000e+00 4.18931429e+02
9.21228000e+00 3.39000000e+00 4.20640779e+02
9.21228000e+00 3.40000000e+00 4.22324948e+02
9.21228000e+00 3.41000000e+00 4.23980300e+02
9.21228000e+00 3.42000000e+00 4.25603216e+02
9.21228000e+00 3.43000000e+00 4.27190091e+02
9.21228000e+00 3.44000000e+00 4.28737339e+02
9.21228000e+00 3.45000000e+00 4.30241395e+02
9.21228000e+00 3.46000000e+00 4.31699678e+02
9.21228000e+00 3.47000000e+00 4.33113454e+02
9.21228000e+00 3.48000000e+00 4.34484956e+02
9.21228000e+00 3.49000000e+00 4.35816438e+02
9.21228000e+00 3.50000000e+00 4.37110270e+02
9.21228000e+00 3.51000000e+00 4.38368545e+02
9.21228000e+00 3.52000000e+00 4.39593492e+02
9.21228000e+00 3.53000000e+00 4.40787337e+02
9.21228000e+00 3.54000000e+00 4.41952296e+02
9.21228000e+00 3.55000000e+00 4.43090578e+02
9.21228000e+00 3.56000000e+00 4.44204381e+02
9.21228000e+00 3.57000000e+00 4.45295989e+02
9.21228000e+00 3.58000000e+00 4.46367671e+02
9.21228000e+00 3.59000000e+00 4.47421416e+02
9.21228000e+00 3.60000000e+00 4.48459372e+02
9.21228000e+00 3.61000000e+00 4.49483673e+02
9.21228000e+00 3.62000000e+00 4.50496435e+02
9.21228000e+00 3.63000000e+00 4.51499963e+02
9.21228000e+00 3.64000000e+00 4.52496318e+02
9.21228000e+00 3.65000000e+00 4.53487414e+02
9.21228000e+00 3.66000000e+00 4.54475363e+02
9.21228000e+00 3.67000000e+00 4.55462505e+02
9.21228000e+00 3.68000000e+00 4.56451527e+02
9.21228000e+00 3.69000000e+00 4.57444637e+02
9.21228000e+00 3.70000000e+00 4.58444046e+02
9.21228000e+00 3.71000000e+00 4.59452078e+02
9.21228000e+00 3.72000000e+00 4.60471258e+02
9.21228000e+00 3.73000000e+00 4.61503972e+02
9.21228000e+00 3.74000000e+00 4.62552205e+02
9.21228000e+00 3.75000000e+00 4.63618216e+02
9.21228000e+00 3.76000000e+00 4.64704574e+02
9.21228000e+00 3.77000000e+00 4.65813464e+02
9.21228000e+00 3.78000000e+00 4.66946853e+02
9.21228000e+00 3.79000000e+00 4.68106948e+02
9.21228000e+00 3.80000000e+00 4.69296599e+02
9.21228000e+00 3.81000000e+00 4.70517376e+02
9.21228000e+00 3.82000000e+00 4.71771458e+02
9.21228000e+00 3.83000000e+00 4.73061500e+02
9.21228000e+00 3.84000000e+00 4.74389460e+02
9.21228000e+00 3.85000000e+00 4.75757278e+02
9.21228000e+00 3.86000000e+00 4.77165584e+02
9.21228000e+00 3.87000000e+00 4.78606783e+02
9.21228000e+00 3.88000000e+00 4.80071028e+02
9.21228000e+00 3.89000000e+00 4.81549334e+02
9.21228000e+00 3.90000000e+00 4.83032204e+02
9.21228000e+00 3.91000000e+00 4.84509876e+02
9.21228000e+00 3.92000000e+00 4.85973634e+02
9.21228000e+00 3.93000000e+00 4.87413765e+02
9.21228000e+00 3.94000000e+00 4.88820723e+02
9.21228000e+00 3.95000000e+00 4.90186195e+02
9.21228000e+00 3.96000000e+00 4.91500030e+02
9.21228000e+00 3.97000000e+00 4.92753474e+02
9.21228000e+00 3.98000000e+00 4.93937638e+02
9.21228000e+00 3.99000000e+00 4.95042899e+02
9.21228000e+00 4.00000000e+00 4.96061291e+02
9.21228000e+00 4.01000000e+00 4.96983142e+02
9.21228000e+00 4.02000000e+00 4.97800166e+02
9.21228000e+00 4.03000000e+00 4.98503849e+02
9.21228000e+00 4.04000000e+00 4.99085333e+02
9.21228000e+00 4.05000000e+00 4.99537232e+02
9.21228000e+00 4.06000000e+00 4.99854302e+02
9.21228000e+00 4.07000000e+00 5.00048864e+02
9.21228000e+00 4.08000000e+00 5.00135045e+02
9.21228000e+00 4.09000000e+00 5.00128416e+02
9.21228000e+00 4.10000000e+00 5.00043302e+02
9.21228000e+00 4.11000000e+00 4.99894507e+02
9.21228000e+00 4.12000000e+00 4.99696348e+02
9.21228000e+00 4.13000000e+00 4.99462909e+02
9.21228000e+00 4.14000000e+00 4.99208330e+02
9.21228000e+00 4.15000000e+00 4.98946062e+02
9.21228000e+00 4.16000000e+00 4.98689921e+02
9.21228000e+00 4.17000000e+00 4.98452849e+02
9.21228000e+00 4.18000000e+00 4.98248226e+02
9.21228000e+00 4.19000000e+00 4.98088637e+02
9.21228000e+00 4.20000000e+00 4.97986938e+02
9.21228000e+00 4.21000000e+00 4.97955533e+02
9.21228000e+00 4.22000000e+00 4.98006695e+02
9.21228000e+00 4.23000000e+00 4.98152847e+02
9.21228000e+00 4.24000000e+00 4.98405636e+02
9.21228000e+00 4.25000000e+00 4.98777732e+02
9.21228000e+00 4.26000000e+00 4.99274854e+02
9.21228000e+00 4.27000000e+00 4.99883875e+02
9.21228000e+00 4.28000000e+00 5.00584110e+02
9.21228000e+00 4.29000000e+00 5.01357369e+02
9.21228000e+00 4.30000000e+00 5.02183978e+02
9.21228000e+00 4.31000000e+00 5.03045326e+02
9.21228000e+00 4.32000000e+00 5.03922926e+02
9.21228000e+00 4.33000000e+00 5.04797489e+02
9.21228000e+00 4.34000000e+00 5.05651810e+02
9.21228000e+00 4.35000000e+00 5.06466341e+02
9.21228000e+00 4.36000000e+00 5.07223585e+02
9.21228000e+00 4.37000000e+00 5.07905449e+02
9.21228000e+00 4.38000000e+00 5.08493535e+02
9.21228000e+00 4.39000000e+00 5.08971405e+02
9.21228000e+00 4.40000000e+00 5.09320524e+02
9.21228000e+00 4.41000000e+00 5.09524156e+02
9.21228000e+00 4.42000000e+00 5.09565914e+02
9.21228000e+00 4.43000000e+00 5.09428601e+02
9.21228000e+00 4.44000000e+00 5.09096904e+02
9.21228000e+00 4.45000000e+00 5.08555094e+02
9.21228000e+00 4.46000000e+00 5.07793380e+02
9.21228000e+00 4.47000000e+00 5.06826215e+02
9.21228000e+00 4.48000000e+00 5.05672272e+02
9.21228000e+00 4.49000000e+00 5.04350321e+02
9.21228000e+00 4.50000000e+00 5.02879989e+02
9.21228000e+00 4.51000000e+00 5.01279196e+02
9.21228000e+00 4.52000000e+00 4.99565903e+02
9.21228000e+00 4.53000000e+00 4.97758600e+02
9.21228000e+00 4.54000000e+00 4.95874349e+02
9.21228000e+00 4.55000000e+00 4.93929831e+02
9.21228000e+00 4.56000000e+00 4.91941998e+02
1.04493000e+01 2.50000000e-01 1.88807830e+01
1.04493000e+01 2.60000000e-01 1.96132690e+01
1.04493000e+01 2.70000000e-01 2.03460080e+01
1.04493000e+01 2.80000000e-01 2.10790600e+01
1.04493000e+01 2.90000000e-01 2.18124820e+01
1.04493000e+01 3.00000000e-01 2.25463240e+01
1.04493000e+01 3.10000000e-01 2.32806320e+01
1.04493000e+01 3.20000000e-01 2.40154470e+01
1.04493000e+01 3.30000000e-01 2.47508040e+01
1.04493000e+01 3.40000000e-01 2.54867370e+01
1.04493000e+01 3.50000000e-01 2.62232760e+01
1.04493000e+01 3.60000000e-01 2.69604470e+01
1.04493000e+01 3.70000000e-01 2.76982740e+01
1.04493000e+01 3.80000000e-01 2.84367790e+01
1.04493000e+01 3.90000000e-01 2.91759800e+01
1.04493000e+01 4.00000000e-01 2.99158950e+01
1.04493000e+01 4.10000000e-01 3.06565390e+01
1.04493000e+01 4.20000000e-01 3.13979270e+01
1.04493000e+01 4.30000000e-01 3.21400690e+01
1.04493000e+01 4.40000000e-01 3.28829760e+01
1.04493000e+01 4.50000000e-01 3.36266590e+01
1.04493000e+01 4.60000000e-01 3.43711170e+01
1.04493000e+01 4.70000000e-01 3.51163160e+01
1.04493000e+01 4.80000000e-01 3.58622170e+01
1.04493000e+01 4.90000000e-01 3.66087840e+01
1.04493000e+01 5.00000000e-01 3.73559800e+01
1.04493000e+01 5.10000000e-01 3.81037740e+01
1.04493000e+01 5.20000000e-01 3.88521360e+01
1.04493000e+01 5.30000000e-01 3.96010370e+01
1.04493000e+01 5.40000000e-01 4.03504500e+01
1.04493000e+01 5.50000000e-01 4.11003490e+01
1.04493000e+01 5.60000000e-01 4.18507140e+01
1.04493000e+01 5.70000000e-01 4.26015220e+01
1.04493000e+01 5.80000000e-01 4.33527510e+01
1.04493000e+01 5.90000000e-01 4.41043850e+01
1.04493000e+01 6.00000000e-01 4.48564050e+01
1.04493000e+01 6.10000000e-01 4.56087960e+01
1.04493000e+01 6.20000000e-01 4.63615410e+01
1.04493000e+01 6.30000000e-01 4.71146300e+01
1.04493000e+01 6.40000000e-01 4.78680490e+01
1.04493000e+01 6.50000000e-01 4.86217860e+01
1.04493000e+01 6.60000000e-01 4.93758720e+01
1.04493000e+01 6.70000000e-01 5.01305210e+01
1.04493000e+01 6.80000000e-01 5.08859720e+01
1.04493000e+01 6.90000000e-01 5.16424640e+01
1.04493000e+01 7.00000000e-01 5.24002280e+01
1.04493000e+01 7.10000000e-01 5.31594910e+01
1.04493000e+01 7.20000000e-01 5.39204710e+01
1.04493000e+01 7.30000000e-01 5.46833820e+01
1.04493000e+01 7.40000000e-01 5.54484300e+01
1.04493000e+01 7.50000000e-01 5.62158240e+01
1.04493000e+01 7.60000000e-01 5.69857570e+01
1.04493000e+01 7.70000000e-01 5.77584220e+01
1.04493000e+01 7.80000000e-01 5.85340130e+01
1.04493000e+01 7.90000000e-01 5.93127090e+01
1.04493000e+01 8.00000000e-01 6.00946960e+01
1.04493000e+01 8.10000000e-01 6.08801470e+01
1.04493000e+01 8.20000000e-01 6.16692350e+01
1.04493000e+01 8.30000000e-01 6.24621330e+01
1.04493000e+01 8.40000000e-01 6.32590080e+01
1.04493000e+01 8.50000000e-01 6.40600200e+01
1.04493000e+01 8.60000000e-01 6.48652370e+01
1.04493000e+01 8.70000000e-01 6.56743560e+01
1.04493000e+01 8.80000000e-01 6.64869890e+01
1.04493000e+01 8.90000000e-01 6.73027540e+01
1.04493000e+01 9.00000000e-01 6.81212780e+01
1.04493000e+01 9.10000000e-01 6.89421930e+01
1.04493000e+01 9.20000000e-01 6.97651410e+01
1.04493000e+01 9.30000000e-01 7.05897670e+01
1.04493000e+01 9.40000000e-01 7.14157340e+01
1.04493000e+01 9.50000000e-01 7.22426950e+01
1.04493000e+01 9.60000000e-01 7.30703160e+01
1.04493000e+01 9.70000000e-01 7.38982730e+01
1.04493000e+01 9.80000000e-01 7.47262490e+01
1.04493000e+01 9.90000000e-01 7.55539180e+01
1.04493000e+01 1.00000000e+00 7.63809860e+01
1.04493000e+01 1.01000000e+00 7.72071360e+01
1.04493000e+01 1.02000000e+00 7.80320810e+01
1.04493000e+01 1.03000000e+00 7.88555190e+01
1.04493000e+01 1.04000000e+00 7.96771760e+01
1.04493000e+01 1.05000000e+00 8.04967560e+01
1.04493000e+01 1.06000000e+00 8.13140990e+01
1.04493000e+01 1.07000000e+00 8.21294270e+01
1.04493000e+01 1.08000000e+00 8.29430630e+01
1.04493000e+01 1.09000000e+00 8.37553390e+01
1.04493000e+01 1.10000000e+00 8.45665680e+01
1.04493000e+01 1.11000000e+00 8.53770590e+01
1.04493000e+01 1.12000000e+00 8.61871210e+01
1.04493000e+01 1.13000000e+00 8.69970650e+01
1.04493000e+01 1.14000000e+00 8.78071880e+01
1.04493000e+01 1.15000000e+00 8.86177830e+01
1.04493000e+01 1.16000000e+00 8.94291410e+01
1.04493000e+01 1.17000000e+00 9.02415490e+01
1.04493000e+01 1.18000000e+00 9.10552920e+01
1.04493000e+01 1.19000000e+00 9.18706470e+01
1.04493000e+01 1.20000000e+00 9.26878920e+01
1.04493000e+01 1.21000000e+00 9.35072970e+01
1.04493000e+01 1.22000000e+00 9.43291300e+01
1.04493000e+01 1.23000000e+00 9.51536560e+01
1.04493000e+01 1.24000000e+00 9.59811370e+01
1.04493000e+01 1.25000000e+00 9.68118290e+01
1.04493000e+01 1.26000000e+00 9.76459730e+01
1.04493000e+01 1.27000000e+00 9.84837420e+01
1.04493000e+01 1.28000000e+00 9.93252930e+01
1.04493000e+01 1.29000000e+00 1.00170781e+02
1.04493000e+01 1.30000000e+00 1.01020366e+02
1.04493000e+01 1.31000000e+00 1.01874202e+02
1.04493000e+01 1.32000000e+00 1.02732432e+02
1.04493000e+01 1.33000000e+00 1.03595208e+02
1.04493000e+01 1.34000000e+00 1.04462677e+02
1.04493000e+01 1.35000000e+00 1.05335001e+02
1.04493000e+01 1.36000000e+00 1.06212317e+02
1.04493000e+01 1.37000000e+00 1.07094765e+02
1.04493000e+01 1.38000000e+00 1.07982496e+02
1.04493000e+01 1.39000000e+00 1.08875665e+02
1.04493000e+01 1.40000000e+00 1.09774399e+02
1.04493000e+01 1.41000000e+00 1.10678842e+02
1.04493000e+01 1.42000000e+00 1.11589156e+02
1.04493000e+01 1.43000000e+00 1.12505457e+02
1.04493000e+01 1.44000000e+00 1.13427903e+02
1.04493000e+01 1.45000000e+00 1.14356631e+02
1.04493000e+01 1.46000000e+00 1.15291729e+02
1.04493000e+01 1.47000000e+00 1.16233172e+02
1.04493000e+01 1.48000000e+00 1.17180832e+02
1.04493000e+01 1.49000000e+00 1.18134649e+02
1.04493000e+01 1.50000000e+00 1.19094506e+02
1.04493000e+01 1.51000000e+00 1.20060337e+02
1.04493000e+01 1.52000000e+00 1.21032035e+02
1.04493000e+01 1.53000000e+00 1.22009534e+02
1.04493000e+01 1.54000000e+00 1.22992726e+02
1.04493000e+01 1.55000000e+00 1.23981556e+02
1.04493000e+01 1.56000000e+00 1.24975906e+02
1.04493000e+01 1.57000000e+00 1.25975740e+02
1.04493000e+01 1.58000000e+00 1.26980935e+02
1.04493000e+01 1.59000000e+00 1.27991438e+02
1.04493000e+01 1.60000000e+00 1.29007163e+02
1.04493000e+01 1.61000000e+00 1.30028019e+02
1.04493000e+01 1.62000000e+00 1.31053968e+02
1.04493000e+01 1.63000000e+00 1.32084896e+02
1.04493000e+01 1.64000000e+00 1.33120740e+02
1.04493000e+01 1.65000000e+00 1.34161448e+02
1.04493000e+01 1.66000000e+00 1.35206865e+02
1.04493000e+01 1.67000000e+00 1.36256670e+02
1.04493000e+01 1.68000000e+00 1.37310511e+02
1.04493000e+01 1.69000000e+00 1.38367981e+02
1.04493000e+01 1.70000000e+00 1.39428706e+02
1.04493000e+01 1.71000000e+00 1.40492337e+02
1.04493000e+01 1.72000000e+00 1.41558499e+02
1.04493000e+01 1.73000000e+00 1.42626811e+02
1.04493000e+01 1.74000000e+00 1.43696909e+02
1.04493000e+01 1.75000000e+00 1.44768444e+02
1.04493000e+01 1.76000000e+00 1.45841062e+02
1.04493000e+01 1.77000000e+00 1.46914389e+02
1.04493000e+01 1.78000000e+00 1.47988068e+02
1.04493000e+01 1.79000000e+00 1.49061748e+02
1.04493000e+01 1.80000000e+00 1.50135078e+02
1.04493000e+01 1.81000000e+00 1.51207732e+02
1.04493000e+01 1.82000000e+00 1.52279344e+02
1.04493000e+01 1.83000000e+00 1.53349569e+02
1.04493000e+01 1.84000000e+00 1.54418067e+02
1.04493000e+01 1.85000000e+00 1.55484500e+02
1.04493000e+01 1.86000000e+00 1.56548695e+02
1.04493000e+01 1.87000000e+00 1.57611124e+02
1.04493000e+01 1.88000000e+00 1.58672422e+02
1.04493000e+01 1.89000000e+00 1.59733218e+02
1.04493000e+01 1.90000000e+00 1.60794144e+02
1.04493000e+01 1.91000000e+00 1.61855828e+02
1.04493000e+01 1.92000000e+00 1.62918885e+02
1.04493000e+01 1.93000000e+00 1.63983934e+02
1.04493000e+01 1.94000000e+00 1.65051593e+02
1.04493000e+01 1.95000000e+00 1.66122476e+02
1.04493000e+01 1.96000000e+00 1.67197195e+02
1.04493000e+01 1.97000000e+00 1.68276360e+02
1.04493000e+01 1.98000000e+00 1.69360578e+02
1.04493000e+01 1.99000000e+00 1.70450452e+02
1.04493000e+01 2.00000000e+00 1.71546586e+02
1.04493000e+01 2.01000000e+00 1.72649584e+02
1.04493000e+01 2.02000000e+00 1.73760052e+02
1.04493000e+01 2.03000000e+00 1.74878579e+02
1.04493000e+01 2.04000000e+00 1.76005762e+02
1.04493000e+01 2.05000000e+00 1.77142194e+02
1.04493000e+01 2.06000000e+00 1.78288204e+02
1.04493000e+01 2.07000000e+00 1.79443063e+02
1.04493000e+01 2.08000000e+00 1.80605778e+02
1.04493000e+01 2.09000000e+00 1.81775363e+02
1.04493000e+01 2.10000000e+00 1.82950834e+02
1.04493000e+01 2.11000000e+00 1.84131225e+02
1.04493000e+01 2.12000000e+00 1.85315573e+02
1.04493000e+01 2.13000000e+00 1.86502880e+02
1.04493000e+01 2.14000000e+00 1.87692175e+02
1.04493000e+01 2.15000000e+00 1.88882491e+02
1.04493000e+01 2.16000000e+00 1.90072862e+02
1.04493000e+01 2.17000000e+00 1.91262367e+02
1.04493000e+01 2.18000000e+00 1.92450035e+02
1.04493000e+01 2.19000000e+00 1.93634890e+02
1.04493000e+01 2.20000000e+00 1.94815981e+02
1.04493000e+01 2.21000000e+00 1.95992372e+02
1.04493000e+01 2.22000000e+00 1.97163181e+02
1.04493000e+01 2.23000000e+00 1.98327403e+02
1.04493000e+01 2.24000000e+00 1.99484106e+02
1.04493000e+01 2.25000000e+00 2.00632392e+02
1.04493000e+01 2.26000000e+00 2.01771593e+02
1.04493000e+01 2.27000000e+00 2.02901792e+02
1.04493000e+01 2.28000000e+00 2.04023352e+02
1.04493000e+01 2.29000000e+00 2.05136743e+02
1.04493000e+01 2.30000000e+00 2.06242242e+02
1.04493000e+01 2.31000000e+00 2.07340200e+02
1.04493000e+01 2.32000000e+00 2.08431089e+02
1.04493000e+01 2.33000000e+00 2.09515201e+02
1.04493000e+01 2.34000000e+00 2.10592870e+02
1.04493000e+01 2.35000000e+00 2.11664600e+02
1.04493000e+01 2.36000000e+00 2.12730632e+02
1.04493000e+01 2.37000000e+00 2.13791356e+02
1.04493000e+01 2.38000000e+00 2.14847222e+02
1.04493000e+01 2.39000000e+00 2.15898464e+02
1.04493000e+01 2.40000000e+00 2.16945576e+02
1.04493000e+01 2.41000000e+00 2.17988838e+02
1.04493000e+01 2.42000000e+00 2.19028648e+02
1.04493000e+01 2.43000000e+00 2.20065350e+02
1.04493000e+01 2.44000000e+00 2.21099257e+02
1.04493000e+01 2.45000000e+00 2.22130893e+02
1.04493000e+01 2.46000000e+00 2.23160486e+02
1.04493000e+01 2.47000000e+00 2.24189000e+02
1.04493000e+01 2.48000000e+00 2.25217109e+02
1.04493000e+01 2.49000000e+00 2.26245807e+02
1.04493000e+01 2.50000000e+00 2.27275795e+02
1.04493000e+01 2.51000000e+00 2.28308038e+02
1.04493000e+01 2.52000000e+00 2.29343230e+02
1.04493000e+01 2.53000000e+00 2.30382342e+02
1.04493000e+01 2.54000000e+00 2.31426024e+02
1.04493000e+01 2.55000000e+00 2.32475295e+02
1.04493000e+01 2.56000000e+00 2.33530735e+02
1.04493000e+01 2.57000000e+00 2.34593402e+02
1.04493000e+01 2.58000000e+00 2.35663874e+02
1.04493000e+01 2.59000000e+00 2.36743103e+02
1.04493000e+01 2.60000000e+00 2.37831819e+02
1.04493000e+01 2.61000000e+00 2.38930781e+02
1.04493000e+01 2.62000000e+00 2.40040928e+02
1.04493000e+01 2.63000000e+00 2.41162849e+02
1.04493000e+01 2.64000000e+00 2.42297512e+02
1.04493000e+01 2.65000000e+00 2.43445611e+02
1.04493000e+01 2.66000000e+00 2.44607587e+02
1.04493000e+01 2.67000000e+00 2.45783150e+02
1.04493000e+01 2.68000000e+00 2.46971260e+02
1.04493000e+01 2.69000000e+00 2.48171135e+02
1.04493000e+01 2.70000000e+00 2.49382194e+02
1.04493000e+01 2.71000000e+00 2.50603421e+02
1.04493000e+01 2.72000000e+00 2.51834032e+02
1.04493000e+01 2.73000000e+00 2.53073468e+02
1.04493000e+01 2.74000000e+00 2.54320744e+02
1.04493000e+01 2.75000000e+00 2.55575067e+02
1.04493000e+01 2.76000000e+00 2.56835769e+02
1.04493000e+01 2.77000000e+00 2.58102089e+02
1.04493000e+01 2.78000000e+00 2.59346010e+02
1.04493000e+01 2.79000000e+00 2.60648145e+02
1.04493000e+01 2.80000000e+00 2.61926467e+02
1.04493000e+01 2.81000000e+00 2.63207300e+02
1.04493000e+01 2.82000000e+00 2.64489792e+02
1.04493000e+01 2.83000000e+00 2.65773179e+02
1.04493000e+01 2.84000000e+00 2.67056711e+02
1.04493000e+01 2.85000000e+00 2.68339794e+02
1.04493000e+01 2.86000000e+00 2.69621273e+02
1.04493000e+01 2.87000000e+00 2.70899309e+02
1.04493000e+01 2.88000000e+00 2.72171854e+02
1.04493000e+01 2.89000000e+00 2.73436863e+02
1.04493000e+01 2.90000000e+00 2.74692365e+02
1.04493000e+01 2.91000000e+00 2.75936344e+02
1.04493000e+01 2.92000000e+00 2.77166684e+02
1.04493000e+01 2.93000000e+00 2.78381366e+02
1.04493000e+01 2.94000000e+00 2.79578382e+02
1.04493000e+01 2.95000000e+00 2.80755732e+02
1.04493000e+01 2.96000000e+00 2.81911428e+02
1.04493000e+01 2.97000000e+00 2.83043495e+02
1.04493000e+01 2.98000000e+00 2.84149981e+02
1.04493000e+01 2.99000000e+00 2.85229020e+02
1.04493000e+01 3.00000000e+00 2.86278591e+02
1.04493000e+01 3.01000000e+00 2.87296785e+02
1.04493000e+01 3.02000000e+00 2.88281715e+02
1.04493000e+01 3.03000000e+00 2.89231517e+02
1.04493000e+01 3.04000000e+00 2.90144350e+02
1.04493000e+01 3.05000000e+00 2.91018402e+02
1.04493000e+01 3.06000000e+00 2.91852842e+02
1.04493000e+01 3.07000000e+00 2.92650674e+02
1.04493000e+01 3.08000000e+00 2.93415840e+02
1.04493000e+01 3.09000000e+00 2.94152259e+02
1.04493000e+01 3.10000000e+00 2.94863820e+02
1.04493000e+01 3.11000000e+00 2.95554382e+02
1.04493000e+01 3.12000000e+00 2.96227769e+02
1.04493000e+01 3.13000000e+00 2.96887771e+02
1.04493000e+01 3.14000000e+00 2.97538138e+02
1.04493000e+01 3.15000000e+00 2.98182584e+02
1.04493000e+01 3.16000000e+00 2.98824784e+02
1.04493000e+01 3.17000000e+00 2.99468372e+02
1.04493000e+01 3.18000000e+00 3.00116946e+02
1.04493000e+01 3.19000000e+00 3.00774066e+02
1.04493000e+01 3.20000000e+00 3.01443340e+02
1.04493000e+01 3.21000000e+00 3.02128227e+02
1.04493000e+01 3.22000000e+00 3.02832143e+02
1.04493000e+01 3.23000000e+00 3.03558516e+02
1.04493000e+01 3.24000000e+00 3.04310745e+02
1.04493000e+01 3.25000000e+00 3.05092207e+02
1.04493000e+01 3.26000000e+00 3.05904941e+02
1.04493000e+01 3.27000000e+00 3.06745734e+02
1.04493000e+01 3.28000000e+00 3.07610094e+02
1.04493000e+01 3.29000000e+00 3.08493806e+02
1.04493000e+01 3.30000000e+00 3.09392222e+02
1.04493000e+01 3.31000000e+00 3.10300949e+02
1.04493000e+01 3.32000000e+00 3.11215622e+02
1.04493000e+01 3.33000000e+00 3.12131902e+02
1.04493000e+01 3.34000000e+00 3.13045510e+02
1.04493000e+01 3.35000000e+00 3.13952428e+02
1.04493000e+01 3.36000000e+00 3.14848115e+02
1.04493000e+01 3.37000000e+00 3.15728337e+02
1.04493000e+01 3.38000000e+00 3.16588890e+02
1.04493000e+01 3.39000000e+00 3.17425720e+02
1.04493000e+01 3.40000000e+00 3.18234859e+02
1.04493000e+01 3.41000000e+00 3.19011932e+02
1.04493000e+01 3.42000000e+00 3.19752874e+02
1.04493000e+01 3.43000000e+00 3.20453731e+02
1.04493000e+01 3.44000000e+00 3.21110872e+02
1.04493000e+01 3.45000000e+00 3.21719986e+02
1.04493000e+01 3.46000000e+00 3.22277672e+02
1.04493000e+01 3.47000000e+00 3.22782642e+02
1.04493000e+01 3.48000000e+00 3.23233968e+02
1.04493000e+01 3.49000000e+00 3.23630377e+02
1.04493000e+01 3.50000000e+00 3.23970951e+02
1.04493000e+01 3.51000000e+00 3.24255336e+02
1.04493000e+01 3.52000000e+00 3.24482123e+02
1.04493000e+01 3.53000000e+00 3.24650496e+02
1.04493000e+01 3.54000000e+00 3.24760251e+02
1.04493000e+01 3.55000000e+00 3.24810175e+02
1.04493000e+01 3.56000000e+00 3.24799515e+02
1.04493000e+01 3.57000000e+00 3.24728284e+02
1.04493000e+01 3.58000000e+00 3.24595296e+02
1.04493000e+01 3.59000000e+00 3.24400090e+02
1.04493000e+01 3.60000000e+00 3.24142670e+02
1.04493000e+01 3.61000000e+00 3.23821995e+02
1.04493000e+01 3.62000000e+00 3.23438071e+02
1.04493000e+01 3.63000000e+00 3.22990538e+02
1.04493000e+01 3.64000000e+00 3.22478742e+02
1.04493000e+01 3.65000000e+00 3.21903251e+02
1.04493000e+01 3.66000000e+00 3.21265222e+02
1.04493000e+01 3.67000000e+00 3.20575534e+02
1.04493000e+01 3.68000000e+00 3.19846354e+02
1.04493000e+01 3.69000000e+00 3.19089543e+02
1.04493000e+01 3.70000000e+00 3.18317262e+02
1.04493000e+01 3.71000000e+00 3.17540277e+02
1.04493000e+01 3.72000000e+00 3.16770616e+02
1.04493000e+01 3.73000000e+00 3.16018239e+02
1.04493000e+01 3.74000000e+00 3.15294462e+02
1.04493000e+01 3.75000000e+00 3.14609016e+02
1.04493000e+01 3.76000000e+00 3.13972445e+02
1.04493000e+01 3.77000000e+00 3.13394212e+02
1.04493000e+01 3.78000000e+00 3.12884261e+02
1.04493000e+01 3.79000000e+00 3.12451772e+02
1.04493000e+01 3.80000000e+00 3.12106285e+02
1.04493000e+01 3.81000000e+00 3.11856705e+02
1.04493000e+01 3.82000000e+00 3.11712374e+02
1.15541000e+01 2.50000000e-01 1.60073660e+01
1.15541000e+01 2.60000000e-01 1.66158810e+01
1.15541000e+01 2.70000000e-01 1.72244300e+01
1.15541000e+01 2.80000000e-01 1.78330840e+01
1.15541000e+01 2.90000000e-01 1.84419090e+01
1.15541000e+01 3.00000000e-01 1.90509650e+01
1.15541000e+01 3.10000000e-01 1.96603040e+01
1.15541000e+01 3.20000000e-01 2.02699730e+01
1.15541000e+01 3.30000000e-01 2.08800160e+01
1.15541000e+01 3.40000000e-01 2.14904720e+01
1.15541000e+01 3.50000000e-01 2.21013740e+01
1.15541000e+01 3.60000000e-01 2.27127540e+01
1.15541000e+01 3.70000000e-01 2.33246400e+01
1.15541000e+01 3.80000000e-01 2.39370580e+01
1.15541000e+01 3.90000000e-01 2.45500310e+01
1.15541000e+01 4.00000000e-01 2.51635770e+01
1.15541000e+01 4.10000000e-01 2.57777170e+01
1.15541000e+01 4.20000000e-01 2.63924660e+01
1.15541000e+01 4.30000000e-01 2.70078390e+01
1.15541000e+01 4.40000000e-01 2.76238490e+01
1.15541000e+01 4.50000000e-01 2.82405080e+01
1.15541000e+01 4.60000000e-01 2.88578220e+01
1.15541000e+01 4.70000000e-01 2.94757900e+01
1.15541000e+01 4.80000000e-01 3.00944050e+01
1.15541000e+01 4.90000000e-01 3.07136650e+01
1.15541000e+01 5.00000000e-01 3.13335670e+01
1.15541000e+01 5.10000000e-01 3.19541090e+01
1.15541000e+01 5.20000000e-01 3.25752900e+01
1.15541000e+01 5.30000000e-01 3.31971100e+01
1.15541000e+01 5.40000000e-01 3.38195740e+01
1.15541000e+01 5.50000000e-01 3.44426780e+01
1.15541000e+01 5.60000000e-01 3.50664270e+01
1.15541000e+01 5.70000000e-01 3.56908240e+01
1.15541000e+01 5.80000000e-01 3.63158750e+01
1.15541000e+01 5.90000000e-01 3.69415840e+01
1.15541000e+01 6.00000000e-01 3.75679540e+01
1.15541000e+01 6.10000000e-01 3.81949940e+01
1.15541000e+01 6.20000000e-01 3.88227030e+01
1.15541000e+01 6.30000000e-01 3.94510940e+01
1.15541000e+01 6.40000000e-01 4.00801760e+01
1.15541000e+01 6.50000000e-01 4.07099530e+01
1.15541000e+01 6.60000000e-01 4.13404020e+01
1.15541000e+01 6.70000000e-01 4.19713800e+01
1.15541000e+01 6.80000000e-01 4.26027190e+01
1.15541000e+01 6.90000000e-01 4.32342540e+01
1.15541000e+01 7.00000000e-01 4.38658250e+01
1.15541000e+01 7.10000000e-01 4.44972770e+01
1.15541000e+01 7.20000000e-01 4.51284590e+01
1.15541000e+01 7.30000000e-01 4.57592280e+01
1.15541000e+01 7.40000000e-01 4.63894480e+01
1.15541000e+01 7.50000000e-01 4.70189730e+01
1.15541000e+01 7.60000000e-01 4.76476830e+01
1.15541000e+01 7.70000000e-01 4.82754380e+01
1.15541000e+01 7.80000000e-01 4.89021270e+01
1.15541000e+01 7.90000000e-01 4.95276220e+01
1.15541000e+01 8.00000000e-01 5.01518060e+01
1.15541000e+01 8.10000000e-01 5.07745710e+01
1.15541000e+01 8.20000000e-01 5.13958080e+01
1.15541000e+01 8.30000000e-01 5.20154110e+01
1.15541000e+01 8.40000000e-01 5.26332760e+01
1.15541000e+01 8.50000000e-01 5.32493060e+01
1.15541000e+01 8.60000000e-01 5.38635310e+01
1.15541000e+01 8.70000000e-01 5.44764770e+01
1.15541000e+01 8.80000000e-01 5.50887850e+01
1.15541000e+01 8.90000000e-01 5.57010800e+01
1.15541000e+01 9.00000000e-01 5.63139760e+01
1.15541000e+01 9.10000000e-01 5.69280660e+01
1.15541000e+01 9.20000000e-01 5.75439320e+01
1.15541000e+01 9.30000000e-01 5.81621500e+01
1.15541000e+01 9.40000000e-01 5.87832810e+01
1.15541000e+01 9.50000000e-01 5.94078650e+01
1.15541000e+01 9.60000000e-01 6.00364510e+01
1.15541000e+01 9.70000000e-01 6.06695540e+01
1.15541000e+01 9.80000000e-01 6.13077010e+01
1.15541000e+01 9.90000000e-01 6.19513920e+01
1.15541000e+01 1.00000000e+00 6.26011380e+01
1.15541000e+01 1.01000000e+00 6.32574160e+01
1.15541000e+01 1.02000000e+00 6.39207290e+01
1.15541000e+01 1.03000000e+00 6.45915440e+01
1.15541000e+01 1.04000000e+00 6.52703310e+01
1.15541000e+01 1.05000000e+00 6.59575720e+01
1.15541000e+01 1.06000000e+00 6.66535070e+01
1.15541000e+01 1.07000000e+00 6.73575410e+01
1.15541000e+01 1.08000000e+00 6.80688820e+01
1.15541000e+01 1.09000000e+00 6.87867550e+01
1.15541000e+01 1.10000000e+00 6.95103870e+01
1.15541000e+01 1.11000000e+00 7.02390170e+01
1.15541000e+01 1.12000000e+00 7.09718980e+01
1.15541000e+01 1.13000000e+00 7.17082930e+01
1.15541000e+01 1.14000000e+00 7.24474750e+01
1.15541000e+01 1.15000000e+00 7.31887240e+01
1.15541000e+01 1.16000000e+00 7.39313300e+01
1.15541000e+01 1.17000000e+00 7.46745920e+01
1.15541000e+01 1.18000000e+00 7.54178160e+01
1.15541000e+01 1.19000000e+00 7.61603200e+01
1.15541000e+01 1.20000000e+00 7.69014250e+01
1.15541000e+01 1.21000000e+00 7.76404660e+01
1.15541000e+01 1.22000000e+00 7.83767840e+01
1.15541000e+01 1.23000000e+00 7.91097270e+01
1.15541000e+01 1.24000000e+00 7.98386570e+01
1.15541000e+01 1.25000000e+00 8.05629510e+01
1.15541000e+01 1.26000000e+00 8.12821870e+01
1.15541000e+01 1.27000000e+00 8.19967730e+01
1.15541000e+01 1.28000000e+00 8.27073220e+01
1.15541000e+01 1.29000000e+00 8.34144440e+01
1.15541000e+01 1.30000000e+00 8.41187540e+01
1.15541000e+01 1.31000000e+00 8.48208300e+01
1.15541000e+01 1.32000000e+00 8.55212570e+01
1.15541000e+01 1.33000000e+00 8.62206400e+01
1.15541000e+01 1.34000000e+00 8.69195380e+01
1.15541000e+01 1.35000000e+00 8.76185110e+01
1.15541000e+01 1.36000000e+00 8.83181550e+01
1.15541000e+01 1.37000000e+00 8.90189940e+01
1.15541000e+01 1.38000000e+00 8.97215900e+01
1.15541000e+01 1.39000000e+00 9.04264950e+01
1.15541000e+01 1.40000000e+00 9.11342250e+01
1.15541000e+01 1.41000000e+00 9.18453490e+01
1.15541000e+01 1.42000000e+00 9.25603500e+01
1.15541000e+01 1.43000000e+00 9.32798000e+01
1.15541000e+01 1.44000000e+00 9.40041650e+01
1.15541000e+01 1.45000000e+00 9.47340100e+01
1.15541000e+01 1.46000000e+00 9.54696630e+01
1.15541000e+01 1.47000000e+00 9.62110230e+01
1.15541000e+01 1.48000000e+00 9.69577750e+01
1.15541000e+01 1.49000000e+00 9.77096720e+01
1.15541000e+01 1.50000000e+00 9.84664380e+01
1.15541000e+01 1.51000000e+00 9.92277940e+01
1.15541000e+01 1.52000000e+00 9.99935180e+01
1.15541000e+01 1.53000000e+00 1.00763308e+02
1.15541000e+01 1.54000000e+00 1.01536929e+02
1.15541000e+01 1.55000000e+00 1.02314139e+02
1.15541000e+01 1.56000000e+00 1.03094661e+02
1.15541000e+01 1.57000000e+00 1.03878263e+02
1.15541000e+01 1.58000000e+00 1.04664719e+02
1.15541000e+01 1.59000000e+00 1.05453756e+02
1.15541000e+01 1.60000000e+00 1.06245138e+02
1.15541000e+01 1.61000000e+00 1.07038657e+02
1.15541000e+01 1.62000000e+00 1.07834062e+02
1.15541000e+01 1.63000000e+00 1.08631111e+02
1.15541000e+01 1.64000000e+00 1.09429577e+02
1.15541000e+01 1.65000000e+00 1.10229241e+02
1.15541000e+01 1.66000000e+00 1.11029938e+02
1.15541000e+01 1.67000000e+00 1.11831633e+02
1.15541000e+01 1.68000000e+00 1.12634360e+02
1.15541000e+01 1.69000000e+00 1.13438154e+02
1.15541000e+01 1.70000000e+00 1.14243048e+02
1.15541000e+01 1.71000000e+00 1.15049078e+02
1.15541000e+01 1.72000000e+00 1.15856295e+02
1.15541000e+01 1.73000000e+00 1.16664725e+02
1.15541000e+01 1.74000000e+00 1.17474398e+02
1.15541000e+01 1.75000000e+00 1.18285352e+02
1.15541000e+01 1.76000000e+00 1.19097625e+02
1.15541000e+01 1.77000000e+00 1.19911254e+02
1.15541000e+01 1.78000000e+00 1.20726280e+02
1.15541000e+01 1.79000000e+00 1.21542740e+02
1.15541000e+01 1.80000000e+00 1.22360676e+02
1.15541000e+01 1.81000000e+00 1.23180127e+02
1.15541000e+01 1.82000000e+00 1.24001135e+02
1.15541000e+01 1.83000000e+00 1.24823742e+02
1.15541000e+01 1.84000000e+00 1.25647988e+02
1.15541000e+01 1.85000000e+00 1.26473918e+02
1.15541000e+01 1.86000000e+00 1.27301521e+02
1.15541000e+01 1.87000000e+00 1.28130582e+02
1.15541000e+01 1.88000000e+00 1.28960835e+02
1.15541000e+01 1.89000000e+00 1.29792032e+02
1.15541000e+01 1.90000000e+00 1.30623866e+02
1.15541000e+01 1.91000000e+00 1.31456153e+02
1.15541000e+01 1.92000000e+00 1.32288593e+02
1.15541000e+01 1.93000000e+00 1.33120931e+02
1.15541000e+01 1.94000000e+00 1.33952911e+02
1.15541000e+01 1.95000000e+00 1.34784284e+02
1.15541000e+01 1.96000000e+00 1.35614797e+02
1.15541000e+01 1.97000000e+00 1.36444210e+02
1.15541000e+01 1.98000000e+00 1.37272327e+02
1.15541000e+01 1.99000000e+00 1.38098851e+02
1.15541000e+01 2.00000000e+00 1.38923541e+02
1.15541000e+01 2.01000000e+00 1.39746156e+02
1.15541000e+01 2.02000000e+00 1.40566487e+02
1.15541000e+01 2.03000000e+00 1.41384328e+02
1.15541000e+01 2.04000000e+00 1.42199390e+02
1.15541000e+01 2.05000000e+00 1.43011441e+02
1.15541000e+01 2.06000000e+00 1.43820305e+02
1.15541000e+01 2.07000000e+00 1.44625776e+02
1.15541000e+01 2.08000000e+00 1.45427589e+02
1.15541000e+01 2.09000000e+00 1.46225550e+02
1.15541000e+01 2.10000000e+00 1.47019554e+02
1.15541000e+01 2.11000000e+00 1.47809284e+02
1.15541000e+01 2.12000000e+00 1.48594553e+02
1.15541000e+01 2.13000000e+00 1.49375278e+02
1.15541000e+01 2.14000000e+00 1.50151126e+02
1.15541000e+01 2.15000000e+00 1.50921969e+02
1.15541000e+01 2.16000000e+00 1.51687647e+02
1.15541000e+01 2.17000000e+00 1.52447861e+02
1.15541000e+01 2.18000000e+00 1.53202595e+02
1.15541000e+01 2.19000000e+00 1.53951504e+02
1.15541000e+01 2.20000000e+00 1.54694497e+02
1.15541000e+01 2.21000000e+00 1.55414082e+02
1.15541000e+01 2.22000000e+00 1.56161914e+02
1.15541000e+01 2.23000000e+00 1.56886031e+02
1.15541000e+01 2.24000000e+00 1.57603437e+02
1.15541000e+01 2.25000000e+00 1.58314094e+02
1.15541000e+01 2.26000000e+00 1.59017869e+02
1.15541000e+01 2.27000000e+00 1.59715629e+02
1.15541000e+01 2.28000000e+00 1.60408154e+02
1.15541000e+01 2.29000000e+00 1.61096429e+02
1.15541000e+01 2.30000000e+00 1.61781295e+02
1.15541000e+01 2.31000000e+00 1.62463618e+02
1.15541000e+01 2.32000000e+00 1.63144357e+02
1.15541000e+01 2.33000000e+00 1.63824211e+02
1.15541000e+01 2.34000000e+00 1.64504283e+02
1.15541000e+01 2.35000000e+00 1.65185201e+02
1.15541000e+01 2.36000000e+00 1.65867896e+02
1.15541000e+01 2.37000000e+00 1.66553261e+02
1.15541000e+01 2.38000000e+00 1.67241980e+02
1.15541000e+01 2.39000000e+00 1.67935036e+02
1.15541000e+01 2.40000000e+00 1.68633177e+02
1.15541000e+01 2.41000000e+00 1.69337135e+02
1.15541000e+01 2.42000000e+00 1.70047872e+02
1.15541000e+01 2.43000000e+00 1.70766111e+02
1.15541000e+01 2.44000000e+00 1.71492576e+02
1.15541000e+01 2.45000000e+00 1.72228151e+02
1.15541000e+01 2.46000000e+00 1.72973203e+02
1.15541000e+01 2.47000000e+00 1.73726106e+02
1.15541000e+01 2.48000000e+00 1.74484919e+02
1.15541000e+01 2.49000000e+00 1.75247868e+02
1.15541000e+01 2.50000000e+00 1.76012923e+02
1.15541000e+01 2.51000000e+00 1.76778132e+02
1.15541000e+01 2.52000000e+00 1.77541602e+02
1.15541000e+01 2.53000000e+00 1.78301559e+02
1.15541000e+01 2.54000000e+00 1.79056098e+02
1.15541000e+01 2.55000000e+00 1.79803287e+02
1.15541000e+01 2.56000000e+00 1.80541281e+02
1.15541000e+01 2.57000000e+00 1.81268250e+02
1.15541000e+01 2.58000000e+00 1.81982448e+02
1.15541000e+01 2.59000000e+00 1.82682081e+02
1.15541000e+01 2.60000000e+00 1.83365281e+02
1.15541000e+01 2.61000000e+00 1.84030284e+02
1.15541000e+01 2.62000000e+00 1.84675341e+02
1.15541000e+01 2.63000000e+00 1.85298727e+02
1.15541000e+01 2.64000000e+00 1.85898737e+02
1.15541000e+01 2.65000000e+00 1.86473709e+02
1.15541000e+01 2.66000000e+00 1.87022378e+02
1.15541000e+01 2.67000000e+00 1.87544674e+02
1.15541000e+01 2.68000000e+00 1.88040945e+02
1.15541000e+01 2.69000000e+00 1.88511549e+02
1.15541000e+01 2.70000000e+00 1.88956846e+02
1.15541000e+01 2.71000000e+00 1.89377201e+02
1.15541000e+01 2.72000000e+00 1.89772984e+02
1.15541000e+01 2.73000000e+00 1.90144568e+02
1.15541000e+01 2.74000000e+00 1.90492329e+02
1.15541000e+01 2.75000000e+00 1.90816645e+02
1.15541000e+01 2.76000000e+00 1.91117896e+02
1.15541000e+01 2.77000000e+00 1.91396465e+02
1.15541000e+01 2.78000000e+00 1.91652736e+02
1.15541000e+01 2.79000000e+00 1.91887091e+02
1.15541000e+01 2.80000000e+00 1.92099915e+02
1.15541000e+01 2.81000000e+00 1.92291593e+02
1.15541000e+01 2.82000000e+00 1.92462508e+02
1.15541000e+01 2.83000000e+00 1.92613045e+02
1.15541000e+01 2.84000000e+00 1.92743585e+02
1.15541000e+01 2.85000000e+00 1.92854510e+02
1.15541000e+01 2.86000000e+00 1.92946377e+02
1.15541000e+01 2.87000000e+00 1.93020541e+02
1.15541000e+01 2.88000000e+00 1.93078380e+02
1.15541000e+01 2.89000000e+00 1.93121266e+02
1.15541000e+01 2.90000000e+00 1.93150577e+02
1.15541000e+01 2.91000000e+00 1.93167667e+02
1.15541000e+01 2.92000000e+00 1.93173868e+02
1.15541000e+01 2.93000000e+00 1.93170487e+02
1.15541000e+01 2.94000000e+00 1.93158865e+02
1.15541000e+01 2.95000000e+00 1.93140344e+02
1.15541000e+01 2.96000000e+00 1.93116024e+02
1.15541000e+01 2.97000000e+00 1.93087114e+02
1.15541000e+01 2.98000000e+00 1.93054797e+02
1.15541000e+01 2.99000000e+00 1.93020234e+02
1.15541000e+01 3.00000000e+00 1.92984810e+02
1.15541000e+01 3.01000000e+00 1.92949405e+02
1.15541000e+01 3.02000000e+00 1.92915103e+02
1.15541000e+01 3.03000000e+00 1.92882972e+02
1.15541000e+01 3.04000000e+00 1.92854216e+02
1.15541000e+01 3.05000000e+00 1.92829845e+02
1.15541000e+01 3.06000000e+00 1.92809046e+02
1.15541000e+01 3.07000000e+00 1.92784457e+02
1.15541000e+01 3.08000000e+00 1.92747394e+02
1.15541000e+01 3.09000000e+00 1.92689092e+02
1.15541000e+01 3.10000000e+00 1.92600904e+02
1.15541000e+01 3.11000000e+00 1.92474516e+02
1.15541000e+01 3.12000000e+00 1.92302139e+02
1.15541000e+01 3.13000000e+00 1.92075523e+02
1.25619000e+01 2.50000000e-01 1.41710750e+01
1.25619000e+01 2.60000000e-01 1.46977650e+01
1.25619000e+01 2.70000000e-01 1.52243740e+01
1.25619000e+01 2.80000000e-01 1.57508960e+01
1.25619000e+01 2.90000000e-01 1.62773280e+01
1.25619000e+01 3.00000000e-01 1.68036620e+01
1.25619000e+01 3.10000000e-01 1.73298910e+01
1.25619000e+01 3.20000000e-01 1.78560040e+01
1.25619000e+01 3.30000000e-01 1.83819910e+01
1.25619000e+01 3.40000000e-01 1.89078420e+01
1.25619000e+01 3.50000000e-01 1.94335440e+01
1.25619000e+01 3.60000000e-01 1.99590850e+01
1.25619000e+01 3.70000000e-01 2.04844530e+01
1.25619000e+01 3.80000000e-01 2.10096330e+01
1.25619000e+01 3.90000000e-01 2.15346140e+01
1.25619000e+01 4.00000000e-01 2.20593800e+01
1.25619000e+01 4.10000000e-01 2.25839170e+01
1.25619000e+01 4.20000000e-01 2.31082130e+01
1.25619000e+01 4.30000000e-01 2.36322510e+01
1.25619000e+01 4.40000000e-01 2.41560210e+01
1.25619000e+01 4.50000000e-01 2.46795070e+01
1.25619000e+01 4.60000000e-01 2.52026820e+01
1.25619000e+01 4.70000000e-01 2.57254790e+01
1.25619000e+01 4.80000000e-01 2.62478200e+01
1.25619000e+01 4.90000000e-01 2.67696330e+01
1.25619000e+01 5.00000000e-01 2.72908530e+01
1.25619000e+01 5.10000000e-01 2.78114180e+01
1.25619000e+01 5.20000000e-01 2.83312680e+01
1.25619000e+01 5.30000000e-01 2.88503520e+01
1.25619000e+01 5.40000000e-01 2.93686180e+01
1.25619000e+01 5.50000000e-01 2.98860180e+01
1.25619000e+01 5.60000000e-01 3.04025100e+01
1.25619000e+01 5.70000000e-01 3.09180510e+01
1.25619000e+01 5.80000000e-01 3.14326110e+01
1.25619000e+01 5.90000000e-01 3.19461460e+01
1.25619000e+01 6.00000000e-01 3.24586320e+01
1.25619000e+01 6.10000000e-01 3.29700350e+01
1.25619000e+01 6.20000000e-01 3.34803280e+01
1.25619000e+01 6.30000000e-01 3.39894900e+01
1.25619000e+01 6.40000000e-01 3.44974980e+01
1.25619000e+01 6.50000000e-01 3.50043330e+01
1.25619000e+01 6.60000000e-01 3.55099850e+01
1.25619000e+01 6.70000000e-01 3.60144820e+01
1.25619000e+01 6.80000000e-01 3.65178590e+01
1.25619000e+01 6.90000000e-01 3.70201580e+01
1.25619000e+01 7.00000000e-01 3.75214130e+01
1.25619000e+01 7.10000000e-01 3.80216600e+01
1.25619000e+01 7.20000000e-01 3.85209360e+01
1.25619000e+01 7.30000000e-01 3.90192810e+01
1.25619000e+01 7.40000000e-01 3.95167240e+01
1.25619000e+01 7.50000000e-01 4.00133020e+01
1.25619000e+01 7.60000000e-01 4.05090570e+01
1.25619000e+01 7.70000000e-01 4.10040200e+01
1.25619000e+01 7.80000000e-01 4.14982250e+01
1.25619000e+01 7.90000000e-01 4.19917080e+01
1.25619000e+01 8.00000000e-01 4.24845030e+01
1.25619000e+01 8.10000000e-01 4.29766450e+01
1.25619000e+01 8.20000000e-01 4.34681750e+01
1.25619000e+01 8.30000000e-01 4.39591210e+01
1.25619000e+01 8.40000000e-01 4.44495160e+01
1.25619000e+01 8.50000000e-01 4.49393920e+01
1.25619000e+01 8.60000000e-01 4.54288580e+01
1.25619000e+01 8.70000000e-01 4.59182370e+01
1.25619000e+01 8.80000000e-01 4.64079200e+01
1.25619000e+01 8.90000000e-01 4.68982900e+01
1.25619000e+01 9.00000000e-01 4.73897110e+01
1.25619000e+01 9.10000000e-01 4.78825520e+01
1.25619000e+01 9.20000000e-01 4.83771630e+01
1.25619000e+01 9.30000000e-01 4.88738820e+01
1.25619000e+01 9.40000000e-01 4.93729450e+01
1.25619000e+01 9.50000000e-01 4.98750370e+01
1.25619000e+01 9.60000000e-01 5.03801130e+01
1.25619000e+01 9.70000000e-01 5.08886230e+01
1.25619000e+01 9.80000000e-01 5.14008840e+01
1.25619000e+01 9.90000000e-01 5.19171950e+01
1.25619000e+01 1.00000000e+00 5.24378630e+01
1.25619000e+01 1.01000000e+00 5.29631860e+01
1.25619000e+01 1.02000000e+00 5.34934590e+01
1.25619000e+01 1.03000000e+00 5.40289740e+01
1.25619000e+01 1.04000000e+00 5.45700190e+01
1.25619000e+01 1.05000000e+00 5.51168780e+01
1.25619000e+01 1.06000000e+00 5.56696420e+01
1.25619000e+01 1.07000000e+00 5.62276470e+01
1.25619000e+01 1.08000000e+00 5.67900500e+01
1.25619000e+01 1.09000000e+00 5.73560260e+01
1.25619000e+01 1.10000000e+00 5.79247630e+01
1.25619000e+01 1.11000000e+00 5.84954600e+01
1.25619000e+01 1.12000000e+00 5.90673500e+01
1.25619000e+01 1.13000000e+00 5.96396430e+01
1.25619000e+01 1.14000000e+00 6.02115770e+01
1.25619000e+01 1.15000000e+00 6.07824010e+01
1.25619000e+01 1.16000000e+00 6.13514040e+01
1.25619000e+01 1.17000000e+00 6.19178380e+01
1.25619000e+01 1.18000000e+00 6.24809830e+01
1.25619000e+01 1.19000000e+00 6.30401750e+01
1.25619000e+01 1.20000000e+00 6.35946930e+01
1.25619000e+01 1.21000000e+00 6.41438700e+01
1.25619000e+01 1.22000000e+00 6.46870600e+01
1.25619000e+01 1.23000000e+00 6.52235820e+01
1.25619000e+01 1.24000000e+00 6.57528470e+01
1.25619000e+01 1.25000000e+00 6.62741810e+01
1.25619000e+01 1.26000000e+00 6.67872730e+01
1.25619000e+01 1.27000000e+00 6.72926690e+01
1.25619000e+01 1.28000000e+00 6.77912460e+01
1.25619000e+01 1.29000000e+00 6.82837910e+01
1.25619000e+01 1.30000000e+00 6.87711240e+01
1.25619000e+01 1.31000000e+00 6.92540540e+01
1.25619000e+01 1.32000000e+00 6.97333360e+01
1.25619000e+01 1.33000000e+00 7.02097740e+01
1.25619000e+01 1.34000000e+00 7.06841160e+01
1.25619000e+01 1.35000000e+00 7.11570890e+01
1.25619000e+01 1.36000000e+00 7.16294510e+01
1.25619000e+01 1.37000000e+00 7.21019330e+01
1.25619000e+01 1.38000000e+00 7.25752180e+01
1.25619000e+01 1.39000000e+00 7.30500080e+01
1.25619000e+01 1.40000000e+00 7.35270040e+01
1.25619000e+01 1.41000000e+00 7.40068980e+01
1.25619000e+01 1.42000000e+00 7.44903310e+01
1.25619000e+01 1.43000000e+00 7.49779630e+01
1.25619000e+01 1.44000000e+00 7.54704430e+01
1.25619000e+01 1.45000000e+00 7.59684110e+01
1.25619000e+01 1.46000000e+00 7.64723760e+01
1.25619000e+01 1.47000000e+00 7.69823590e+01
1.25619000e+01 1.48000000e+00 7.74982320e+01
1.25619000e+01 1.49000000e+00 7.80198760e+01
1.25619000e+01 1.50000000e+00 7.85471830e+01
1.25619000e+01 1.51000000e+00 7.90800450e+01
1.25619000e+01 1.52000000e+00 7.96183600e+01
1.25619000e+01 1.53000000e+00 8.01620260e+01
1.25619000e+01 1.54000000e+00 8.07109450e+01
1.25619000e+01 1.55000000e+00 8.12650210e+01
1.25619000e+01 1.56000000e+00 8.18241610e+01
1.25619000e+01 1.57000000e+00 8.23882720e+01
1.25619000e+01 1.58000000e+00 8.29561470e+01
1.25619000e+01 1.59000000e+00 8.35310560e+01
1.25619000e+01 1.60000000e+00 8.41095820e+01
1.25619000e+01 1.61000000e+00 8.46927390e+01
1.25619000e+01 1.62000000e+00 8.52804430e+01
1.25619000e+01 1.63000000e+00 8.58726140e+01
1.25619000e+01 1.64000000e+00 8.64691720e+01
1.25619000e+01 1.65000000e+00 8.70700390e+01
1.25619000e+01 1.66000000e+00 8.76747920e+01
1.25619000e+01 1.67000000e+00 8.82816570e+01
1.25619000e+01 1.68000000e+00 8.88884180e+01
1.25619000e+01 1.69000000e+00 8.94929280e+01
1.25619000e+01 1.70000000e+00 9.00930600e+01
1.25619000e+01 1.71000000e+00 9.06867570e+01
1.25619000e+01 1.72000000e+00 9.12719220e+01
1.25619000e+01 1.73000000e+00 9.18464500e+01
1.25619000e+01 1.74000000e+00 9.24082950e+01
1.25619000e+01 1.75000000e+00 9.29555500e+01
1.25619000e+01 1.76000000e+00 9.34861240e+01
1.25619000e+01 1.77000000e+00 9.39980480e+01
1.25619000e+01 1.78000000e+00 9.44895200e+01
1.25619000e+01 1.79000000e+00 9.49585500e+01
1.25619000e+01 1.80000000e+00 9.54032900e+01
1.25619000e+01 1.81000000e+00 9.58220600e+01
1.25619000e+01 1.82000000e+00 9.62129640e+01
1.25619000e+01 1.83000000e+00 9.65744060e+01
1.25619000e+01 1.84000000e+00 9.69047000e+01
1.25619000e+01 1.85000000e+00 9.72022440e+01
1.25619000e+01 1.86000000e+00 9.74664740e+01
1.25619000e+01 1.87000000e+00 9.77001800e+01
1.25619000e+01 1.88000000e+00 9.79072580e+01
1.25619000e+01 1.89000000e+00 9.80912180e+01
1.25619000e+01 1.90000000e+00 9.82558510e+01
1.25619000e+01 1.91000000e+00 9.84045170e+01
1.25619000e+01 1.92000000e+00 9.85408330e+01
1.25619000e+01 1.93000000e+00 9.86680420e+01
1.25619000e+01 1.94000000e+00 9.87895230e+01
1.25619000e+01 1.95000000e+00 9.89084550e+01
1.25619000e+01 1.96000000e+00 9.90279200e+01
1.25619000e+01 1.97000000e+00 9.91510900e+01
1.25619000e+01 1.98000000e+00 9.92807760e+01
1.25619000e+01 1.99000000e+00 9.94200020e+01
1.25619000e+01 2.00000000e+00 9.95715430e+01
1.25619000e+01 2.01000000e+00 9.97380950e+01
1.25619000e+01 2.02000000e+00 9.99225190e+01
1.25619000e+01 2.03000000e+00 1.00127344e+02
1.25619000e+01 2.04000000e+00 1.00355149e+02
1.25619000e+01 2.05000000e+00 1.00608627e+02
1.25619000e+01 2.06000000e+00 1.00889162e+02
1.25619000e+01 2.07000000e+00 1.01193896e+02
1.25619000e+01 2.08000000e+00 1.01519049e+02
1.25619000e+01 2.09000000e+00 1.01860970e+02
1.25619000e+01 2.10000000e+00 1.02215867e+02
1.25619000e+01 2.11000000e+00 1.02580127e+02
1.25619000e+01 2.12000000e+00 1.02950193e+02
1.25619000e+01 2.13000000e+00 1.03322677e+02
1.25619000e+01 2.14000000e+00 1.03693990e+02
1.25619000e+01 2.15000000e+00 1.04060716e+02
1.25619000e+01 2.16000000e+00 1.04419489e+02
1.25619000e+01 2.17000000e+00 1.04766986e+02
1.25619000e+01 2.18000000e+00 1.05099991e+02
1.25619000e+01 2.19000000e+00 1.05415268e+02
1.25619000e+01 2.20000000e+00 1.05709615e+02
1.25619000e+01 2.21000000e+00 1.05979929e+02
1.25619000e+01 2.22000000e+00 1.06223178e+02
1.25619000e+01 2.23000000e+00 1.06436401e+02
1.25619000e+01 2.24000000e+00 1.06616714e+02
1.25619000e+01 2.25000000e+00 1.06761322e+02
1.25619000e+01 2.26000000e+00 1.06868246e+02
1.25619000e+01 2.27000000e+00 1.06938474e+02
1.25619000e+01 2.28000000e+00 1.06973728e+02
1.25619000e+01 2.29000000e+00 1.06975739e+02
1.25619000e+01 2.30000000e+00 1.06946200e+02
1.25619000e+01 2.31000000e+00 1.06886799e+02
1.25619000e+01 2.32000000e+00 1.06799214e+02
1.25619000e+01 2.33000000e+00 1.06685101e+02
1.25619000e+01 2.34000000e+00 1.06546093e+02
1.25619000e+01 2.35000000e+00 1.06383802e+02
1.25619000e+01 2.36000000e+00 1.06199823e+02
1.25619000e+01 2.37000000e+00 1.05995687e+02
1.25619000e+01 2.38000000e+00 1.05772910e+02
1.34945000e+01 2.50000000e-01 1.30231230e+01
1.34945000e+01 2.60000000e-01 1.34813960e+01
1.34945000e+01 2.70000000e-01 1.39391920e+01
1.34945000e+01 2.80000000e-01 1.43963450e+01
1.34945000e+01 2.90000000e-01 1.48526930e+01
1.34945000e+01 3.00000000e-01 1.53080940e+01
1.34945000e+01 3.10000000e-01 1.57624120e+01
1.34945000e+01 3.20000000e-01 1.62155220e+01
1.34945000e+01 3.30000000e-01 1.66673090e+01
1.34945000e+01 3.40000000e-01 1.71176610e+01
1.34945000e+01 3.50000000e-01 1.75664770e+01
1.34945000e+01 3.60000000e-01 1.80136650e+01
1.34945000e+01 3.70000000e-01 1.84591340e+01
1.34945000e+01 3.80000000e-01 1.89028050e+01
1.34945000e+01 3.90000000e-01 1.93445950e+01
1.34945000e+01 4.00000000e-01 1.97844380e+01
1.34945000e+01 4.10000000e-01 2.02222630e+01
1.34945000e+01 4.20000000e-01 2.06580080e+01
1.34945000e+01 4.30000000e-01 2.10916130e+01
1.34945000e+01 4.40000000e-01 2.15230250e+01
1.34945000e+01 4.50000000e-01 2.19521880e+01
1.34945000e+01 4.60000000e-01 2.23790450e+01
1.34945000e+01 4.70000000e-01 2.28035150e+01
1.34945000e+01 4.80000000e-01 2.32254990e+01
1.34945000e+01 4.90000000e-01 2.36449230e+01
1.34945000e+01 5.00000000e-01 2.40617150e+01
1.34945000e+01 5.10000000e-01 2.44758110e+01
1.34945000e+01 5.20000000e-01 2.48871510e+01
1.34945000e+01 5.30000000e-01 2.52956800e+01
1.34945000e+01 5.40000000e-01 2.57013630e+01
1.34945000e+01 5.50000000e-01 2.61041550e+01
1.34945000e+01 5.60000000e-01 2.65040210e+01
1.34945000e+01 5.70000000e-01 2.69009370e+01
1.34945000e+01 5.80000000e-01 2.72948770e+01
1.34945000e+01 5.90000000e-01 2.76858230e+01
1.34945000e+01 6.00000000e-01 2.80737590e+01
1.34945000e+01 6.10000000e-01 2.84586860e+01
1.34945000e+01 6.20000000e-01 2.88405790e+01
1.34945000e+01 6.30000000e-01 2.92194570e+01
1.34945000e+01 6.40000000e-01 2.95953060e+01
1.34945000e+01 6.50000000e-01 2.99681320e+01
1.34945000e+01 6.60000000e-01 3.03379820e+01
1.34945000e+01 6.70000000e-01 3.07050480e+01
1.34945000e+01 6.80000000e-01 3.10695370e+01
1.34945000e+01 6.90000000e-01 3.14316610e+01
1.34945000e+01 7.00000000e-01 3.17916270e+01
1.34945000e+01 7.10000000e-01 3.21496290e+01
1.34945000e+01 7.20000000e-01 3.25058500e+01
1.34945000e+01 7.30000000e-01 3.28604760e+01
1.34945000e+01 7.40000000e-01 3.32137070e+01
1.34945000e+01 7.50000000e-01 3.35656900e+01
1.34945000e+01 7.60000000e-01 3.39166180e+01
1.34945000e+01 7.70000000e-01 3.42666290e+01
1.34945000e+01 7.80000000e-01 3.46159190e+01
1.34945000e+01 7.90000000e-01 3.49646120e+01
1.34945000e+01 8.00000000e-01 3.53128630e+01
1.34945000e+01 8.10000000e-01 3.56608400e+01
1.34945000e+01 8.20000000e-01 3.60086710e+01
1.34945000e+01 8.30000000e-01 3.63564950e+01
1.34945000e+01 8.40000000e-01 3.67044490e+01
1.34945000e+01 8.50000000e-01 3.70526670e+01
1.34945000e+01 8.60000000e-01 3.74012240e+01
1.34945000e+01 8.70000000e-01 3.77499800e+01
1.34945000e+01 8.80000000e-01 3.80987450e+01
1.34945000e+01 8.90000000e-01 3.84473380e+01
1.34945000e+01 9.00000000e-01 3.87955800e+01
1.34945000e+01 9.10000000e-01 3.91433130e+01
1.34945000e+01 9.20000000e-01 3.94903770e+01
1.34945000e+01 9.30000000e-01 3.98365960e+01
1.34945000e+01 9.40000000e-01 4.01818120e+01
1.34945000e+01 9.50000000e-01 4.05259200e+01
1.34945000e+01 9.60000000e-01 4.08687360e+01
1.34945000e+01 9.70000000e-01 4.12101330e+01
1.34945000e+01 9.80000000e-01 4.15499950e+01
1.34945000e+01 9.90000000e-01 4.18881630e+01
1.34945000e+01 1.00000000e+00 4.22245520e+01
1.34945000e+01 1.01000000e+00 4.25590050e+01
1.34945000e+01 1.02000000e+00 4.28914280e+01
1.34945000e+01 1.03000000e+00 4.32217110e+01
1.34945000e+01 1.04000000e+00 4.35497170e+01
1.34945000e+01 1.05000000e+00 4.38753880e+01
1.34945000e+01 1.06000000e+00 4.41986080e+01
1.34945000e+01 1.07000000e+00 4.45193390e+01
1.34945000e+01 1.08000000e+00 4.48375720e+01
1.34945000e+01 1.09000000e+00 4.51533330e+01
1.34945000e+01 1.10000000e+00 4.54665710e+01
1.34945000e+01 1.11000000e+00 4.57772790e+01
1.34945000e+01 1.12000000e+00 4.60854510e+01
1.34945000e+01 1.13000000e+00 4.63910800e+01
1.34945000e+01 1.14000000e+00 4.66941610e+01
1.34945000e+01 1.15000000e+00 4.69946910e+01
1.34945000e+01 1.16000000e+00 4.72926650e+01
1.34945000e+01 1.17000000e+00 4.75880800e+01
1.34945000e+01 1.18000000e+00 4.78809340e+01
1.34945000e+01 1.19000000e+00 4.81712250e+01
1.34945000e+01 1.20000000e+00 4.84589520e+01
1.34945000e+01 1.21000000e+00 4.87441130e+01
1.34945000e+01 1.22000000e+00 4.90267070e+01
1.34945000e+01 1.23000000e+00 4.93067340e+01
1.34945000e+01 1.24000000e+00 4.95841930e+01
1.34945000e+01 1.25000000e+00 4.98590850e+01
1.34945000e+01 1.26000000e+00 5.01311940e+01
1.34945000e+01 1.27000000e+00 5.03994890e+01
1.34945000e+01 1.28000000e+00 5.06626910e+01
1.34945000e+01 1.29000000e+00 5.09195620e+01
1.34945000e+01 1.30000000e+00 5.11689120e+01
1.34945000e+01 1.31000000e+00 5.14096220e+01
1.34945000e+01 1.32000000e+00 5.16405720e+01
1.34945000e+01 1.33000000e+00 5.18606360e+01
1.34945000e+01 1.34000000e+00 5.20687830e+01
1.34945000e+01 1.35000000e+00 5.22640540e+01
1.34945000e+01 1.36000000e+00 5.24453960e+01
1.34945000e+01 1.37000000e+00 5.26119280e+01
1.34945000e+01 1.38000000e+00 5.27627590e+01
1.34945000e+01 1.39000000e+00 5.28969790e+01
1.34945000e+01 1.40000000e+00 5.30138970e+01
1.34945000e+01 1.41000000e+00 5.31126190e+01
1.34945000e+01 1.42000000e+00 5.31925510e+01
1.34945000e+01 1.43000000e+00 5.32529130e+01
1.34945000e+01 1.44000000e+00 5.32931890e+01
1.34945000e+01 1.45000000e+00 5.33126990e+01
1.34945000e+01 1.46000000e+00 5.33116520e+01
1.34945000e+01 1.47000000e+00 5.32924220e+01
1.34945000e+01 1.48000000e+00 5.32581490e+01
1.34945000e+01 1.49000000e+00 5.32116570e+01
1.34945000e+01 1.50000000e+00 5.31557710e+01
1.34945000e+01 1.51000000e+00 5.30932240e+01
1.34945000e+01 1.52000000e+00 5.30265150e+01
1.34945000e+01 1.53000000e+00 5.29581770e+01
1.34945000e+01 1.54000000e+00 5.28905670e+01
1.34945000e+01 1.55000000e+00 5.28258950e+01
1.34945000e+01 1.56000000e+00 5.27663630e+01
1.34945000e+01 1.57000000e+00 5.27140710e+01
1.34945000e+01 1.58000000e+00 5.26709420e+01
1.43815000e+01 2.50000000e-01 1.18686410e+01
1.43815000e+01 2.60000000e-01 1.22754490e+01
1.43815000e+01 2.70000000e-01 1.26811130e+01
1.43815000e+01 2.80000000e-01 1.30835700e+01
1.43815000e+01 2.90000000e-01 1.34809510e+01
1.43815000e+01 3.00000000e-01 1.38715580e+01
1.43815000e+01 3.10000000e-01 1.42538450e+01
1.43815000e+01 3.20000000e-01 1.46264200e+01
1.43815000e+01 3.30000000e-01 1.49880130e+01
1.43815000e+01 3.40000000e-01 1.53374980e+01
1.43815000e+01 3.50000000e-01 1.56738510e+01
1.43815000e+01 3.60000000e-01 1.59961760e+01
1.43815000e+01 3.70000000e-01 1.63036710e+01
1.43815000e+01 3.80000000e-01 1.65956570e+01
1.43815000e+01 3.90000000e-01 1.68715290e+01
1.43815000e+01 4.00000000e-01 1.71307840e+01
1.43815000e+01 4.10000000e-01 1.73730210e+01
1.43815000e+01 4.20000000e-01 1.75978950e+01
1.43815000e+01 4.30000000e-01 1.78051560e+01
1.43815000e+01 4.40000000e-01 1.79946250e+01
1.43815000e+01 4.50000000e-01 1.81661920e+01
1.43815000e+01 4.60000000e-01 1.83205360e+01
1.43815000e+01 4.70000000e-01 1.84611170e+01
1.43815000e+01 4.80000000e-01 1.85917930e+01
1.43815000e+01 4.90000000e-01 1.87160940e+01
1.43815000e+01 5.00000000e-01 1.88372560e+01
1.43815000e+01 5.10000000e-01 1.89581880e+01
1.43815000e+01 5.20000000e-01 1.90815760e+01
1.43815000e+01 5.30000000e-01 1.92098430e+01
1.43815000e+01 5.40000000e-01 1.93452290e+01
1.43815000e+01 5.50000000e-01 1.94897890e+01
1.43815000e+01 5.60000000e-01 1.96454230e+01
1.43815000e+01 5.70000000e-01 1.98138980e+01
1.43815000e+01 5.80000000e-01 1.99968730e+01
1.43815000e+01 5.90000000e-01 2.01959650e+01
1.43815000e+01 6.00000000e-01 2.04126430e+01
1.43815000e+01 6.10000000e-01 2.06484290e+01
1.43815000e+01 6.20000000e-01 2.09047340e+01
1.43815000e+01 6.30000000e-01 2.11829930e+01
1.43815000e+01 6.40000000e-01 2.14846460e+01
1.43815000e+01 6.50000000e-01 2.18111480e+01
1.43815000e+01 6.60000000e-01 2.21622880e+01
1.43815000e+01 6.70000000e-01 2.25312030e+01
1.43815000e+01 6.80000000e-01 2.29095650e+01
1.43815000e+01 6.90000000e-01 2.32892480e+01
1.43815000e+01 7.00000000e-01 2.36623050e+01
1.43815000e+01 7.10000000e-01 2.40209990e+01
1.43815000e+01 7.20000000e-01 2.43577830e+01
1.43815000e+01 7.30000000e-01 2.46653510e+01
1.43815000e+01 7.40000000e-01 2.49368020e+01
1.43815000e+01 7.50000000e-01 2.51655210e+01
1.43815000e+01 7.60000000e-01 2.53454770e+01
1.43815000e+01 7.70000000e-01 2.54711260e+01


==> anc/fig3a_npart1s_mid_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00252840e+00	1.00235289e+00	1.00270390e+00	1.51147739e-19	1.51147729e-19	1.51147750e-19	1.00252840e+00	1.00235289e+00	1.00270390e+00
2.32562115e+00	9.74348243e-01	9.69645211e-01	9.79051276e-01	5.87072665e-03	5.55509672e-03	6.18635658e-03	9.80218970e-01	9.75200308e-01	9.85237632e-01
3.68064363e+00	9.45128069e-01	9.36866282e-01	9.53389855e-01	1.48032168e-02	1.42949285e-02	1.53115052e-02	9.59931285e-01	9.51161210e-01	9.68701361e-01
5.03566612e+00	9.14486814e-01	9.03795249e-01	9.25178379e-01	2.73470798e-02	2.67749342e-02	2.79192254e-02	9.41833894e-01	9.30570183e-01	9.53097605e-01
6.39068861e+00	8.82449931e-01	8.70444347e-01	8.94455515e-01	4.34656281e-02	4.29372669e-02	4.39939893e-02	9.25915559e-01	9.13381614e-01	9.38449504e-01
7.74571110e+00	8.50666110e-01	8.37971558e-01	8.63360661e-01	6.07811390e-02	6.02971691e-02	6.12651090e-02	9.11447249e-01	8.98268728e-01	9.24625770e-01
9.10073358e+00	8.20547390e-01	8.07375525e-01	8.33719255e-01	7.72596630e-02	7.67386689e-02	7.77806571e-02	8.97807053e-01	8.84114194e-01	9.11499912e-01
1.04557561e+01	7.92686836e-01	7.79079729e-01	8.06293943e-01	9.20471928e-02	9.14141970e-02	9.26801886e-02	8.84734029e-01	8.70493927e-01	8.98974131e-01
1.18107786e+01	7.67034713e-01	7.53044618e-01	7.81024808e-01	1.05203103e-01	1.04419687e-01	1.05986518e-01	8.72237815e-01	8.57464304e-01	8.87011326e-01
1.31658010e+01	7.43555735e-01	7.29257701e-01	7.57853769e-01	1.16801840e-01	1.15847807e-01	1.17755873e-01	8.60357575e-01	8.45105508e-01	8.75609642e-01
1.45208235e+01	7.22307267e-01	7.07768033e-01	7.36846502e-01	1.26775222e-01	1.25637585e-01	1.27912860e-01	8.49082490e-01	8.33405618e-01	8.64759362e-01
1.58758460e+01	7.02980495e-01	6.88256964e-01	7.17704025e-01	1.35368719e-01	1.34038499e-01	1.36698940e-01	8.38349214e-01	8.22295463e-01	8.54402965e-01
1.72308685e+01	6.84943131e-01	6.70071691e-01	6.99814571e-01	1.43085567e-01	1.41557840e-01	1.44613295e-01	8.28028698e-01	8.11629531e-01	8.44427866e-01
1.85858910e+01	6.67497627e-01	6.52489544e-01	6.82505710e-01	1.50475571e-01	1.48749896e-01	1.52201246e-01	8.17973198e-01	8.01239440e-01	8.34706955e-01
1.99409135e+01	6.50666543e-01	6.35534600e-01	6.65798486e-01	1.57520977e-01	1.55596809e-01	1.59445145e-01	8.08187520e-01	7.91131409e-01	8.25243631e-01
2.12959360e+01	6.34536521e-01	6.19297278e-01	6.49775763e-01	1.64153550e-01	1.62029779e-01	1.66277321e-01	7.98690071e-01	7.81327057e-01	8.16053084e-01
2.26509585e+01	6.19066239e-01	6.03735244e-01	6.34397234e-01	1.70405847e-01	1.68081649e-01	1.72730044e-01	7.89472086e-01	7.71816894e-01	8.07127278e-01
2.40059809e+01	6.04257029e-01	5.88850325e-01	6.19663732e-01	1.76276731e-01	1.73751282e-01	1.78802180e-01	7.80533760e-01	7.62601608e-01	7.98465913e-01
2.53610034e+01	5.90116512e-01	5.74650850e-01	6.05582174e-01	1.81760361e-01	1.79032783e-01	1.84487938e-01	7.71876873e-01	7.53683634e-01	7.90070112e-01
2.67160259e+01	5.76642697e-01	5.61135134e-01	5.92150260e-01	1.86858423e-01	1.83927854e-01	1.89788991e-01	7.63501120e-01	7.45062987e-01	7.81939252e-01
2.80710484e+01	5.63825641e-01	5.48293043e-01	5.79358239e-01	1.91577531e-01	1.88443196e-01	1.94711866e-01	7.55403172e-01	7.36736239e-01	7.74070105e-01
2.94260709e+01	5.51684098e-01	5.36144589e-01	5.67223607e-01	1.95905124e-01	1.92566085e-01	1.99244162e-01	7.47589222e-01	7.28710674e-01	7.66467769e-01
3.07810934e+01	5.40229094e-01	5.24701640e-01	5.55756548e-01	1.99833874e-01	1.96289096e-01	2.03378652e-01	7.40062968e-01	7.20990736e-01	7.59135200e-01
3.21361159e+01	5.29290995e-01	5.13785981e-01	5.44796009e-01	2.03476906e-01	1.99726844e-01	2.07226968e-01	7.32767901e-01	7.13512825e-01	7.52022977e-01
3.34911384e+01	5.18717136e-01	5.03237209e-01	5.34197062e-01	2.06936026e-01	2.02982478e-01	2.10889575e-01	7.25653162e-01	7.06219687e-01	7.45086637e-01
3.48461608e+01	5.08443940e-01	4.92988621e-01	5.23899259e-01	2.10253635e-01	2.06098957e-01	2.14408312e-01	7.18697574e-01	6.99087578e-01	7.38307570e-01
3.62011833e+01	4.98473221e-01	4.83042296e-01	5.13904146e-01	2.13428520e-01	2.09075056e-01	2.17781985e-01	7.11901742e-01	6.92117352e-01	7.31686131e-01
3.75562058e+01	4.88812978e-01	4.73406815e-01	5.04219140e-01	2.16455350e-01	2.11905370e-01	2.21005331e-01	7.05268328e-01	6.85312185e-01	7.25224471e-01
3.89112283e+01	4.79459573e-01	4.64078513e-01	4.94840632e-01	2.19336550e-01	2.14592357e-01	2.24080743e-01	6.98796123e-01	6.78670870e-01	7.18921375e-01
4.02662508e+01	4.70413117e-01	4.55057663e-01	4.85768571e-01	2.22072045e-01	2.17135941e-01	2.27008148e-01	6.92485162e-01	6.72193605e-01	7.12776719e-01
4.16212733e+01	4.61674195e-01	4.46345029e-01	4.77003361e-01	2.24661446e-01	2.19535729e-01	2.29787162e-01	6.86335641e-01	6.65880759e-01	7.06790523e-01
4.29762958e+01	4.53242549e-01	4.37940484e-01	4.68544614e-01	2.27104925e-01	2.21791896e-01	2.32417954e-01	6.80347474e-01	6.59732380e-01	7.00962568e-01
4.43313183e+01	4.45118161e-01	4.29844150e-01	4.60392171e-01	2.29402491e-01	2.23904448e-01	2.34900533e-01	6.74520651e-01	6.53748599e-01	6.95292704e-01
4.56863407e+01	4.37301114e-01	4.22056248e-01	4.52545981e-01	2.31554094e-01	2.25873337e-01	2.37234850e-01	6.68855208e-01	6.47929586e-01	6.89780830e-01
4.70413632e+01	4.29791432e-01	4.14576928e-01	4.45005936e-01	2.33559726e-01	2.27698555e-01	2.39420896e-01	6.63351158e-01	6.42275483e-01	6.84426832e-01
4.83963857e+01	4.22588773e-01	4.07405970e-01	4.37771576e-01	2.35419558e-01	2.29380273e-01	2.41458843e-01	6.58008331e-01	6.36786243e-01	6.79230419e-01
4.97514082e+01	4.15693719e-01	4.00544078e-01	4.30843359e-01	2.37133299e-01	2.30918198e-01	2.43348399e-01	6.52827017e-01	6.31462277e-01	6.74191758e-01
5.11064307e+01	4.09106840e-01	3.93991940e-01	4.24221740e-01	2.38700660e-01	2.32312045e-01	2.45089275e-01	6.47807500e-01	6.26303985e-01	6.69311015e-01
5.24614532e+01	4.02823414e-01	3.87744912e-01	4.17901917e-01	2.40124015e-01	2.33564183e-01	2.46683846e-01	6.42947429e-01	6.21309095e-01	6.64585763e-01
5.38164757e+01	3.96851357e-01	3.81811062e-01	4.11891652e-01	2.41399387e-01	2.34670640e-01	2.48128134e-01	6.38250744e-01	6.16481702e-01	6.60019786e-01
5.51714981e+01	3.91198885e-01	3.76198761e-01	4.06199009e-01	2.42522651e-01	2.35627290e-01	2.49418011e-01	6.33721535e-01	6.11826051e-01	6.55617020e-01
5.65265206e+01	3.85794255e-01	3.70835890e-01	4.00752621e-01	2.43529836e-01	2.36470149e-01	2.50589522e-01	6.29324091e-01	6.07306039e-01	6.51342144e-01
5.78815431e+01	3.80544100e-01	3.65628533e-01	3.95459666e-01	2.44467835e-01	2.37246091e-01	2.51689578e-01	6.25011934e-01	6.02874624e-01	6.47149244e-01
5.92365656e+01	3.75373828e-01	3.60501649e-01	3.90246008e-01	2.45374107e-01	2.37992562e-01	2.52755653e-01	6.20747935e-01	5.98494210e-01	6.43001661e-01
6.05915881e+01	3.70283855e-01	3.55455685e-01	3.85112025e-01	2.46248446e-01	2.38709352e-01	2.53787539e-01	6.16532301e-01	5.94165038e-01	6.38899564e-01
6.19466106e+01	3.65284620e-01	3.50501186e-01	3.80068054e-01	2.47085607e-01	2.39391222e-01	2.54779993e-01	6.12370227e-01	5.89892408e-01	6.34848046e-01
6.33016331e+01	3.60371718e-01	3.45633747e-01	3.75109689e-01	2.47887804e-01	2.40040382e-01	2.55735225e-01	6.08259522e-01	5.85674130e-01	6.30844914e-01
6.46566556e+01	3.55545158e-01	3.40853409e-01	3.70236907e-01	2.48655031e-01	2.40656829e-01	2.56653233e-01	6.04200189e-01	5.81510239e-01	6.26890139e-01
6.60116780e+01	3.50805696e-01	3.36160964e-01	3.65450429e-01	2.49386909e-01	2.41240183e-01	2.57533636e-01	6.00192606e-01	5.77401147e-01	6.22984064e-01
6.73667005e+01	3.46153018e-01	3.31556124e-01	3.60749912e-01	2.50083596e-01	2.41790601e-01	2.58376592e-01	5.96236614e-01	5.73346725e-01	6.19126504e-01
6.87217230e+01	3.41587122e-01	3.27038917e-01	3.56135327e-01	2.50745093e-01	2.42308084e-01	2.59182102e-01	5.92332215e-01	5.69347001e-01	6.15317429e-01
7.00767455e+01	3.37108063e-01	3.22609427e-01	3.51606699e-01	2.51371372e-01	2.42792605e-01	2.59950138e-01	5.88479435e-01	5.65402032e-01	6.11556837e-01
7.14317680e+01	3.32715818e-01	3.18267658e-01	3.47163978e-01	2.51962444e-01	2.43244175e-01	2.60680712e-01	5.84678262e-01	5.61511834e-01	6.07844691e-01
7.27867905e+01	3.28410388e-01	3.14013638e-01	3.42807138e-01	2.52518310e-01	2.43662795e-01	2.61373824e-01	5.80928698e-01	5.57676433e-01	6.04180963e-01
7.41418130e+01	3.24191776e-01	3.09847396e-01	3.38536156e-01	2.53038967e-01	2.44048461e-01	2.62029472e-01	5.77230743e-01	5.53895857e-01	6.00565628e-01
7.54968355e+01	3.20059981e-01	3.05768956e-01	3.34351005e-01	2.53524416e-01	2.44401176e-01	2.62647656e-01	5.73584397e-01	5.50170132e-01	5.96998662e-01
7.68518579e+01	3.16015002e-01	3.01778344e-01	3.30251660e-01	2.53974658e-01	2.44720939e-01	2.63228377e-01	5.69989660e-01	5.46499282e-01	5.93480037e-01
7.82068804e+01	3.12056840e-01	2.97875583e-01	3.26238097e-01	2.54389692e-01	2.45007749e-01	2.63771635e-01	5.66446532e-01	5.42883332e-01	5.90009731e-01
7.95619029e+01	3.08185496e-01	2.94060699e-01	3.22310293e-01	2.54769518e-01	2.45261607e-01	2.64277428e-01	5.62955013e-01	5.39322306e-01	5.86587721e-01
8.09169254e+01	3.04400966e-01	2.90333710e-01	3.18468221e-01	2.55114137e-01	2.45482515e-01	2.64745759e-01	5.59515103e-01	5.35816225e-01	5.83213981e-01
8.22719479e+01	3.00703255e-01	2.86694644e-01	3.14711866e-01	2.55423548e-01	2.45670469e-01	2.65176626e-01	5.56126802e-01	5.32365113e-01	5.79888491e-01
8.36269704e+01	2.97092369e-01	2.83143529e-01	3.11041210e-01	2.55697744e-01	2.45825465e-01	2.65570022e-01	5.52790113e-01	5.28968994e-01	5.76611232e-01
8.49819929e+01	2.93568266e-01	2.79680341e-01	3.07456191e-01	2.55936756e-01	2.45947533e-01	2.65925980e-01	5.49505022e-01	5.25627874e-01	5.73382171e-01
8.63370154e+01	2.90131010e-01	2.76305169e-01	3.03956852e-01	2.56140540e-01	2.46036628e-01	2.66244452e-01	5.46271550e-01	5.22341796e-01	5.70201304e-01
8.76920378e+01	2.86780697e-01	2.73018131e-01	3.00543262e-01	2.56309030e-01	2.46092688e-01	2.66525373e-01	5.43089727e-01	5.19110818e-01	5.67068635e-01
8.90470603e+01	2.83516718e-01	2.69818611e-01	2.97214826e-01	2.56442642e-01	2.46116115e-01	2.66769169e-01	5.39959360e-01	5.15934726e-01	5.63983995e-01
9.04020828e+01	2.80339971e-01	2.66707565e-01	2.93972376e-01	2.56540763e-01	2.46106316e-01	2.66975210e-01	5.36880733e-01	5.12813881e-01	5.60947586e-01
9.17571053e+01	2.77249471e-01	2.63683982e-01	2.90814960e-01	2.56604065e-01	2.46063942e-01	2.67144188e-01	5.33853536e-01	5.09747923e-01	5.57959148e-01
9.31121278e+01	2.74221207e-01	2.60722691e-01	2.87719724e-01	2.56648972e-01	2.46004925e-01	2.67293018e-01	5.30870179e-01	5.06727617e-01	5.55012742e-01
9.44671503e+01	2.71237422e-01	2.57805076e-01	2.84669768e-01	2.56687629e-01	2.45941050e-01	2.67434209e-01	5.27925051e-01	5.03746126e-01	5.52103977e-01
9.58221728e+01	2.68299298e-01	2.54932385e-01	2.81666210e-01	2.56719228e-01	2.45871529e-01	2.67566927e-01	5.25018526e-01	5.00803914e-01	5.49233137e-01
9.71771953e+01	2.65406917e-01	2.52104712e-01	2.78709122e-01	2.56743712e-01	2.45796310e-01	2.67691115e-01	5.22150629e-01	4.97901021e-01	5.46400237e-01
9.85322177e+01	2.62559900e-01	2.49321664e-01	2.75798135e-01	2.56761341e-01	2.45715643e-01	2.67807040e-01	5.19321241e-01	4.95037307e-01	5.43605174e-01
9.98872402e+01	2.59758389e-01	2.46583400e-01	2.72933377e-01	2.56772018e-01	2.45629434e-01	2.67914601e-01	5.16530406e-01	4.92212835e-01	5.40847978e-01
1.01242263e+02	2.57002391e-01	2.43889934e-01	2.70114847e-01	2.56775737e-01	2.45537680e-01	2.68013794e-01	5.13778128e-01	4.89427614e-01	5.38128642e-01
1.02597285e+02	2.54291878e-01	2.41241244e-01	2.67342513e-01	2.56772518e-01	2.45440397e-01	2.68104639e-01	5.11064396e-01	4.86681640e-01	5.35447152e-01
1.03952308e+02	2.51626862e-01	2.38637347e-01	2.64616377e-01	2.56762353e-01	2.45337579e-01	2.68187127e-01	5.08389215e-01	4.83974925e-01	5.32803505e-01
1.05307330e+02	2.49007342e-01	2.36078251e-01	2.61936433e-01	2.56745242e-01	2.45229225e-01	2.68261259e-01	5.05752584e-01	4.81307476e-01	5.30197692e-01
1.06662353e+02	2.46433316e-01	2.33563961e-01	2.59302672e-01	2.56721187e-01	2.45115338e-01	2.68327036e-01	5.03154503e-01	4.78679299e-01	5.27629708e-01
1.08017375e+02	2.43904786e-01	2.31094484e-01	2.56715088e-01	2.56690187e-01	2.44995917e-01	2.68384457e-01	5.00594973e-01	4.76090401e-01	5.25099545e-01
1.09372398e+02	2.41421751e-01	2.28669828e-01	2.54173673e-01	2.56652242e-01	2.44870961e-01	2.68433523e-01	4.98073992e-01	4.73540788e-01	5.22607197e-01
1.10727420e+02	2.38984210e-01	2.26289998e-01	2.51678423e-01	2.56607352e-01	2.44740470e-01	2.68474234e-01	4.95591562e-01	4.71030468e-01	5.20152656e-01
1.12082443e+02	2.36592165e-01	2.23955002e-01	2.49229328e-01	2.56555517e-01	2.44604445e-01	2.68506588e-01	4.93147682e-01	4.68559447e-01	5.17735917e-01
1.13437465e+02	2.34245615e-01	2.21664845e-01	2.46826385e-01	2.56496737e-01	2.44462886e-01	2.68530588e-01	4.90742352e-01	4.66127731e-01	5.15356973e-01
1.14792488e+02	2.31944560e-01	2.19419534e-01	2.44469585e-01	2.56431012e-01	2.44315793e-01	2.68546232e-01	4.88375572e-01	4.63735327e-01	5.13015817e-01
1.16147510e+02	2.29689000e-01	2.17219076e-01	2.42158923e-01	2.56358342e-01	2.44163165e-01	2.68553520e-01	4.86047342e-01	4.61382241e-01	5.10712443e-01
1.17502533e+02	2.27478935e-01	2.15063476e-01	2.39894394e-01	2.56278727e-01	2.44005002e-01	2.68552453e-01	4.83757662e-01	4.59068478e-01	5.08446846e-01
1.18857555e+02	2.25314365e-01	2.12952741e-01	2.37675989e-01	2.56192168e-01	2.43841305e-01	2.68543030e-01	4.81506533e-01	4.56794046e-01	5.06219019e-01
1.20212578e+02	2.23195290e-01	2.10886876e-01	2.35503705e-01	2.56098663e-01	2.43672074e-01	2.68525252e-01	4.79293953e-01	4.54558950e-01	5.04028957e-01
1.21567600e+02	2.21121711e-01	2.08865887e-01	2.33377535e-01	2.55998213e-01	2.43497308e-01	2.68499119e-01	4.77119924e-01	4.52363195e-01	5.01876653e-01
1.22922623e+02	2.19093626e-01	2.06889779e-01	2.31297473e-01	2.55890819e-01	2.43317008e-01	2.68464629e-01	4.74984445e-01	4.50206787e-01	4.99762103e-01
1.24277645e+02	2.17111037e-01	2.04958558e-01	2.29263515e-01	2.55776479e-01	2.43131174e-01	2.68421785e-01	4.72887516e-01	4.48089732e-01	4.97685300e-01
1.25632667e+02	2.15173942e-01	2.03072230e-01	2.27275654e-01	2.55655195e-01	2.42939805e-01	2.68370585e-01	4.70829137e-01	4.46012034e-01	4.95646239e-01
1.26987690e+02	2.13282343e-01	2.01230799e-01	2.25333887e-01	2.55526965e-01	2.42742901e-01	2.68311029e-01	4.68809308e-01	4.43973700e-01	4.93644916e-01
1.28342712e+02	2.11436239e-01	1.99434271e-01	2.23438207e-01	2.55391791e-01	2.42540463e-01	2.68243118e-01	4.66828030e-01	4.41974734e-01	4.91681326e-01
1.29697735e+02	2.09635628e-01	1.97682648e-01	2.21588609e-01	2.55249672e-01	2.42332491e-01	2.68166852e-01	4.64885300e-01	4.40015139e-01	4.89755461e-01
1.31052757e+02	2.07880514e-01	1.95975938e-01	2.19785091e-01	2.55100608e-01	2.42118985e-01	2.68082230e-01	4.62981122e-01	4.38094923e-01	4.87867321e-01
1.32407780e+02	2.06170902e-01	1.94314151e-01	2.18027653e-01	2.54944597e-01	2.41899942e-01	2.67989251e-01	4.61115499e-01	4.36214094e-01	4.86016904e-01
1.33762802e+02	2.04506762e-01	1.92697262e-01	2.16316262e-01	2.54781646e-01	2.41675370e-01	2.67887922e-01	4.59288408e-01	4.34372632e-01	4.84204184e-01
1.35117825e+02	2.02888131e-01	1.91125311e-01	2.14650950e-01	2.54611748e-01	2.41445260e-01	2.67778235e-01	4.57499878e-01	4.32570571e-01	4.82429185e-01
1.36472847e+02	2.01315097e-01	1.89598389e-01	2.13031804e-01	2.54434881e-01	2.41209596e-01	2.67660167e-01	4.55749978e-01	4.30807986e-01	4.80691970e-01
1.37827870e+02	1.99787226e-01	1.88116072e-01	2.11458381e-01	2.54251144e-01	2.40968463e-01	2.67533824e-01	4.54038370e-01	4.29084535e-01	4.78992205e-01
1.39182892e+02	1.98305046e-01	1.86678883e-01	2.09931210e-01	2.54060418e-01	2.40721757e-01	2.67399078e-01	4.52365464e-01	4.27400640e-01	4.77330288e-01
1.40537915e+02	1.96868347e-01	1.85286619e-01	2.08450076e-01	2.53862750e-01	2.40469519e-01	2.67255980e-01	4.50731097e-01	4.25756138e-01	4.75706056e-01
1.41892937e+02	1.95459851e-01	1.83922188e-01	2.06997514e-01	2.53661956e-01	2.40215157e-01	2.67108755e-01	4.49121807e-01	4.24137345e-01	4.74106269e-01
1.43247960e+02	1.94064959e-01	1.82571150e-01	2.05558768e-01	2.53461259e-01	2.39961549e-01	2.66960970e-01	4.47526219e-01	4.22532699e-01	4.72519738e-01
1.44602982e+02	1.92684327e-01	1.81234153e-01	2.04134501e-01	2.53260516e-01	2.39708566e-01	2.66812466e-01	4.45944843e-01	4.20942719e-01	4.70946967e-01
1.45958005e+02	1.91318126e-01	1.79911366e-01	2.02724885e-01	2.53059688e-01	2.39456175e-01	2.66663201e-01	4.44377813e-01	4.19367541e-01	4.69388086e-01
1.47313027e+02	1.89966029e-01	1.78602468e-01	2.01329590e-01	2.52858847e-01	2.39204439e-01	2.66513254e-01	4.42824875e-01	4.17806907e-01	4.67842844e-01
1.48668050e+02	1.88628142e-01	1.77307562e-01	1.99948722e-01	2.52657970e-01	2.38953338e-01	2.66362601e-01	4.41286111e-01	4.16260900e-01	4.66311322e-01
1.50023072e+02	1.87304478e-01	1.76026662e-01	1.98582293e-01	2.52457053e-01	2.38702870e-01	2.66211237e-01	4.39761531e-01	4.14729532e-01	4.64793530e-01
1.51378095e+02	1.85995013e-01	1.74759745e-01	1.97230281e-01	2.52256104e-01	2.38453039e-01	2.66059169e-01	4.38251117e-01	4.13212784e-01	4.63289449e-01
1.52733117e+02	1.84699755e-01	1.73506819e-01	1.95892691e-01	2.52055118e-01	2.38203843e-01	2.65906394e-01	4.36754873e-01	4.11710662e-01	4.61799085e-01
1.54088140e+02	1.83418704e-01	1.72267885e-01	1.94569524e-01	2.51854098e-01	2.37955282e-01	2.65752913e-01	4.35272802e-01	4.10223167e-01	4.60322437e-01
1.55443162e+02	1.82151860e-01	1.71042941e-01	1.93260779e-01	2.51653042e-01	2.37707357e-01	2.65598726e-01	4.33804902e-01	4.08750298e-01	4.58859505e-01
1.56798185e+02	1.80899222e-01	1.69831989e-01	1.91966456e-01	2.51451950e-01	2.37460068e-01	2.65443833e-01	4.32351173e-01	4.07292057e-01	4.57410289e-01
1.58153207e+02	1.79660791e-01	1.68635028e-01	1.90686554e-01	2.51250824e-01	2.37213414e-01	2.65288233e-01	4.30911615e-01	4.05848443e-01	4.55974787e-01
1.59508230e+02	1.78436567e-01	1.67452060e-01	1.89421073e-01	2.51049662e-01	2.36967396e-01	2.65131927e-01	4.29486228e-01	4.04419456e-01	4.54553000e-01
1.60863252e+02	1.77226548e-01	1.66283085e-01	1.88170012e-01	2.50848464e-01	2.36722014e-01	2.64974915e-01	4.28075013e-01	4.03005098e-01	4.53144928e-01
1.62218275e+02	1.76030737e-01	1.65128102e-01	1.86933372e-01	2.50647232e-01	2.36477267e-01	2.64817197e-01	4.26677969e-01	4.01605368e-01	4.51750569e-01
1.63573297e+02	1.74849132e-01	1.63987112e-01	1.85711152e-01	2.50445964e-01	2.36233155e-01	2.64658773e-01	4.25295096e-01	4.00220267e-01	4.50369924e-01
1.64928320e+02	1.73681733e-01	1.62860116e-01	1.84503351e-01	2.50244660e-01	2.35989679e-01	2.64499642e-01	4.23926394e-01	3.98849795e-01	4.49002993e-01
1.66283342e+02	1.72528541e-01	1.61747113e-01	1.83309969e-01	2.50043322e-01	2.35746839e-01	2.64339805e-01	4.22571863e-01	3.97493952e-01	4.47649774e-01
1.67638365e+02	1.71389556e-01	1.60648105e-01	1.82131007e-01	2.49841948e-01	2.35504634e-01	2.64179262e-01	4.21231504e-01	3.96152739e-01	4.46310269e-01
1.68993387e+02	1.70264777e-01	1.59563091e-01	1.80966463e-01	2.49640539e-01	2.35263065e-01	2.64018013e-01	4.19905316e-01	3.94826156e-01	4.44984476e-01
1.70348410e+02	1.69154205e-01	1.58492072e-01	1.79816337e-01	2.49439094e-01	2.35022131e-01	2.63856057e-01	4.18593299e-01	3.93514203e-01	4.43672394e-01
1.71703432e+02	1.68057839e-01	1.57435048e-01	1.78680629e-01	2.49237614e-01	2.34781832e-01	2.63693396e-01	4.17295453e-01	3.92216881e-01	4.42374025e-01
1.73058455e+02	1.66975680e-01	1.56392020e-01	1.77559339e-01	2.49036099e-01	2.34542170e-01	2.63530028e-01	4.16011778e-01	3.90934190e-01	4.41089367e-01
1.74413477e+02	1.65907727e-01	1.55362987e-01	1.76452467e-01	2.48834548e-01	2.34303143e-01	2.63365954e-01	4.14742275e-01	3.89666130e-01	4.39818420e-01
1.75768500e+02	1.64853981e-01	1.54347951e-01	1.75360011e-01	2.48632962e-01	2.34064751e-01	2.63201173e-01	4.13486943e-01	3.88412702e-01	4.38561184e-01
1.77123522e+02	1.63814441e-01	1.53346911e-01	1.74281972e-01	2.48431341e-01	2.33826995e-01	2.63035687e-01	4.12245782e-01	3.87173905e-01	4.37317659e-01
1.78478544e+02	1.62789108e-01	1.52359867e-01	1.73218349e-01	2.48229684e-01	2.33589874e-01	2.62869494e-01	4.11018792e-01	3.85949741e-01	4.36087844e-01
1.79833567e+02	1.61777982e-01	1.51386821e-01	1.72169142e-01	2.48027992e-01	2.33353389e-01	2.62702596e-01	4.09805974e-01	3.84740210e-01	4.34871738e-01
1.81188589e+02	1.60781062e-01	1.50427772e-01	1.71134352e-01	2.47826265e-01	2.33117539e-01	2.62534991e-01	4.08607327e-01	3.83545311e-01	4.33669342e-01
1.82543612e+02	1.59798348e-01	1.49482720e-01	1.70113976e-01	2.47624502e-01	2.32882325e-01	2.62366680e-01	4.07422851e-01	3.82365045e-01	4.32480656e-01
1.83898634e+02	1.58829841e-01	1.48551667e-01	1.69108016e-01	2.47422704e-01	2.32647746e-01	2.62197663e-01	4.06252546e-01	3.81199413e-01	4.31305679e-01
1.85253657e+02	1.57875541e-01	1.47634611e-01	1.68116471e-01	2.47220871e-01	2.32413803e-01	2.62027939e-01	4.05096412e-01	3.80048414e-01	4.30144410e-01
1.86608679e+02	1.56935447e-01	1.46731554e-01	1.67139340e-01	2.47019003e-01	2.32180496e-01	2.61857510e-01	4.03954450e-01	3.78912050e-01	4.28996850e-01
1.87963702e+02	1.56009560e-01	1.45842496e-01	1.66176623e-01	2.46817099e-01	2.31947823e-01	2.61686374e-01	4.02826658e-01	3.77790320e-01	4.27862997e-01
1.89318724e+02	1.55097879e-01	1.44967437e-01	1.65228321e-01	2.46615159e-01	2.31715787e-01	2.61514532e-01	4.01713039e-01	3.76683224e-01	4.26742853e-01
1.90673747e+02	1.54200405e-01	1.44106378e-01	1.64294432e-01	2.46413185e-01	2.31484385e-01	2.61341984e-01	4.00613590e-01	3.75590763e-01	4.25636417e-01
1.92028769e+02	1.53317137e-01	1.43259317e-01	1.63374957e-01	2.46211175e-01	2.31253620e-01	2.61168730e-01	3.99528312e-01	3.74512937e-01	4.24543687e-01
1.93383792e+02	1.52448076e-01	1.42426258e-01	1.62469895e-01	2.46009130e-01	2.31023489e-01	2.60994770e-01	3.98457206e-01	3.73449747e-01	4.23464665e-01
1.94738814e+02	1.51593221e-01	1.41607197e-01	1.61579245e-01	2.45807049e-01	2.30793994e-01	2.60820104e-01	3.97400270e-01	3.72401192e-01	4.22399349e-01
1.96093837e+02	1.50752573e-01	1.40802137e-01	1.60703008e-01	2.45604933e-01	2.30565135e-01	2.60644731e-01	3.96357506e-01	3.71367273e-01	4.21347740e-01
1.97448859e+02	1.49926135e-01	1.40011083e-01	1.59841188e-01	2.45402782e-01	2.30336911e-01	2.60468652e-01	3.95328917e-01	3.70347994e-01	4.20309840e-01
1.98803882e+02	1.49113893e-01	1.39234017e-01	1.58993768e-01	2.45200596e-01	2.30109323e-01	2.60291869e-01	3.94314489e-01	3.69343340e-01	4.19285637e-01
2.00158904e+02	1.48315860e-01	1.38470956e-01	1.58160763e-01	2.44998374e-01	2.29882370e-01	2.60114378e-01	3.93314234e-01	3.68353326e-01	4.18275142e-01
2.01513927e+02	1.47532091e-01	1.37721954e-01	1.57342229e-01	2.44796113e-01	2.29656051e-01	2.59936175e-01	3.92328204e-01	3.67378005e-01	4.17278404e-01
2.02868949e+02	1.46762375e-01	1.36986800e-01	1.56537949e-01	2.44593828e-01	2.29430372e-01	2.59757284e-01	3.91356203e-01	3.66417172e-01	4.16295233e-01
2.04223972e+02	1.46006895e-01	1.36265678e-01	1.55748111e-01	2.44391506e-01	2.29205327e-01	2.59577684e-01	3.90398400e-01	3.65471005e-01	4.15325795e-01
2.05578994e+02	1.45266336e-01	1.35559268e-01	1.54973404e-01	2.44189093e-01	2.28980895e-01	2.59397291e-01	3.89455429e-01	3.64540164e-01	4.14370695e-01
2.06934017e+02	1.44536693e-01	1.34863590e-01	1.54209795e-01	2.43986896e-01	2.28757205e-01	2.59216587e-01	3.88523589e-01	3.63620795e-01	4.13426382e-01
2.08289039e+02	1.43813278e-01	1.34173989e-01	1.53452567e-01	2.43785271e-01	2.28534407e-01	2.59036134e-01	3.87598549e-01	3.62708396e-01	4.12488701e-01
2.09644062e+02	1.43095009e-01	1.33489388e-01	1.52700630e-01	2.43584299e-01	2.28312537e-01	2.58856061e-01	3.86679308e-01	3.61801925e-01	4.11556691e-01
2.10999084e+02	1.42381782e-01	1.32809683e-01	1.51953880e-01	2.43383989e-01	2.28091598e-01	2.58676380e-01	3.85765771e-01	3.60901281e-01	4.10630260e-01
2.12354107e+02	1.41673713e-01	1.32134991e-01	1.51212434e-01	2.43184332e-01	2.27871587e-01	2.58497078e-01	3.84858045e-01	3.60006578e-01	4.09709512e-01
2.13709129e+02	1.40970772e-01	1.31465282e-01	1.50476261e-01	2.42985331e-01	2.27652503e-01	2.58318158e-01	3.83956102e-01	3.59117786e-01	4.08794419e-01
2.15064152e+02	1.40272951e-01	1.30800549e-01	1.49745353e-01	2.42786985e-01	2.27434348e-01	2.58139621e-01	3.83059936e-01	3.58234897e-01	4.07884974e-01
2.16419174e+02	1.39580259e-01	1.30140800e-01	1.49019718e-01	2.42589294e-01	2.27217121e-01	2.57961467e-01	3.82169553e-01	3.57357921e-01	4.06981185e-01
2.17774197e+02	1.38892694e-01	1.29486033e-01	1.48299355e-01	2.42392259e-01	2.27000823e-01	2.57783695e-01	3.81284953e-01	3.56486855e-01	4.06083050e-01
2.19129219e+02	1.38210255e-01	1.28836247e-01	1.47584263e-01	2.42195879e-01	2.26785452e-01	2.57606306e-01	3.80406134e-01	3.55621699e-01	4.05190568e-01
2.20484242e+02	1.37532942e-01	1.28191443e-01	1.46874441e-01	2.42000155e-01	2.26571010e-01	2.57429299e-01	3.79533097e-01	3.54762454e-01	4.04303740e-01
2.21839264e+02	1.36860756e-01	1.27551622e-01	1.46169891e-01	2.41805086e-01	2.26357497e-01	2.57252674e-01	3.78665842e-01	3.53909119e-01	4.03422565e-01
2.23194287e+02	1.36193697e-01	1.26916783e-01	1.45470611e-01	2.41610672e-01	2.26144911e-01	2.57076432e-01	3.77804369e-01	3.53061695e-01	4.02547043e-01
2.24549309e+02	1.35531764e-01	1.26286927e-01	1.44776602e-01	2.41416914e-01	2.25933254e-01	2.56900573e-01	3.76948678e-01	3.52220181e-01	4.01677175e-01
2.25904332e+02	1.34874958e-01	1.25662053e-01	1.44087863e-01	2.41223811e-01	2.25722525e-01	2.56725096e-01	3.76098769e-01	3.51384578e-01	4.00812959e-01
2.27259354e+02	1.34223278e-01	1.25042162e-01	1.43404394e-01	2.41031363e-01	2.25512725e-01	2.56550002e-01	3.75254641e-01	3.50554887e-01	3.99954396e-01
2.28614377e+02	1.33576725e-01	1.24427254e-01	1.42726196e-01	2.40839571e-01	2.25303852e-01	2.56375290e-01	3.74416296e-01	3.49731106e-01	3.99101486e-01
2.29969399e+02	1.32935299e-01	1.23817329e-01	1.42053268e-01	2.40648434e-01	2.25095908e-01	2.56200960e-01	3.73583733e-01	3.48913237e-01	3.98254229e-01
2.31324421e+02	1.32298998e-01	1.23212386e-01	1.41385611e-01	2.40457953e-01	2.24888892e-01	2.56027013e-01	3.72756951e-01	3.48101278e-01	3.97412624e-01
2.32679444e+02	1.31667825e-01	1.22612427e-01	1.40723223e-01	2.40268127e-01	2.24682804e-01	2.55853449e-01	3.71935951e-01	3.47295232e-01	3.96576671e-01
2.34034466e+02	1.31041778e-01	1.22017451e-01	1.40066104e-01	2.40078956e-01	2.24477645e-01	2.55680267e-01	3.71120734e-01	3.46495096e-01	3.95746371e-01
2.35389489e+02	1.30420858e-01	1.21427459e-01	1.39414256e-01	2.39890440e-01	2.24273414e-01	2.55507467e-01	3.70311298e-01	3.45700873e-01	3.94921723e-01
2.36744511e+02	1.29805064e-01	1.20842450e-01	1.38767677e-01	2.39702581e-01	2.24070111e-01	2.55335050e-01	3.69507644e-01	3.44912561e-01	3.94102728e-01
2.38099534e+02	1.29194396e-01	1.20262424e-01	1.38126368e-01	2.39515376e-01	2.23867736e-01	2.55163016e-01	3.68709772e-01	3.44130160e-01	3.93289384e-01
2.39454556e+02	1.28588855e-01	1.19687382e-01	1.37490329e-01	2.39328827e-01	2.23666290e-01	2.54991364e-01	3.67917682e-01	3.43353672e-01	3.92481692e-01
2.40809579e+02	1.27988441e-01	1.19117324e-01	1.36859558e-01	2.39142933e-01	2.23465772e-01	2.54820094e-01	3.67131374e-01	3.42583095e-01	3.91679653e-01
2.42164601e+02	1.27393153e-01	1.18552249e-01	1.36234057e-01	2.38957695e-01	2.23266182e-01	2.54649207e-01	3.66350848e-01	3.41818431e-01	3.90883265e-01
2.43519624e+02	1.26802992e-01	1.17992159e-01	1.35613826e-01	2.38773111e-01	2.23067520e-01	2.54478703e-01	3.65576104e-01	3.41059679e-01	3.90092529e-01
2.44874646e+02	1.26217958e-01	1.17437052e-01	1.34998863e-01	2.38589184e-01	2.22869786e-01	2.54308581e-01	3.64807141e-01	3.40306838e-01	3.89307444e-01
2.46229669e+02	1.25638049e-01	1.16886929e-01	1.34389170e-01	2.38405911e-01	2.22672981e-01	2.54138842e-01	3.64043961e-01	3.39559910e-01	3.88528012e-01
2.47584691e+02	1.25063268e-01	1.16341790e-01	1.33784745e-01	2.38223294e-01	2.22477104e-01	2.53969485e-01	3.63286562e-01	3.38818894e-01	3.87754230e-01
2.48939714e+02	1.24493613e-01	1.15801636e-01	1.33185590e-01	2.38041333e-01	2.22282155e-01	2.53800511e-01	3.62534946e-01	3.38083791e-01	3.86986101e-01
2.50294736e+02	1.23929084e-01	1.15266465e-01	1.32591703e-01	2.37860027e-01	2.22088135e-01	2.53631919e-01	3.61789111e-01	3.37354600e-01	3.86223622e-01
2.51649759e+02	1.23369682e-01	1.14736279e-01	1.32003086e-01	2.37679376e-01	2.21895042e-01	2.53463710e-01	3.61049058e-01	3.36631321e-01	3.85466795e-01
2.53004781e+02	1.22815407e-01	1.14211077e-01	1.31419737e-01	2.37499380e-01	2.21702878e-01	2.53295883e-01	3.60314787e-01	3.35913955e-01	3.84715620e-01
2.54359804e+02	1.22266258e-01	1.13690860e-01	1.30841657e-01	2.37320040e-01	2.21511642e-01	2.53128439e-01	3.59586299e-01	3.35202502e-01	3.83970096e-01
2.55714826e+02	1.21722236e-01	1.13175626e-01	1.30268845e-01	2.37141356e-01	2.21321334e-01	2.52961377e-01	3.58863592e-01	3.34496961e-01	3.83230223e-01
2.57069849e+02	1.21183340e-01	1.12665377e-01	1.29701303e-01	2.36963326e-01	2.21131955e-01	2.52794698e-01	3.58146666e-01	3.33797332e-01	3.82496001e-01
2.58424871e+02	1.20649571e-01	1.12160113e-01	1.29139029e-01	2.36785952e-01	2.20943503e-01	2.52628402e-01	3.57435523e-01	3.33103616e-01	3.81767430e-01
2.59779894e+02	1.20120928e-01	1.11659833e-01	1.28582023e-01	2.36609234e-01	2.20755980e-01	2.52462488e-01	3.56730162e-01	3.32415813e-01	3.81044511e-01
2.61134916e+02	1.19597412e-01	1.11164538e-01	1.28030286e-01	2.36433171e-01	2.20569385e-01	2.52296956e-01	3.56030583e-01	3.31733923e-01	3.80327242e-01
2.62489939e+02	1.19079022e-01	1.10674227e-01	1.27483818e-01	2.36257763e-01	2.20383718e-01	2.52131807e-01	3.55336785e-01	3.31057946e-01	3.79615625e-01
2.63844961e+02	1.18565759e-01	1.10188901e-01	1.26942618e-01	2.36083010e-01	2.20198980e-01	2.51967041e-01	3.54648770e-01	3.30387881e-01	3.78909659e-01
2.65199984e+02	1.18057623e-01	1.09708559e-01	1.26406687e-01	2.35908913e-01	2.20015170e-01	2.51802657e-01	3.53966536e-01	3.29723729e-01	3.78209344e-01
2.66555006e+02	1.17554613e-01	1.09233202e-01	1.25876024e-01	2.35735472e-01	2.19832287e-01	2.51638656e-01	3.53290085e-01	3.29065489e-01	3.77514680e-01
2.67910029e+02	1.17056729e-01	1.08762829e-01	1.25350630e-01	2.35562685e-01	2.19650333e-01	2.51475037e-01	3.52619415e-01	3.28413163e-01	3.76825667e-01
2.69265051e+02	1.16563972e-01	1.08297441e-01	1.24830504e-01	2.35390554e-01	2.19469308e-01	2.51311801e-01	3.51954527e-01	3.27766749e-01	3.76142305e-01
2.70620074e+02	1.16076343e-01	1.07837039e-01	1.24315647e-01	2.35219079e-01	2.19289210e-01	2.51148948e-01	3.51295422e-01	3.27126249e-01	3.75464595e-01
2.71975096e+02	1.15593838e-01	1.07381618e-01	1.23806057e-01	2.35048258e-01	2.19110040e-01	2.50986476e-01	3.50642096e-01	3.26491659e-01	3.74792534e-01
2.73330119e+02	1.15116458e-01	1.06931182e-01	1.23301735e-01	2.34878093e-01	2.18931798e-01	2.50824388e-01	3.49994551e-01	3.25862980e-01	3.74126122e-01
2.74685141e+02	1.14644221e-01	1.06485745e-01	1.22802696e-01	2.34708587e-01	2.18754490e-01	2.50662685e-01	3.49352808e-01	3.25240235e-01	3.73465381e-01
2.76040164e+02	1.14177078e-01	1.06045261e-01	1.22308894e-01	2.34539728e-01	2.18578098e-01	2.50501357e-01	3.48716805e-01	3.24623359e-01	3.72810251e-01
2.77395186e+02	1.13715050e-01	1.05609751e-01	1.21820350e-01	2.34371521e-01	2.18402632e-01	2.50340410e-01	3.48086571e-01	3.24012382e-01	3.72160760e-01
2.78750209e+02	1.13258357e-01	1.05179431e-01	1.21337283e-01	2.34204028e-01	2.18228164e-01	2.50179892e-01	3.47462385e-01	3.23407595e-01	3.71517175e-01
2.80105231e+02	1.12806320e-01	1.04753628e-01	1.20859011e-01	2.34037057e-01	2.18054463e-01	2.50019651e-01	3.46843377e-01	3.22808092e-01	3.70878662e-01
2.81460254e+02	1.12357799e-01	1.04331213e-01	1.20384384e-01	2.33870285e-01	2.17881139e-01	2.49859432e-01	3.46228084e-01	3.22212352e-01	3.70243816e-01
2.82815276e+02	1.11912081e-01	1.03911479e-01	1.19912683e-01	2.33703511e-01	2.17707945e-01	2.49699077e-01	3.45615593e-01	3.21619425e-01	3.69611760e-01
2.84170298e+02	1.11469014e-01	1.03494273e-01	1.19443754e-01	2.33536691e-01	2.17534831e-01	2.49538552e-01	3.45005705e-01	3.21029105e-01	3.68982305e-01
2.85525321e+02	1.11028716e-01	1.03079715e-01	1.18977717e-01	2.33369859e-01	2.17361837e-01	2.49377882e-01	3.44398575e-01	3.20441552e-01	3.68355599e-01
2.86880343e+02	1.10591165e-01	1.02667781e-01	1.18514550e-01	2.33203009e-01	2.17188956e-01	2.49217062e-01	3.43794174e-01	3.19856736e-01	3.67731612e-01
2.88235366e+02	1.10156351e-01	1.02258460e-01	1.18054241e-01	2.33036137e-01	2.17016182e-01	2.49056091e-01	3.43192488e-01	3.19274643e-01	3.67110332e-01
2.89590388e+02	1.09724281e-01	1.01851762e-01	1.17596799e-01	2.32869246e-01	2.16843521e-01	2.48894971e-01	3.42593526e-01	3.18695283e-01	3.66491770e-01
2.90945411e+02	1.09294953e-01	1.01447684e-01	1.17142222e-01	2.32702335e-01	2.16670970e-01	2.48733700e-01	3.41997288e-01	3.18118654e-01	3.65875922e-01
2.92300433e+02	1.08868368e-01	1.01046226e-01	1.16690510e-01	2.32535404e-01	2.16498529e-01	2.48572278e-01	3.41403772e-01	3.17544756e-01	3.65262788e-01
2.93655456e+02	1.08444526e-01	1.00647389e-01	1.16241663e-01	2.32368453e-01	2.16326200e-01	2.48410707e-01	3.40812979e-01	3.16973588e-01	3.64652369e-01
2.95010478e+02	1.08023426e-01	1.00251171e-01	1.15795680e-01	2.32201483e-01	2.16153981e-01	2.48248985e-01	3.40224909e-01	3.16405152e-01	3.64044665e-01
2.96365501e+02	1.07605068e-01	9.98575741e-02	1.15352563e-01	2.32034493e-01	2.15981872e-01	2.48087113e-01	3.39639561e-01	3.15839447e-01	3.63439676e-01
2.97720523e+02	1.07189454e-01	9.94665971e-02	1.14912310e-01	2.31867483e-01	2.15809875e-01	2.47925091e-01	3.39056936e-01	3.15276472e-01	3.62837401e-01
2.99075546e+02	1.06776581e-01	9.90782404e-02	1.14474922e-01	2.31700453e-01	2.15637988e-01	2.47762918e-01	3.38477035e-01	3.14716229e-01	3.62237841e-01
3.00430568e+02	1.06366452e-01	9.86925039e-02	1.14040399e-01	2.31533404e-01	2.15466212e-01	2.47600596e-01	3.37899856e-01	3.14158716e-01	3.61640995e-01
3.01785591e+02	1.05959064e-01	9.83093876e-02	1.13608741e-01	2.31366335e-01	2.15294547e-01	2.47438123e-01	3.37325399e-01	3.13603935e-01	3.61046864e-01
3.03140613e+02	1.05554420e-01	9.79288916e-02	1.13179948e-01	2.31199246e-01	2.15122992e-01	2.47275499e-01	3.36753666e-01	3.13051884e-01	3.60455448e-01
3.04495636e+02	1.05152518e-01	9.75510159e-02	1.12754020e-01	2.31032137e-01	2.14951549e-01	2.47112726e-01	3.36184655e-01	3.12502564e-01	3.59866746e-01
3.05850658e+02	1.04753358e-01	9.71757603e-02	1.12330957e-01	2.30865009e-01	2.14780215e-01	2.46949802e-01	3.35618367e-01	3.11955976e-01	3.59280759e-01
3.07205681e+02	1.04356942e-01	9.68031251e-02	1.11910758e-01	2.30697861e-01	2.14608993e-01	2.46786728e-01	3.35054802e-01	3.11412118e-01	3.58697486e-01
3.08560703e+02	1.03963267e-01	9.64331101e-02	1.11493424e-01	2.30530693e-01	2.14437881e-01	2.46623504e-01	3.34493960e-01	3.10870992e-01	3.58116929e-01
3.09915726e+02	1.03572336e-01	9.60657154e-02	1.11078956e-01	2.30363505e-01	2.14266880e-01	2.46460130e-01	3.33935841e-01	3.10332596e-01	3.57539085e-01
3.11270748e+02	1.03184146e-01	9.57009409e-02	1.10667352e-01	2.30196298e-01	2.14095990e-01	2.46296605e-01	3.33380444e-01	3.09796931e-01	3.56963957e-01
3.12625771e+02	1.02798700e-01	9.53387868e-02	1.10258613e-01	2.30029071e-01	2.13925211e-01	2.46132930e-01	3.32827770e-01	3.09263998e-01	3.56391543e-01
3.13980793e+02	1.02415996e-01	9.49792529e-02	1.09852738e-01	2.29861824e-01	2.13754542e-01	2.45969105e-01	3.32277819e-01	3.08733795e-01	3.55821843e-01
3.15335816e+02	1.02036034e-01	9.46223393e-02	1.09449729e-01	2.29694557e-01	2.13583984e-01	2.45805130e-01	3.31730591e-01	3.08206323e-01	3.55254859e-01
3.16690838e+02	1.01658815e-01	9.42680460e-02	1.09049584e-01	2.29527270e-01	2.13413537e-01	2.45641004e-01	3.31186085e-01	3.07681583e-01	3.54690588e-01
3.18045861e+02	1.01284339e-01	9.39163729e-02	1.08652304e-01	2.29359964e-01	2.13243200e-01	2.45476728e-01	3.30644303e-01	3.07159573e-01	3.54129033e-01
3.19400883e+02	1.00912605e-01	9.35673202e-02	1.08257889e-01	2.29192638e-01	2.13072974e-01	2.45312302e-01	3.30105243e-01	3.06640294e-01	3.53570192e-01
3.20755906e+02	1.00543614e-01	9.32208877e-02	1.07866339e-01	2.29025292e-01	2.12902859e-01	2.45147726e-01	3.29568906e-01	3.06123747e-01	3.53014065e-01
3.22110928e+02	1.00177365e-01	9.28770756e-02	1.07477654e-01	2.28857927e-01	2.12732854e-01	2.44983000e-01	3.29035292e-01	3.05609930e-01	3.52460654e-01
3.23465951e+02	9.98138586e-02	9.25358838e-02	1.07091833e-01	2.28690542e-01	2.12562961e-01	2.44818123e-01	3.28504400e-01	3.05098844e-01	3.51909956e-01
3.24820973e+02	9.94530950e-02	9.21973122e-02	1.06708878e-01	2.28523137e-01	2.12393177e-01	2.44653096e-01	3.27976232e-01	3.04590490e-01	3.51361974e-01
3.26175996e+02	9.90950739e-02	9.18613610e-02	1.06328787e-01	2.28355712e-01	2.12223505e-01	2.44487919e-01	3.27450786e-01	3.04084866e-01	3.50816706e-01
3.27531018e+02	9.87397954e-02	9.15280300e-02	1.05951561e-01	2.28188267e-01	2.12053943e-01	2.44322591e-01	3.26928063e-01	3.03581973e-01	3.50274152e-01
3.28886041e+02	9.83872595e-02	9.11973194e-02	1.05577200e-01	2.28020803e-01	2.11884492e-01	2.44157114e-01	3.26408063e-01	3.03081812e-01	3.49734313e-01
3.30241063e+02	9.80374661e-02	9.08692291e-02	1.05205703e-01	2.27853319e-01	2.11715152e-01	2.43991486e-01	3.25890785e-01	3.02584381e-01	3.49197189e-01
3.31596086e+02	9.76904153e-02	9.05437591e-02	1.04837072e-01	2.27685815e-01	2.11545923e-01	2.43825708e-01	3.25376231e-01	3.02089682e-01	3.48662779e-01
3.32951108e+02	9.73461071e-02	9.02209094e-02	1.04471305e-01	2.27518292e-01	2.11376804e-01	2.43659780e-01	3.24864399e-01	3.01597713e-01	3.48131084e-01
3.34306131e+02	9.70045414e-02	8.99006801e-02	1.04108403e-01	2.27350748e-01	2.11207796e-01	2.43493701e-01	3.24355290e-01	3.01108476e-01	3.47602104e-01
3.35661153e+02	9.66657182e-02	8.95830709e-02	1.03748365e-01	2.27183185e-01	2.11038898e-01	2.43327472e-01	3.23848903e-01	3.00621969e-01	3.47075838e-01
3.37016176e+02	9.63296377e-02	8.92680823e-02	1.03391193e-01	2.27015603e-01	2.10870112e-01	2.43161093e-01	3.23345240e-01	3.00138194e-01	3.46552287e-01
3.38371198e+02	9.59962999e-02	8.89557141e-02	1.03036886e-01	2.26848001e-01	2.10701436e-01	2.42994565e-01	3.22844300e-01	2.99657150e-01	3.46031451e-01
3.39726220e+02	9.56657032e-02	8.86459649e-02	1.02685442e-01	2.26680376e-01	2.10532869e-01	2.42827883e-01	3.22346079e-01	2.99178834e-01	3.45513325e-01
3.41081243e+02	9.53378517e-02	8.83388383e-02	1.02336865e-01	2.26512736e-01	2.10364417e-01	2.42661056e-01	3.21850588e-01	2.98703255e-01	3.44997921e-01
3.42436265e+02	9.50127452e-02	8.80343341e-02	1.01991156e-01	2.26345082e-01	2.10196079e-01	2.42494084e-01	3.21357827e-01	2.98230413e-01	3.44485240e-01
3.43791288e+02	9.46903602e-02	8.77324322e-02	1.01648288e-01	2.26177368e-01	2.10027817e-01	2.42326919e-01	3.20867728e-01	2.97760249e-01	3.43975207e-01
3.45146310e+02	9.43707534e-02	8.74331811e-02	1.01308326e-01	2.26009701e-01	2.09859725e-01	2.42159676e-01	3.20380454e-01	2.97292907e-01	3.43468002e-01
3.46501333e+02	9.40541201e-02	8.71367479e-02	1.00971492e-01	2.25842444e-01	2.09692137e-01	2.41992751e-01	3.19896564e-01	2.96828885e-01	3.42964243e-01
3.47856355e+02	9.37408572e-02	8.68434718e-02	1.00638243e-01	2.25676335e-01	2.09525723e-01	2.41826946e-01	3.19417192e-01	2.96369195e-01	3.42465189e-01
3.49211378e+02	9.34311078e-02	8.65534755e-02	1.00308740e-01	2.25511641e-01	2.09360728e-01	2.41662553e-01	3.18942749e-01	2.95914204e-01	3.41971293e-01
3.50566400e+02	9.31247983e-02	8.62666958e-02	9.99829008e-02	2.25348224e-01	2.09197027e-01	2.41499421e-01	3.18473022e-01	2.95463723e-01	3.41482322e-01
3.51921423e+02	9.28219382e-02	8.59831410e-02	9.96607354e-02	2.25186103e-01	2.09034635e-01	2.41337571e-01	3.18008041e-01	2.95017776e-01	3.40998306e-01
3.53276445e+02	9.25225365e-02	8.57028186e-02	9.93422543e-02	2.25025294e-01	2.08873568e-01	2.41177019e-01	3.17547830e-01	2.94576386e-01	3.40519274e-01
3.54631468e+02	9.22265876e-02	8.54257240e-02	9.90274513e-02	2.24865786e-01	2.08713816e-01	2.41017756e-01	3.17092374e-01	2.94139540e-01	3.40045208e-01
3.55986490e+02	9.19340924e-02	8.51518577e-02	9.87163271e-02	2.24707582e-01	2.08555381e-01	2.40859783e-01	3.16641674e-01	2.93707239e-01	3.39576110e-01
3.57341513e+02	9.16450514e-02	8.48812202e-02	9.84088826e-02	2.24550682e-01	2.08398264e-01	2.40703100e-01	3.16195734e-01	2.93279484e-01	3.39111983e-01
3.58696535e+02	9.13594643e-02	8.46138113e-02	9.81051174e-02	2.24395086e-01	2.08242464e-01	2.40547708e-01	3.15754550e-01	2.92856275e-01	3.38652825e-01
3.60051558e+02	9.10773312e-02	8.43496309e-02	9.78050315e-02	2.24240793e-01	2.08087981e-01	2.40393606e-01	3.15318125e-01	2.92437612e-01	3.38198637e-01
3.61406580e+02	9.07986520e-02	8.40886789e-02	9.75086251e-02	2.24087805e-01	2.07934816e-01	2.40240794e-01	3.14886457e-01	2.92023495e-01	3.37749419e-01
3.62761603e+02	9.05234267e-02	8.38309553e-02	9.72158981e-02	2.23936120e-01	2.07782968e-01	2.40089272e-01	3.14459547e-01	2.91613923e-01	3.37305170e-01
3.64116625e+02	9.02516554e-02	8.35764601e-02	9.69268506e-02	2.23785739e-01	2.07632437e-01	2.39939041e-01	3.14037394e-01	2.91208897e-01	3.36865892e-01
3.65471648e+02	8.99833380e-02	8.33251933e-02	9.66414828e-02	2.23636662e-01	2.07483223e-01	2.39790100e-01	3.13620000e-01	2.90808416e-01	3.36431583e-01
3.66826670e+02	8.97184746e-02	8.30771546e-02	9.63597946e-02	2.23488888e-01	2.07335327e-01	2.39642450e-01	3.13207363e-01	2.90412481e-01	3.36002244e-01
3.68181693e+02	8.94570651e-02	8.28323441e-02	9.60817861e-02	2.23342418e-01	2.07188748e-01	2.39496089e-01	3.12799484e-01	2.90021092e-01	3.35577875e-01
3.69536715e+02	8.91991096e-02	8.25907617e-02	9.58074574e-02	2.23197253e-01	2.07043486e-01	2.39351019e-01	3.12396362e-01	2.89634247e-01	3.35158477e-01
3.70891738e+02	8.89446080e-02	8.23524073e-02	9.55368087e-02	2.23053390e-01	2.06899541e-01	2.39207240e-01	3.11997998e-01	2.89251949e-01	3.34744048e-01
3.72246760e+02	8.86935603e-02	8.21172808e-02	9.52698398e-02	2.22910832e-01	2.06756914e-01	2.39064750e-01	3.11604392e-01	2.88874195e-01	3.34334590e-01
3.73601783e+02	8.84459666e-02	8.18853821e-02	9.50065511e-02	2.22769577e-01	2.06615604e-01	2.38923551e-01	3.11215544e-01	2.88500986e-01	3.33930102e-01
3.74956805e+02	8.82018269e-02	8.16567112e-02	9.47469425e-02	2.22629627e-01	2.06475611e-01	2.38783642e-01	3.10831454e-01	2.88132322e-01	3.33530585e-01
3.76311828e+02	8.79611410e-02	8.14312679e-02	9.44910141e-02	2.22490980e-01	2.06336936e-01	2.38645024e-01	3.10452121e-01	2.87768204e-01	3.33136038e-01
3.77666850e+02	8.77239092e-02	8.12090522e-02	9.42387662e-02	2.22353637e-01	2.06199577e-01	2.38507696e-01	3.10077546e-01	2.87408630e-01	3.32746462e-01
3.79021873e+02	8.74901312e-02	8.09900638e-02	9.39901986e-02	2.22217597e-01	2.06063536e-01	2.38371658e-01	3.09707728e-01	2.87053600e-01	3.32361857e-01
3.80376895e+02	8.72598073e-02	8.07743028e-02	9.37453117e-02	2.22082862e-01	2.05928813e-01	2.38236910e-01	3.09342669e-01	2.86703116e-01	3.31982222e-01
3.81731918e+02	8.70329372e-02	8.05617689e-02	9.35041055e-02	2.21949430e-01	2.05795406e-01	2.38103453e-01	3.08982367e-01	2.86357175e-01	3.31607559e-01
3.83086940e+02	8.68095211e-02	8.03524621e-02	9.32665802e-02	2.21817302e-01	2.05663317e-01	2.37971286e-01	3.08626823e-01	2.86015779e-01	3.31237866e-01
3.84441963e+02	8.65895590e-02	8.01463822e-02	9.30327358e-02	2.21686477e-01	2.05532545e-01	2.37840410e-01	3.08276036e-01	2.85678927e-01	3.30873146e-01
3.85796985e+02	8.63730508e-02	7.99435290e-02	9.28025725e-02	2.21556957e-01	2.05403091e-01	2.37710823e-01	3.07930008e-01	2.85346620e-01	3.30513396e-01
3.87152008e+02	8.61599965e-02	7.97439025e-02	9.25760905e-02	2.21428740e-01	2.05274953e-01	2.37582528e-01	3.07588737e-01	2.85018856e-01	3.30158618e-01
3.88507030e+02	8.59503962e-02	7.95475025e-02	9.23532899e-02	2.21301827e-01	2.05148133e-01	2.37455522e-01	3.07252224e-01	2.84695635e-01	3.29808812e-01
3.89862053e+02	8.57442498e-02	7.93543289e-02	9.21341708e-02	2.21176218e-01	2.05022630e-01	2.37329807e-01	3.06920468e-01	2.84376959e-01	3.29463977e-01
3.91217075e+02	8.55415574e-02	7.91643813e-02	9.19187335e-02	2.21051913e-01	2.04898444e-01	2.37205382e-01	3.06593470e-01	2.84062826e-01	3.29124115e-01
3.92572097e+02	8.53423189e-02	7.89776598e-02	9.17069780e-02	2.20928912e-01	2.04775576e-01	2.37082247e-01	3.06271230e-01	2.83753236e-01	3.28789225e-01
3.93927120e+02	8.51465344e-02	7.87941642e-02	9.14989046e-02	2.20807214e-01	2.04654025e-01	2.36960403e-01	3.05953748e-01	2.83448189e-01	3.28459307e-01
3.95282142e+02	8.49542038e-02	7.86138942e-02	9.12945134e-02	2.20686820e-01	2.04533791e-01	2.36839849e-01	3.05641024e-01	2.83147685e-01	3.28134362e-01
3.96637165e+02	8.47653272e-02	7.84368497e-02	9.10938046e-02	2.20567730e-01	2.04414874e-01	2.36720585e-01	3.05333057e-01	2.82851724e-01	3.27814390e-01
3.97992187e+02	8.45799045e-02	7.82630305e-02	9.08967785e-02	2.20449943e-01	2.04297275e-01	2.36602612e-01	3.05029848e-01	2.82560305e-01	3.27499390e-01
3.99347210e+02	8.43979357e-02	7.80924364e-02	9.07034350e-02	2.20333461e-01	2.04180993e-01	2.36485929e-01	3.04731396e-01	2.82273429e-01	3.27189364e-01
4.00702232e+02	8.42194209e-02	7.79250672e-02	9.05137746e-02	2.20218282e-01	2.04066028e-01	2.36370536e-01	3.04437703e-01	2.81991095e-01	3.26884310e-01
4.02057255e+02	8.40443600e-02	7.77609227e-02	9.03277974e-02	2.20104407e-01	2.03952380e-01	2.36256433e-01	3.04148767e-01	2.81713303e-01	3.26584231e-01
4.03412277e+02	8.38727531e-02	7.76000027e-02	9.01455035e-02	2.19991836e-01	2.03840050e-01	2.36143621e-01	3.03864589e-01	2.81440053e-01	3.26289125e-01
4.04767300e+02	8.37046001e-02	7.74423070e-02	8.99668933e-02	2.19880568e-01	2.03729037e-01	2.36032100e-01	3.03585168e-01	2.81171344e-01	3.25998993e-01
4.06122322e+02	8.35399011e-02	7.72878354e-02	8.97919668e-02	2.19770605e-01	2.03619341e-01	2.35921868e-01	3.03310506e-01	2.80907176e-01	3.25713835e-01


==> anc/fig3b_npart2s_mid_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00338373e+00	1.00301466e+00	1.00375279e+00	-1.17901661e-19	-1.17901637e-19	-1.17901686e-19	1.00338373e+00	1.00301466e+00	1.00375279e+00
2.32562115e+00	9.15757839e-01	8.95967542e-01	9.35548136e-01	6.32092719e-03	4.39148783e-03	8.25036655e-03	9.22078766e-01	9.00359029e-01	9.43798502e-01
3.68064363e+00	8.32196566e-01	7.97953088e-01	8.66440044e-01	1.66306559e-02	1.37118078e-02	1.95495040e-02	8.48827222e-01	8.11664896e-01	8.85989548e-01
5.03566612e+00	7.52255210e-01	7.09206125e-01	7.95304296e-01	3.17154247e-02	2.86091663e-02	3.48216830e-02	7.83970635e-01	7.37815291e-01	8.30125979e-01
6.39068861e+00	6.75963573e-01	6.29777386e-01	7.22149760e-01	5.15227397e-02	4.89279910e-02	5.41174884e-02	7.27486313e-01	6.78705377e-01	7.76267248e-01
7.74571110e+00	6.05246677e-01	5.59065478e-01	6.51427877e-01	7.26510602e-02	7.08163342e-02	7.44857863e-02	6.77897738e-01	6.29881812e-01	7.25913663e-01
9.10073358e+00	5.41765302e-01	4.96550719e-01	5.86979886e-01	9.21893117e-02	9.09969977e-02	9.33816256e-02	6.33954614e-01	5.87547716e-01	6.80361512e-01
1.04557561e+01	4.86218257e-01	4.42012423e-01	5.30424092e-01	1.08915062e-01	1.08035077e-01	1.09795047e-01	5.95133319e-01	5.50047500e-01	6.40219139e-01
1.18107786e+01	4.38487340e-01	3.95373203e-01	4.81601478e-01	1.22919885e-01	1.22012273e-01	1.23827497e-01	5.61407225e-01	5.17385476e-01	6.05428974e-01
1.31658010e+01	3.98646027e-01	3.56816662e-01	4.40475391e-01	1.34297633e-01	1.33204366e-01	1.35390901e-01	5.32943660e-01	4.90021028e-01	5.75866292e-01
1.45208235e+01	3.66832101e-01	3.26423340e-01	4.07240863e-01	1.42942953e-01	1.41651602e-01	1.44234305e-01	5.09775054e-01	4.68074942e-01	5.51475167e-01
1.58758460e+01	3.41712029e-01	3.02819928e-01	3.80604130e-01	1.49314356e-01	1.47843792e-01	1.50784920e-01	4.91026385e-01	4.50663720e-01	5.31389049e-01
1.72308685e+01	3.20558551e-01	2.83207085e-01	3.57910018e-01	1.54351208e-01	1.52706715e-01	1.55995702e-01	4.74909760e-01	4.35913800e-01	5.13905720e-01
1.85858910e+01	3.00336763e-01	2.64458820e-01	3.36214706e-01	1.59085035e-01	1.57264917e-01	1.60905153e-01	4.59421798e-01	4.21723737e-01	4.97119859e-01
1.99409135e+01	2.81145090e-01	2.46676754e-01	3.15613426e-01	1.63482474e-01	1.61488090e-01	1.65476858e-01	4.44627564e-01	4.08164845e-01	4.81090284e-01
2.12959360e+01	2.63360523e-01	2.30249262e-01	2.96471784e-01	1.67415497e-01	1.65249394e-01	1.69581601e-01	4.30776020e-01	3.95498655e-01	4.66053384e-01
2.26509585e+01	2.46803064e-01	2.14991032e-01	2.78615097e-01	1.70945227e-01	1.68610816e-01	1.73279637e-01	4.17748291e-01	3.83601848e-01	4.51894734e-01
2.40059809e+01	2.31479803e-01	2.00909566e-01	2.62050040e-01	1.74069290e-01	1.71570507e-01	1.76568073e-01	4.05549093e-01	3.72480073e-01	4.38618113e-01
2.53610034e+01	2.17421535e-01	1.88036470e-01	2.46806601e-01	1.76777166e-01	1.74118216e-01	1.79436117e-01	3.94198701e-01	3.62154686e-01	4.26242717e-01
2.67160259e+01	2.04617837e-01	1.76360949e-01	2.32874725e-01	1.79072351e-01	1.76257646e-01	1.81887056e-01	3.83690188e-01	3.52618595e-01	4.14761780e-01
2.80710484e+01	1.93043470e-01	1.65858512e-01	2.20228429e-01	1.80963878e-01	1.77997885e-01	1.83929871e-01	3.74007348e-01	3.43856397e-01	4.04158300e-01
2.94260709e+01	1.82747310e-01	1.56576917e-01	2.08917703e-01	1.82434309e-01	1.79321566e-01	1.85547052e-01	3.65181619e-01	3.35898482e-01	3.94464755e-01
3.07810934e+01	1.73757228e-01	1.48543273e-01	1.98971184e-01	1.83473660e-01	1.80218703e-01	1.86728617e-01	3.57230889e-01	3.28761976e-01	3.85699802e-01
3.21361159e+01	1.65638567e-01	1.41334121e-01	1.89943013e-01	1.84237344e-01	1.80844120e-01	1.87630568e-01	3.49875911e-01	3.22178241e-01	3.77573581e-01
3.34911384e+01	1.58000193e-01	1.34568415e-01	1.81431970e-01	1.84865211e-01	1.81337187e-01	1.88393236e-01	3.42865404e-01	3.15905602e-01	3.69825206e-01
3.48461608e+01	1.50679169e-01	1.28087413e-01	1.73270924e-01	1.85415518e-01	1.81755989e-01	1.89075048e-01	3.36094687e-01	3.09843402e-01	3.62345972e-01
3.62011833e+01	1.43680146e-01	1.21895635e-01	1.65464657e-01	1.85886602e-01	1.82098887e-01	1.89674317e-01	3.29566748e-01	3.03994522e-01	3.55138974e-01
3.75562058e+01	1.37023621e-01	1.16013033e-01	1.58034209e-01	1.86271134e-01	1.82358591e-01	1.90183678e-01	3.23294755e-01	2.98371623e-01	3.48217887e-01
3.89112283e+01	1.30700272e-01	1.10430511e-01	1.50970033e-01	1.86572448e-01	1.82538434e-01	1.90606462e-01	3.17272720e-01	2.92968945e-01	3.41576496e-01
4.02662508e+01	1.24710388e-01	1.05148334e-01	1.44272443e-01	1.86790440e-01	1.82638323e-01	1.90942556e-01	3.11500828e-01	2.87786657e-01	3.35214999e-01
4.16212733e+01	1.19055462e-01	1.00167934e-01	1.37942989e-01	1.86924576e-01	1.82657735e-01	1.91191418e-01	3.05980038e-01	2.82825668e-01	3.29134407e-01
4.29762958e+01	1.13734827e-01	9.54886424e-02	1.31981012e-01	1.86975096e-01	1.82596912e-01	1.91353279e-01	3.00709923e-01	2.78085554e-01	3.23334291e-01
4.43313183e+01	1.08748470e-01	9.11104235e-02	1.26386517e-01	1.86942000e-01	1.82455863e-01	1.91428138e-01	2.95690470e-01	2.73566286e-01	3.17814655e-01
4.56863407e+01	1.04096555e-01	8.70334084e-02	1.21159701e-01	1.86825236e-01	1.82234537e-01	1.91415936e-01	2.90921791e-01	2.69267945e-01	3.12575637e-01
4.70413632e+01	9.97790864e-02	8.32575725e-02	1.16300600e-01	1.86624806e-01	1.81932940e-01	1.91316672e-01	2.86403893e-01	2.65190513e-01	3.07617273e-01
4.83963857e+01	9.57956126e-02	7.97824799e-02	1.11808745e-01	1.86340834e-01	1.81551196e-01	1.91130472e-01	2.82136447e-01	2.61333676e-01	3.02939217e-01
4.97514082e+01	9.21469113e-02	7.66088106e-02	1.07685012e-01	1.85973106e-01	1.81089097e-01	1.90857115e-01	2.78120017e-01	2.57697908e-01	2.98542127e-01
5.11064307e+01	8.88337436e-02	7.37372303e-02	1.03930257e-01	1.85521414e-01	1.80546439e-01	1.90496389e-01	2.74355158e-01	2.54283669e-01	2.94426646e-01
5.24614532e+01	8.58498070e-02	7.11620075e-02	1.00537607e-01	1.84987482e-01	1.79924915e-01	1.90050050e-01	2.70837289e-01	2.51086922e-01	2.90587656e-01
5.38164757e+01	8.32056648e-02	6.88926999e-02	9.75186297e-02	1.84368421e-01	1.79221687e-01	1.89515155e-01	2.67574086e-01	2.48114387e-01	2.87033785e-01
5.51714981e+01	8.09122811e-02	6.69392353e-02	9.48853269e-02	1.83661232e-01	1.78433813e-01	1.88888651e-01	2.64573513e-01	2.45373048e-01	2.83773978e-01
5.65265206e+01	7.88739217e-02	6.52148578e-02	9.25329855e-02	1.82892101e-01	1.77586993e-01	1.88197209e-01	2.61766023e-01	2.42801851e-01	2.80730195e-01
5.78815431e+01	7.69659928e-02	6.36066623e-02	9.03253233e-02	1.82095110e-01	1.76714681e-01	1.87475539e-01	2.59061103e-01	2.40321343e-01	2.77800863e-01
5.92365656e+01	7.50889612e-02	6.20244515e-02	8.81534708e-02	1.81297485e-01	1.75843600e-01	1.86751369e-01	2.56386446e-01	2.37868051e-01	2.74904840e-01
6.05915881e+01	7.32433791e-02	6.04687275e-02	8.60180307e-02	1.80499074e-01	1.74973602e-01	1.86024545e-01	2.53742453e-01	2.35442330e-01	2.72042576e-01
6.19466106e+01	7.14431775e-02	5.89521169e-02	8.39342380e-02	1.79696067e-01	1.74100948e-01	1.85291186e-01	2.51139244e-01	2.33053065e-01	2.69225424e-01
6.33016331e+01	6.96824793e-02	5.74692958e-02	8.18956628e-02	1.78890072e-01	1.73227215e-01	1.84552929e-01	2.48572551e-01	2.30696510e-01	2.66448591e-01
6.46566556e+01	6.79612946e-02	5.60202754e-02	7.99023138e-02	1.78081085e-01	1.72352401e-01	1.83809770e-01	2.46042380e-01	2.28372676e-01	2.63712084e-01
6.60116780e+01	6.62806343e-02	5.46059740e-02	7.79552946e-02	1.77268831e-01	1.71476234e-01	1.83061428e-01	2.43549465e-01	2.26082208e-01	2.61016723e-01
6.73667005e+01	6.46400771e-02	5.32260122e-02	7.60541421e-02	1.76453424e-01	1.70598829e-01	1.82308020e-01	2.41093502e-01	2.23824841e-01	2.58362162e-01
6.87217230e+01	6.30396218e-02	5.18803911e-02	7.41988524e-02	1.75634866e-01	1.69720185e-01	1.81549547e-01	2.38674487e-01	2.21600576e-01	2.55748399e-01
7.00767455e+01	6.14793415e-02	5.05691799e-02	7.23895031e-02	1.74813135e-01	1.68840283e-01	1.80785987e-01	2.36292476e-01	2.19409463e-01	2.53175490e-01
7.14317680e+01	5.99592061e-02	4.92923537e-02	7.06260586e-02	1.73988240e-01	1.67959131e-01	1.80017349e-01	2.33947446e-01	2.17251485e-01	2.50643407e-01
7.27867905e+01	5.84792154e-02	4.80499151e-02	6.89085158e-02	1.73160181e-01	1.67076730e-01	1.79243633e-01	2.31639397e-01	2.15126645e-01	2.48152149e-01
7.41418130e+01	5.70393747e-02	4.68418717e-02	6.72368778e-02	1.72328957e-01	1.66193078e-01	1.78464837e-01	2.29368332e-01	2.13034949e-01	2.45701715e-01
7.54968355e+01	5.56396819e-02	4.56682245e-02	6.56111393e-02	1.71494569e-01	1.65308175e-01	1.77680963e-01	2.27134251e-01	2.10976400e-01	2.43292102e-01
7.68518579e+01	5.42801367e-02	4.45289765e-02	6.40312970e-02	1.70657016e-01	1.64422022e-01	1.76892009e-01	2.24937152e-01	2.08950999e-01	2.40923306e-01
7.82068804e+01	5.29607399e-02	4.34241311e-02	6.24973486e-02	1.69816297e-01	1.63534619e-01	1.76097976e-01	2.22777037e-01	2.06958751e-01	2.38595324e-01
7.95619029e+01	5.16814913e-02	4.23536918e-02	6.10092909e-02	1.68972414e-01	1.62645966e-01	1.75298863e-01	2.20653906e-01	2.04999658e-01	2.36308154e-01
8.09169254e+01	5.04423895e-02	4.13176601e-02	5.95671189e-02	1.68125367e-01	1.61756064e-01	1.74494671e-01	2.18567757e-01	2.03073724e-01	2.34061790e-01
8.22719479e+01	4.92434370e-02	4.03160417e-02	5.81708322e-02	1.67275155e-01	1.60864910e-01	1.73685400e-01	2.16518592e-01	2.01180952e-01	2.31856232e-01
8.36269704e+01	4.80846371e-02	3.93488428e-02	5.68204314e-02	1.66421775e-01	1.59972505e-01	1.72871046e-01	2.14506413e-01	1.99321348e-01	2.29691477e-01
8.49819929e+01	4.69659671e-02	3.84160466e-02	5.55158876e-02	1.65565240e-01	1.59078857e-01	1.72051623e-01	2.12531207e-01	1.97494904e-01	2.27567511e-01
8.63370154e+01	4.58874612e-02	3.75176864e-02	5.42572359e-02	1.64705532e-01	1.58183953e-01	1.71227112e-01	2.10592993e-01	1.95701639e-01	2.25484348e-01
8.76920378e+01	4.48491692e-02	3.66538096e-02	5.30445288e-02	1.63842626e-01	1.57287769e-01	1.70397484e-01	2.08691795e-01	1.93941578e-01	2.23442013e-01
8.90470603e+01	4.38507722e-02	3.58241379e-02	5.18774066e-02	1.62976684e-01	1.56390448e-01	1.69562919e-01	2.06827456e-01	1.92214586e-01	2.21440326e-01
9.04020828e+01	4.28927407e-02	3.50290892e-02	5.07563923e-02	1.62107466e-01	1.55491780e-01	1.68723152e-01	2.05000207e-01	1.90520869e-01	2.19479544e-01
9.17571053e+01	4.19745582e-02	3.42682108e-02	4.96809055e-02	1.61235235e-01	1.54591996e-01	1.67878474e-01	2.03209793e-01	1.88860207e-01	2.17559380e-01
9.31121278e+01	4.10836015e-02	3.35303686e-02	4.86368343e-02	1.60366392e-01	1.53696779e-01	1.67036006e-01	2.01449993e-01	1.87227147e-01	2.15672840e-01
9.44671503e+01	4.02105342e-02	3.28073261e-02	4.76137424e-02	1.59505670e-01	1.52810329e-01	1.66201011e-01	1.99716204e-01	1.85617655e-01	2.13814753e-01
9.58221728e+01	3.93559789e-02	3.20996326e-02	4.66123253e-02	1.58652754e-01	1.51932368e-01	1.65373140e-01	1.98008733e-01	1.84032001e-01	2.11985465e-01
9.71771953e+01	3.85199789e-02	3.14073264e-02	4.56326313e-02	1.57807622e-01	1.51062875e-01	1.64552368e-01	1.96327601e-01	1.82470202e-01	2.10184999e-01
9.85322177e+01	3.77023338e-02	3.07302310e-02	4.46744366e-02	1.56970375e-01	1.50201942e-01	1.63738808e-01	1.94672709e-01	1.80932173e-01	2.08413244e-01
9.98872402e+01	3.69031191e-02	3.00684130e-02	4.37378252e-02	1.56140975e-01	1.49349533e-01	1.62932417e-01	1.93044094e-01	1.79417946e-01	2.06670242e-01
1.01242263e+02	3.61223385e-02	2.94218758e-02	4.28228011e-02	1.55319420e-01	1.48505647e-01	1.62133194e-01	1.91441759e-01	1.77927523e-01	2.04955995e-01
1.02597285e+02	3.53599773e-02	2.87906068e-02	4.19293479e-02	1.54505719e-01	1.47670291e-01	1.61341146e-01	1.89865696e-01	1.76460898e-01	2.03270494e-01
1.03952308e+02	3.46160410e-02	2.81746108e-02	4.10574712e-02	1.53699867e-01	1.46843463e-01	1.60556270e-01	1.88315908e-01	1.75018074e-01	2.01613742e-01
1.05307330e+02	3.38905298e-02	2.75738883e-02	4.02071714e-02	1.52901864e-01	1.46025162e-01	1.59778567e-01	1.86792394e-01	1.73599050e-01	1.99985739e-01
1.06662353e+02	3.31834428e-02	2.69884386e-02	3.93784469e-02	1.52111713e-01	1.45215388e-01	1.59008037e-01	1.85295155e-01	1.72203827e-01	1.98386484e-01
1.08017375e+02	3.24947802e-02	2.64182624e-02	3.85712980e-02	1.51329411e-01	1.44414142e-01	1.58244679e-01	1.83824191e-01	1.70832404e-01	1.96815977e-01
1.09372398e+02	3.18245421e-02	2.58633599e-02	3.77857244e-02	1.50554959e-01	1.43621424e-01	1.57488495e-01	1.82379501e-01	1.69484784e-01	1.95274219e-01
1.10727420e+02	3.11727285e-02	2.53237314e-02	3.70217256e-02	1.49788358e-01	1.42837233e-01	1.56739483e-01	1.80961086e-01	1.68160964e-01	1.93761208e-01
1.12082443e+02	3.05393393e-02	2.47993772e-02	3.62793015e-02	1.49029606e-01	1.42061569e-01	1.55997643e-01	1.79568946e-01	1.66860947e-01	1.92276945e-01
1.13437465e+02	2.99243746e-02	2.42902976e-02	3.55584517e-02	1.48278705e-01	1.41294434e-01	1.55262976e-01	1.78203080e-01	1.65584731e-01	1.90821428e-01
1.14792488e+02	2.93278344e-02	2.37964930e-02	3.48591758e-02	1.47535654e-01	1.40535825e-01	1.54535482e-01	1.76863488e-01	1.64332318e-01	1.89394658e-01
1.16147510e+02	2.87497186e-02	2.33179639e-02	3.41814733e-02	1.46800453e-01	1.39785745e-01	1.53815161e-01	1.75550172e-01	1.63103709e-01	1.87996634e-01
1.17502533e+02	2.81900273e-02	2.28547106e-02	3.35253439e-02	1.46073102e-01	1.39044192e-01	1.53102013e-01	1.74263129e-01	1.61898902e-01	1.86627356e-01
1.18857555e+02	2.76487604e-02	2.24067337e-02	3.28907872e-02	1.45353601e-01	1.38311166e-01	1.52396037e-01	1.73002362e-01	1.60717900e-01	1.85286824e-01
1.20212578e+02	2.71259180e-02	2.19740334e-02	3.22778026e-02	1.44641951e-01	1.37586668e-01	1.51697233e-01	1.71767869e-01	1.59560701e-01	1.83975036e-01
1.21567600e+02	2.66215001e-02	2.15566105e-02	3.16863897e-02	1.43938150e-01	1.36870698e-01	1.51005603e-01	1.70559650e-01	1.58427308e-01	1.82691993e-01
1.22922623e+02	2.61355066e-02	2.11544653e-02	3.11165478e-02	1.43242200e-01	1.36163255e-01	1.50321145e-01	1.69377707e-01	1.57317720e-01	1.81437693e-01
1.24277645e+02	2.56679376e-02	2.07675985e-02	3.05682766e-02	1.42554100e-01	1.35464339e-01	1.49643860e-01	1.68222037e-01	1.56231938e-01	1.80212137e-01
1.25632667e+02	2.52187930e-02	2.03960106e-02	3.00415754e-02	1.41873850e-01	1.34773951e-01	1.48973748e-01	1.67092643e-01	1.55169962e-01	1.79015323e-01
1.26987690e+02	2.47880729e-02	2.00397021e-02	2.95364436e-02	1.41201450e-01	1.34092091e-01	1.48310808e-01	1.65989523e-01	1.54131793e-01	1.77847252e-01
1.28342712e+02	2.43757775e-02	1.96986740e-02	2.90528809e-02	1.40536900e-01	1.33418758e-01	1.47655042e-01	1.64912677e-01	1.53117432e-01	1.76707922e-01
1.29697735e+02	2.39819057e-02	1.93729258e-02	2.85908855e-02	1.39880200e-01	1.32753953e-01	1.47006447e-01	1.63862106e-01	1.52126879e-01	1.75597333e-01
1.31052757e+02	2.36064589e-02	1.90624595e-02	2.81504583e-02	1.39231351e-01	1.32097675e-01	1.46365026e-01	1.62837809e-01	1.51160135e-01	1.74515484e-01
1.32407780e+02	2.32494403e-02	1.87672782e-02	2.77316023e-02	1.38590352e-01	1.31449926e-01	1.45730778e-01	1.61839792e-01	1.50217204e-01	1.73462380e-01
1.33762802e+02	2.29108339e-02	1.84873693e-02	2.73342984e-02	1.37957201e-01	1.30810701e-01	1.45103700e-01	1.60868035e-01	1.49298070e-01	1.72437999e-01
1.35117825e+02	2.25906594e-02	1.82227499e-02	2.69585690e-02	1.37331901e-01	1.30180006e-01	1.44483797e-01	1.59922561e-01	1.48402756e-01	1.71442366e-01
1.36472847e+02	2.22889615e-02	1.79734576e-02	2.66044654e-02	1.36714464e-01	1.29557851e-01	1.43871076e-01	1.59003425e-01	1.47531308e-01	1.70475542e-01
1.37827870e+02	2.20055189e-02	1.77393093e-02	2.62717286e-02	1.36104839e-01	1.28944181e-01	1.43265496e-01	1.58110358e-01	1.46683491e-01	1.69537225e-01
1.39182892e+02	2.17406005e-02	1.75205289e-02	2.59606721e-02	1.35503086e-01	1.28339064e-01	1.42667108e-01	1.57243687e-01	1.45859593e-01	1.68627780e-01
1.40537915e+02	2.14940992e-02	1.73170281e-02	2.56711703e-02	1.34909182e-01	1.27742472e-01	1.42075891e-01	1.56403281e-01	1.45059501e-01	1.67747061e-01
1.41892937e+02	2.12572006e-02	1.71214841e-02	2.53929171e-02	1.34321203e-01	1.27152226e-01	1.41490181e-01	1.55578404e-01	1.44273710e-01	1.66883098e-01
1.43247960e+02	2.10224564e-02	1.69277087e-02	2.51172042e-02	1.33737526e-01	1.26566483e-01	1.40908569e-01	1.54759983e-01	1.43494192e-01	1.66025773e-01
1.44602982e+02	2.07902017e-02	1.67359802e-02	2.48444231e-02	1.33158223e-01	1.25985326e-01	1.40331120e-01	1.53948425e-01	1.42721306e-01	1.65175544e-01
1.45958005e+02	2.05605232e-02	1.65463710e-02	2.45746754e-02	1.32583313e-01	1.25408776e-01	1.39757851e-01	1.53143836e-01	1.41955147e-01	1.64332526e-01
1.47313027e+02	2.03332547e-02	1.63587430e-02	2.43077665e-02	1.32012760e-01	1.24836792e-01	1.39188729e-01	1.52346015e-01	1.41195535e-01	1.63496495e-01
1.48668050e+02	2.01084500e-02	1.61731409e-02	2.40437592e-02	1.31446576e-01	1.24269388e-01	1.38623764e-01	1.51555026e-01	1.40442529e-01	1.62667523e-01
1.50023072e+02	1.98861156e-02	1.59895703e-02	2.37826610e-02	1.30884762e-01	1.23706565e-01	1.38062959e-01	1.50770877e-01	1.39696135e-01	1.61845620e-01
1.51378095e+02	1.96662395e-02	1.58080213e-02	2.35244578e-02	1.30327315e-01	1.23148320e-01	1.37506310e-01	1.49993554e-01	1.38956341e-01	1.61030768e-01
1.52733117e+02	1.94488255e-02	1.56284972e-02	2.32691539e-02	1.29774236e-01	1.22594654e-01	1.36953819e-01	1.49223062e-01	1.38223151e-01	1.60222973e-01
1.54088140e+02	1.92338742e-02	1.54509984e-02	2.30167500e-02	1.29225526e-01	1.22045567e-01	1.36405485e-01	1.48459400e-01	1.37496566e-01	1.59422235e-01
1.55443162e+02	1.90213845e-02	1.52755243e-02	2.27672447e-02	1.28681184e-01	1.21501060e-01	1.35861308e-01	1.47702569e-01	1.36776584e-01	1.58628553e-01
1.56798185e+02	1.88113569e-02	1.51020753e-02	2.25206385e-02	1.28141210e-01	1.20961131e-01	1.35321289e-01	1.46952567e-01	1.36063207e-01	1.57841928e-01
1.58153207e+02	1.86037914e-02	1.49306516e-02	2.22769311e-02	1.27605605e-01	1.20425782e-01	1.34785428e-01	1.46209396e-01	1.35356434e-01	1.57062359e-01
1.59508230e+02	1.83986878e-02	1.47612530e-02	2.20361225e-02	1.27074368e-01	1.19895012e-01	1.34253724e-01	1.45473056e-01	1.34656265e-01	1.56289846e-01
1.60863252e+02	1.81960462e-02	1.45938798e-02	2.17982126e-02	1.26547499e-01	1.19368820e-01	1.33726177e-01	1.44743545e-01	1.33962700e-01	1.55524390e-01
1.62218275e+02	1.79958667e-02	1.44285322e-02	2.15632012e-02	1.26024998e-01	1.18847208e-01	1.33202788e-01	1.44020865e-01	1.33275740e-01	1.54765989e-01
1.63573297e+02	1.77981491e-02	1.42652100e-02	2.13310882e-02	1.25506866e-01	1.18330175e-01	1.32683556e-01	1.43305015e-01	1.32595385e-01	1.54014644e-01
1.64928320e+02	1.76028936e-02	1.41039136e-02	2.11018736e-02	1.24993101e-01	1.17817721e-01	1.32168482e-01	1.42595995e-01	1.31921635e-01	1.53270355e-01
1.66283342e+02	1.74101001e-02	1.39446430e-02	2.08755572e-02	1.24483705e-01	1.17309846e-01	1.31657565e-01	1.41893805e-01	1.31254489e-01	1.52533122e-01
1.67638365e+02	1.72197686e-02	1.37873982e-02	2.06521389e-02	1.23978678e-01	1.16806550e-01	1.31150805e-01	1.41198446e-01	1.30593948e-01	1.51802944e-01
1.68993387e+02	1.70318991e-02	1.36321795e-02	2.04316186e-02	1.23478018e-01	1.16307833e-01	1.30648203e-01	1.40509917e-01	1.29940013e-01	1.51079822e-01
1.70348410e+02	1.68464916e-02	1.34789870e-02	2.02139963e-02	1.22981727e-01	1.15813695e-01	1.30149759e-01	1.39828219e-01	1.29292682e-01	1.50363755e-01
1.71703432e+02	1.66635461e-02	1.33278206e-02	1.99992716e-02	1.22489804e-01	1.15324137e-01	1.29655471e-01	1.39153350e-01	1.28651957e-01	1.49654743e-01
1.73058455e+02	1.64830627e-02	1.31786806e-02	1.97874447e-02	1.22002249e-01	1.14839157e-01	1.29165342e-01	1.38485312e-01	1.28017838e-01	1.48952786e-01
1.74413477e+02	1.63050412e-02	1.30315671e-02	1.95785153e-02	1.21519063e-01	1.14358756e-01	1.28679369e-01	1.37824104e-01	1.27390323e-01	1.48257885e-01
1.75768500e+02	1.61294818e-02	1.28864802e-02	1.93724834e-02	1.21040245e-01	1.13882935e-01	1.28197555e-01	1.37169726e-01	1.26769415e-01	1.47570038e-01
1.77123522e+02	1.59563843e-02	1.27434199e-02	1.91693488e-02	1.20565795e-01	1.13411692e-01	1.27719897e-01	1.36522179e-01	1.26155112e-01	1.46889246e-01
1.78478544e+02	1.57857489e-02	1.26023865e-02	1.89691114e-02	1.20095713e-01	1.12945028e-01	1.27246398e-01	1.35881462e-01	1.25547415e-01	1.46215509e-01
1.79833567e+02	1.56175755e-02	1.24633800e-02	1.87717711e-02	1.19629999e-01	1.12482944e-01	1.26777055e-01	1.35247575e-01	1.24946324e-01	1.45548826e-01
1.81188589e+02	1.54518641e-02	1.23264005e-02	1.85773278e-02	1.19168654e-01	1.12025438e-01	1.26311870e-01	1.34620518e-01	1.24351839e-01	1.44889198e-01
1.82543612e+02	1.52886147e-02	1.21914482e-02	1.83857813e-02	1.18711677e-01	1.11572512e-01	1.25850843e-01	1.34000292e-01	1.23763960e-01	1.44236624e-01
1.83898634e+02	1.51278274e-02	1.20585231e-02	1.81971316e-02	1.18259069e-01	1.11124164e-01	1.25393973e-01	1.33386896e-01	1.23182687e-01	1.43591104e-01
1.85253657e+02	1.49695020e-02	1.19276254e-02	1.80113786e-02	1.17810828e-01	1.10680396e-01	1.24941260e-01	1.32780330e-01	1.22608021e-01	1.42952639e-01
1.86608679e+02	1.48136386e-02	1.17987552e-02	1.78285220e-02	1.17366956e-01	1.10241206e-01	1.24492705e-01	1.32180594e-01	1.22039962e-01	1.42321227e-01
1.87963702e+02	1.46602373e-02	1.16719126e-02	1.76485619e-02	1.16927452e-01	1.09806596e-01	1.24048308e-01	1.31587689e-01	1.21478509e-01	1.41696870e-01
1.89318724e+02	1.45092980e-02	1.15470978e-02	1.74714981e-02	1.16492316e-01	1.09376564e-01	1.23608068e-01	1.31001614e-01	1.20923662e-01	1.41079566e-01
1.90673747e+02	1.43608206e-02	1.14243107e-02	1.72973305e-02	1.16061549e-01	1.08951112e-01	1.23171985e-01	1.30422369e-01	1.20375423e-01	1.40469316e-01
1.92028769e+02	1.42148053e-02	1.13035516e-02	1.71260590e-02	1.15635149e-01	1.08530239e-01	1.22740060e-01	1.29849955e-01	1.19833790e-01	1.39866119e-01
1.93383792e+02	1.40712520e-02	1.11848205e-02	1.69576836e-02	1.15213119e-01	1.08113944e-01	1.22312293e-01	1.29284371e-01	1.19298765e-01	1.39269977e-01
1.94738814e+02	1.39301607e-02	1.10681175e-02	1.67922039e-02	1.14795456e-01	1.07702229e-01	1.21888683e-01	1.28725616e-01	1.18770346e-01	1.38680887e-01
1.96093837e+02	1.37915313e-02	1.09534427e-02	1.66296200e-02	1.14382161e-01	1.07295092e-01	1.21469230e-01	1.28173693e-01	1.18248535e-01	1.38098850e-01
1.97448859e+02	1.36553646e-02	1.08407967e-02	1.64699326e-02	1.13973236e-01	1.06892536e-01	1.21053936e-01	1.27628600e-01	1.17733332e-01	1.37523869e-01
1.98803882e+02	1.35216583e-02	1.07301779e-02	1.63131387e-02	1.13568676e-01	1.06494555e-01	1.20642797e-01	1.27090334e-01	1.17224733e-01	1.36955936e-01
2.00158904e+02	1.33904143e-02	1.06215878e-02	1.61592409e-02	1.13168485e-01	1.06101154e-01	1.20235816e-01	1.26558900e-01	1.16722742e-01	1.36395057e-01
2.01513927e+02	1.32616409e-02	1.05150331e-02	1.60082487e-02	1.12772676e-01	1.05712347e-01	1.19833005e-01	1.26034317e-01	1.16227380e-01	1.35841254e-01
2.02868949e+02	1.31353069e-02	1.04104892e-02	1.58601246e-02	1.12381200e-01	1.05328081e-01	1.19434319e-01	1.25516507e-01	1.15738570e-01	1.35294444e-01
2.04223972e+02	1.30114393e-02	1.03079776e-02	1.57149010e-02	1.11994099e-01	1.04948400e-01	1.19039797e-01	1.25005538e-01	1.15256378e-01	1.34754698e-01
2.05578994e+02	1.28901380e-02	1.02075771e-02	1.55726989e-02	1.11611528e-01	1.04573476e-01	1.18649580e-01	1.24501666e-01	1.14781053e-01	1.34222279e-01
2.06934017e+02	1.27708186e-02	1.01088266e-02	1.54328107e-02	1.11232579e-01	1.04202317e-01	1.18262841e-01	1.24003398e-01	1.14311144e-01	1.33695651e-01
2.08289039e+02	1.26527979e-02	1.00111869e-02	1.52944090e-02	1.10856189e-01	1.03833770e-01	1.17878609e-01	1.23508987e-01	1.13844957e-01	1.33173018e-01
2.09644062e+02	1.25359179e-02	9.91453321e-03	1.51573025e-02	1.10482113e-01	1.03467565e-01	1.17496661e-01	1.23018031e-01	1.13382098e-01	1.32653964e-01
2.10999084e+02	1.24201633e-02	9.81885360e-03	1.50214730e-02	1.10110327e-01	1.03103678e-01	1.17116976e-01	1.22530490e-01	1.12922532e-01	1.32138449e-01
2.12354107e+02	1.23055512e-02	9.72416145e-03	1.48869409e-02	1.09740858e-01	1.02742137e-01	1.16739578e-01	1.22046409e-01	1.12466299e-01	1.31626519e-01
2.13709129e+02	1.21920771e-02	9.63045328e-03	1.47537010e-02	1.09373697e-01	1.02382935e-01	1.16364460e-01	1.21565775e-01	1.12013388e-01	1.31118161e-01
2.15064152e+02	1.20797401e-02	9.53772819e-03	1.46217519e-02	1.09008845e-01	1.02026070e-01	1.15991621e-01	1.21088585e-01	1.11563798e-01	1.30613373e-01
2.16419174e+02	1.19685412e-02	9.44598714e-03	1.44910952e-02	1.08646303e-01	1.01671543e-01	1.15621062e-01	1.20614844e-01	1.11117531e-01	1.30112157e-01
2.17774197e+02	1.18584802e-02	9.35522987e-03	1.43617305e-02	1.08286070e-01	1.01319355e-01	1.15252784e-01	1.20144550e-01	1.10674585e-01	1.29614514e-01
2.19129219e+02	1.17495570e-02	9.26545629e-03	1.42336577e-02	1.07928146e-01	1.00969506e-01	1.14886786e-01	1.19677703e-01	1.10234962e-01	1.29120443e-01
2.20484242e+02	1.16417716e-02	9.17666646e-03	1.41068768e-02	1.07572531e-01	1.00621995e-01	1.14523067e-01	1.19214303e-01	1.09798661e-01	1.28629944e-01
2.21839264e+02	1.15351242e-02	9.08886034e-03	1.39813880e-02	1.07219225e-01	1.00276822e-01	1.14161629e-01	1.18754350e-01	1.09365682e-01	1.28143017e-01
2.23194287e+02	1.14296146e-02	9.00203791e-03	1.38571912e-02	1.06868229e-01	9.99339873e-02	1.13802471e-01	1.18297844e-01	1.08936025e-01	1.27659662e-01
2.24549309e+02	1.13252428e-02	8.91619917e-03	1.37342865e-02	1.06519542e-01	9.95934912e-02	1.13445593e-01	1.17844785e-01	1.08509690e-01	1.27179880e-01
2.25904332e+02	1.12220089e-02	8.83134409e-03	1.36126738e-02	1.06173165e-01	9.92553334e-02	1.13090996e-01	1.17395174e-01	1.08086678e-01	1.26703669e-01
2.27259354e+02	1.11199129e-02	8.74747265e-03	1.34923531e-02	1.05829096e-01	9.89195141e-02	1.12738678e-01	1.16949009e-01	1.07666987e-01	1.26231031e-01
2.28614377e+02	1.10189547e-02	8.66458485e-03	1.33733246e-02	1.05487337e-01	9.85860331e-02	1.12388641e-01	1.16506292e-01	1.07250618e-01	1.25761965e-01
2.29969399e+02	1.09191344e-02	8.58268065e-03	1.32555881e-02	1.05147887e-01	9.82548905e-02	1.12040883e-01	1.16067021e-01	1.06837571e-01	1.25296472e-01
2.31324421e+02	1.08204519e-02	8.50176005e-03	1.31391438e-02	1.04810746e-01	9.79260863e-02	1.11695406e-01	1.15631198e-01	1.06427846e-01	1.24834550e-01
2.32679444e+02	1.07229073e-02	8.42182302e-03	1.30239917e-02	1.04475915e-01	9.75996204e-02	1.11352209e-01	1.15198822e-01	1.06021443e-01	1.24376201e-01
2.34034466e+02	1.06265006e-02	8.34286955e-03	1.29101317e-02	1.04143393e-01	9.72754929e-02	1.11011292e-01	1.14769893e-01	1.05618362e-01	1.23921424e-01
2.35389489e+02	1.05312317e-02	8.26489962e-03	1.27975639e-02	1.03813180e-01	9.69537037e-02	1.10672656e-01	1.14344411e-01	1.05218603e-01	1.23470219e-01
2.36744511e+02	1.04371007e-02	8.18791320e-03	1.26862882e-02	1.03485276e-01	9.66342529e-02	1.10336299e-01	1.13922377e-01	1.04822166e-01	1.23022587e-01
2.38099534e+02	1.03441076e-02	8.11191029e-03	1.25763048e-02	1.03159681e-01	9.63171405e-02	1.10002222e-01	1.13503789e-01	1.04429051e-01	1.22578527e-01
2.39454556e+02	1.02522523e-02	8.03689085e-03	1.24676137e-02	1.02836396e-01	9.60023665e-02	1.09670426e-01	1.13088649e-01	1.04039257e-01	1.22138040e-01
2.40809579e+02	1.01615348e-02	7.96285488e-03	1.23602148e-02	1.02515420e-01	9.56899307e-02	1.09340910e-01	1.12676955e-01	1.03652786e-01	1.21701125e-01
2.42164601e+02	1.00719552e-02	7.88980235e-03	1.22541081e-02	1.02196754e-01	9.53798334e-02	1.09013674e-01	1.12268709e-01	1.03269636e-01	1.21267782e-01
2.43519624e+02	9.98351352e-03	7.81773324e-03	1.21492938e-02	1.01880396e-01	9.50720744e-02	1.08688718e-01	1.11863910e-01	1.02889808e-01	1.20838012e-01
2.44874646e+02	9.89620965e-03	7.74664753e-03	1.20457718e-02	1.01566348e-01	9.47666538e-02	1.08366042e-01	1.11462558e-01	1.02513301e-01	1.20411814e-01
2.46229669e+02	9.81004365e-03	7.67654521e-03	1.19435421e-02	1.01254609e-01	9.44635715e-02	1.08045647e-01	1.11064653e-01	1.02140117e-01	1.19989189e-01
2.47584691e+02	9.72501551e-03	7.60742625e-03	1.18426048e-02	1.00945179e-01	9.41628275e-02	1.07727531e-01	1.10670195e-01	1.01770254e-01	1.19570136e-01
2.48939714e+02	9.64112522e-03	7.53929064e-03	1.17429598e-02	1.00638059e-01	9.38644219e-02	1.07411696e-01	1.10279184e-01	1.01403713e-01	1.19154656e-01
2.50294736e+02	9.55837279e-03	7.47213834e-03	1.16446072e-02	1.00333248e-01	9.35683547e-02	1.07098141e-01	1.09891621e-01	1.01040493e-01	1.18742748e-01
2.51649759e+02	9.47675823e-03	7.40596936e-03	1.15475471e-02	1.00030746e-01	9.32746258e-02	1.06786866e-01	1.09507504e-01	1.00680595e-01	1.18334413e-01
2.53004781e+02	9.39628152e-03	7.34078365e-03	1.14517794e-02	9.97305532e-02	9.29832352e-02	1.06477871e-01	1.09126835e-01	1.00324019e-01	1.17929651e-01
2.54359804e+02	9.31694267e-03	7.27658121e-03	1.13573041e-02	9.94326698e-02	9.26941830e-02	1.06171157e-01	1.08749612e-01	9.99707642e-02	1.17528461e-01
2.55714826e+02	9.23874168e-03	7.21336202e-03	1.12641214e-02	9.91370956e-02	9.24074691e-02	1.05866722e-01	1.08375837e-01	9.96208311e-02	1.17130843e-01
2.57069849e+02	9.16167855e-03	7.15112605e-03	1.11722311e-02	9.88438307e-02	9.21230936e-02	1.05564568e-01	1.08005509e-01	9.92742196e-02	1.16736799e-01
2.58424871e+02	9.08575328e-03	7.08987328e-03	1.10816333e-02	9.85528750e-02	9.18410563e-02	1.05264694e-01	1.07638628e-01	9.89309296e-02	1.16346327e-01
2.59779894e+02	9.01096587e-03	7.02960370e-03	1.09923280e-02	9.82642286e-02	9.15613575e-02	1.04967100e-01	1.07275194e-01	9.85909612e-02	1.15959428e-01
2.61134916e+02	8.93731632e-03	6.97031729e-03	1.09043154e-02	9.79778914e-02	9.12839969e-02	1.04671786e-01	1.06915208e-01	9.82543142e-02	1.15576101e-01
2.62489939e+02	8.86480463e-03	6.91201403e-03	1.08175952e-02	9.76938635e-02	9.10089747e-02	1.04378752e-01	1.06558668e-01	9.79209887e-02	1.15196348e-01
2.63844961e+02	8.79343079e-03	6.85469389e-03	1.07321677e-02	9.74121448e-02	9.07362908e-02	1.04087999e-01	1.06205576e-01	9.75909847e-02	1.14820167e-01
2.65199984e+02	8.72319482e-03	6.79835687e-03	1.06480328e-02	9.71327354e-02	9.04659452e-02	1.03799526e-01	1.05855930e-01	9.72643021e-02	1.14447558e-01
2.66555006e+02	8.65409672e-03	6.74300296e-03	1.05651905e-02	9.68556353e-02	9.01979380e-02	1.03513333e-01	1.05509732e-01	9.69409410e-02	1.14078523e-01
2.67910029e+02	8.58613644e-03	6.68863208e-03	1.04836408e-02	9.65808443e-02	8.99322690e-02	1.03229420e-01	1.05166981e-01	9.66209011e-02	1.13713060e-01
2.69265051e+02	8.51931401e-03	6.63524425e-03	1.04033838e-02	9.63083626e-02	8.96689383e-02	1.02947787e-01	1.04827677e-01	9.63041826e-02	1.13351171e-01
2.70620074e+02	8.45362971e-03	6.58283973e-03	1.03244197e-02	9.60381908e-02	8.94079467e-02	1.02668435e-01	1.04491821e-01	9.59907864e-02	1.12992855e-01
2.71975096e+02	8.38908268e-03	6.53141765e-03	1.02467477e-02	9.57703267e-02	8.91492918e-02	1.02391362e-01	1.04159409e-01	9.56807094e-02	1.12638109e-01
2.73330119e+02	8.32567333e-03	6.48097841e-03	1.01703682e-02	9.55047715e-02	8.88929747e-02	1.02116568e-01	1.03830445e-01	9.53739532e-02	1.12286936e-01
2.74685141e+02	8.26340566e-03	6.43152595e-03	1.00952854e-02	9.52415354e-02	8.86390061e-02	1.01844065e-01	1.03504941e-01	9.50705320e-02	1.11939350e-01
2.76040164e+02	8.20226776e-03	6.38304846e-03	1.00214871e-02	9.49805875e-02	8.83873544e-02	1.01573821e-01	1.03182855e-01	9.47704029e-02	1.11595308e-01
2.77395186e+02	8.14226498e-03	6.33555122e-03	9.94897873e-03	9.47219416e-02	8.81380339e-02	1.01305849e-01	1.02864207e-01	9.44735851e-02	1.11254828e-01
2.78750209e+02	8.08345278e-03	6.28908912e-03	9.87781645e-03	9.44657428e-02	8.78911902e-02	1.01040295e-01	1.02549196e-01	9.41802793e-02	1.10918112e-01
2.80105231e+02	8.02565886e-03	6.24349162e-03	9.80782611e-03	9.42115408e-02	8.76463706e-02	1.00776711e-01	1.02237200e-01	9.38898622e-02	1.10584537e-01
2.81460254e+02	7.96859343e-03	6.19847194e-03	9.73871493e-03	9.39585784e-02	8.74028134e-02	1.00514343e-01	1.01927172e-01	9.36012854e-02	1.10253058e-01
2.82815276e+02	7.91207534e-03	6.15385083e-03	9.67029985e-03	9.37063823e-02	8.71600426e-02	1.00252722e-01	1.01618458e-01	9.33138934e-02	1.09923022e-01
2.84170298e+02	7.85606555e-03	6.10958966e-03	9.60254145e-03	9.34548506e-02	8.69179556e-02	9.99917456e-02	1.01310916e-01	9.30275452e-02	1.09594287e-01
2.85525321e+02	7.80059457e-03	6.06571861e-03	9.53547053e-03	9.32040628e-02	8.66766325e-02	9.97314932e-02	1.01004657e-01	9.27423511e-02	1.09266964e-01
2.86880343e+02	7.74565658e-03	6.02223193e-03	9.46908123e-03	9.29540039e-02	8.64360581e-02	9.94719498e-02	1.00699661e-01	9.24582900e-02	1.08941031e-01
2.88235366e+02	7.69124874e-03	5.97912681e-03	9.40337066e-03	9.27046664e-02	8.61962248e-02	9.92131081e-02	1.00395915e-01	9.21753516e-02	1.08616479e-01
2.89590388e+02	7.63737323e-03	5.93640540e-03	9.33834105e-03	9.24560561e-02	8.59571385e-02	9.89549736e-02	1.00093429e-01	9.18935439e-02	1.08293315e-01
2.90945411e+02	7.58402965e-03	5.89406732e-03	9.27399197e-03	9.22081717e-02	8.57187981e-02	9.86975454e-02	9.97922014e-02	9.16128654e-02	1.07971537e-01
2.92300433e+02	7.53121778e-03	5.85211235e-03	9.21032322e-03	9.19610129e-02	8.54812030e-02	9.84408229e-02	9.94922307e-02	9.13333153e-02	1.07651146e-01
2.93655456e+02	7.47893780e-03	5.81054065e-03	9.14733495e-03	9.17145800e-02	8.52443536e-02	9.81848065e-02	9.91935178e-02	9.10548942e-02	1.07332141e-01
2.95010478e+02	7.42718966e-03	5.76935219e-03	9.08502714e-03	9.14688730e-02	8.50082498e-02	9.79294961e-02	9.88960626e-02	9.07776020e-02	1.07014523e-01
2.96365501e+02	7.37597336e-03	5.72854695e-03	9.02339976e-03	9.12238917e-02	8.47728917e-02	9.76748917e-02	9.85998651e-02	9.05014387e-02	1.06698291e-01
2.97720523e+02	7.32528890e-03	5.68812496e-03	8.96245284e-03	9.09796363e-02	8.45382792e-02	9.74209934e-02	9.83049252e-02	9.02264042e-02	1.06383446e-01
2.99075546e+02	7.27513628e-03	5.64808620e-03	8.90218636e-03	9.07361067e-02	8.43044124e-02	9.71678010e-02	9.80112430e-02	8.99524986e-02	1.06069987e-01
3.00430568e+02	7.22551550e-03	5.60843068e-03	8.84260033e-03	9.04933029e-02	8.40712912e-02	9.69153147e-02	9.77188184e-02	8.96797219e-02	1.05757915e-01
3.01785591e+02	7.17642657e-03	5.56915839e-03	8.78369475e-03	9.02512250e-02	8.38389156e-02	9.66635344e-02	9.74276516e-02	8.94080740e-02	1.05447229e-01
3.03140613e+02	7.12786947e-03	5.53026934e-03	8.72546961e-03	9.00098729e-02	8.36072857e-02	9.64124601e-02	9.71377424e-02	8.91375550e-02	1.05137930e-01
3.04495636e+02	7.07984422e-03	5.49176352e-03	8.66792492e-03	8.97692466e-02	8.33764014e-02	9.61620918e-02	9.68490908e-02	8.88681649e-02	1.04830017e-01
3.05850658e+02	7.03235081e-03	5.45364094e-03	8.61106068e-03	8.95293461e-02	8.31462627e-02	9.59124296e-02	9.65616970e-02	8.85999036e-02	1.04523490e-01
3.07205681e+02	6.98538924e-03	5.41590159e-03	8.55487689e-03	8.92901715e-02	8.29168696e-02	9.56634734e-02	9.62755608e-02	8.83327712e-02	1.04218350e-01
3.08560703e+02	6.93895952e-03	5.37854548e-03	8.49937355e-03	8.90517227e-02	8.26882222e-02	9.54152232e-02	9.59906822e-02	8.80667677e-02	1.03914597e-01
3.09915726e+02	6.89306163e-03	5.34157260e-03	8.44455065e-03	8.88139997e-02	8.24603205e-02	9.51676790e-02	9.57070614e-02	8.78018931e-02	1.03612230e-01
3.11270748e+02	6.84769558e-03	5.30498296e-03	8.39040821e-03	8.85770026e-02	8.22331643e-02	9.49208408e-02	9.54246982e-02	8.75381473e-02	1.03311249e-01
3.12625771e+02	6.80286138e-03	5.26877655e-03	8.33694622e-03	8.83407312e-02	8.20067538e-02	9.46747087e-02	9.51435926e-02	8.72755303e-02	1.03011655e-01
3.13980793e+02	6.75855902e-03	5.23295337e-03	8.28416467e-03	8.81051857e-02	8.17810889e-02	9.44292826e-02	9.48637448e-02	8.70140422e-02	1.02713447e-01
3.15335816e+02	6.71478850e-03	5.19751341e-03	8.23206359e-03	8.78703661e-02	8.15561696e-02	9.41845625e-02	9.45851546e-02	8.67536830e-02	1.02416626e-01
3.16690838e+02	6.67154982e-03	5.16245669e-03	8.18064295e-03	8.76362722e-02	8.13319960e-02	9.39405485e-02	9.43078220e-02	8.64944527e-02	1.02121191e-01
3.18045861e+02	6.62884299e-03	5.12778320e-03	8.12990277e-03	8.74029042e-02	8.11085680e-02	9.36972405e-02	9.40317472e-02	8.62363512e-02	1.01827143e-01
3.19400883e+02	6.58666799e-03	5.09349293e-03	8.07984305e-03	8.71702620e-02	8.08858856e-02	9.34546385e-02	9.37569300e-02	8.59793785e-02	1.01534482e-01
3.20755906e+02	6.54502484e-03	5.05958589e-03	8.03046379e-03	8.69383456e-02	8.06639488e-02	9.32127425e-02	9.34833705e-02	8.57235347e-02	1.01243206e-01
3.22110928e+02	6.50391352e-03	5.02606206e-03	7.98176498e-03	8.67071551e-02	8.04427577e-02	9.29715525e-02	9.32110686e-02	8.54688197e-02	1.00953318e-01
3.23465951e+02	6.46333405e-03	4.99292146e-03	7.93374664e-03	8.64766904e-02	8.02223122e-02	9.27310686e-02	9.29400244e-02	8.52152336e-02	1.00664815e-01
3.24820973e+02	6.42328643e-03	4.96016408e-03	7.88640877e-03	8.62469515e-02	8.00026123e-02	9.24912907e-02	9.26702379e-02	8.49627764e-02	1.00377700e-01
3.26175996e+02	6.38377064e-03	4.92778992e-03	7.83975136e-03	8.60179384e-02	7.97836580e-02	9.22522189e-02	9.24017091e-02	8.47114479e-02	1.00091970e-01
3.27531018e+02	6.34478669e-03	4.89579897e-03	7.79377442e-03	8.57896512e-02	7.95654494e-02	9.20138531e-02	9.21344379e-02	8.44612483e-02	9.98076275e-02
3.28886041e+02	6.30633459e-03	4.86419123e-03	7.74847795e-03	8.55620898e-02	7.93479863e-02	9.17761933e-02	9.18684244e-02	8.42121776e-02	9.95246712e-02
3.30241063e+02	6.26841433e-03	4.83296670e-03	7.70386195e-03	8.53352542e-02	7.91312689e-02	9.15392395e-02	9.16036686e-02	8.39642356e-02	9.92431015e-02
3.31596086e+02	6.23102590e-03	4.80212538e-03	7.65992643e-03	8.51091445e-02	7.89152971e-02	9.13029918e-02	9.13401704e-02	8.37174225e-02	9.89629182e-02
3.32951108e+02	6.19416933e-03	4.77166726e-03	7.61667139e-03	8.48837606e-02	7.87000710e-02	9.10674501e-02	9.10779299e-02	8.34717383e-02	9.86841215e-02
3.34306131e+02	6.15784460e-03	4.74159235e-03	7.57409684e-03	8.46591025e-02	7.84855905e-02	9.08326145e-02	9.08169471e-02	8.32271828e-02	9.84067113e-02
3.35661153e+02	6.12205166e-03	4.71190059e-03	7.53220273e-03	8.44351701e-02	7.82718554e-02	9.05984847e-02	9.05572218e-02	8.29837560e-02	9.81306875e-02
3.37016176e+02	6.08679065e-03	4.68259211e-03	7.49098919e-03	8.42119638e-02	7.80588662e-02	9.03650613e-02	9.02987544e-02	8.27414584e-02	9.78560505e-02
3.38371198e+02	6.05206155e-03	4.65366689e-03	7.45045621e-03	8.39894835e-02	7.78466229e-02	9.01323441e-02	9.00415450e-02	8.25002898e-02	9.75828003e-02
3.39726220e+02	6.01786365e-03	4.62512419e-03	7.41060311e-03	8.37677272e-02	7.76351234e-02	8.99003309e-02	8.97855908e-02	8.22602476e-02	9.73109340e-02
3.41081243e+02	5.98419870e-03	4.59696583e-03	7.37143157e-03	8.35466999e-02	7.74243724e-02	8.96690273e-02	8.95308986e-02	8.20213383e-02	9.70404588e-02
3.42436265e+02	5.95106667e-03	4.56919177e-03	7.33294157e-03	8.33264014e-02	7.72143699e-02	8.94384330e-02	8.92774681e-02	8.17835616e-02	9.67713746e-02
3.43791288e+02	5.91845742e-03	4.54179143e-03	7.29512341e-03	8.31068031e-02	7.70050896e-02	8.92085166e-02	8.90252606e-02	8.15468811e-02	9.65036400e-02
3.45146310e+02	5.88639532e-03	4.51479024e-03	7.25800041e-03	8.28879741e-02	7.67965943e-02	8.89793538e-02	8.87743694e-02	8.13113846e-02	9.62373542e-02
3.46501333e+02	5.85496402e-03	4.48827546e-03	7.22165258e-03	8.26701514e-02	7.65890985e-02	8.87512044e-02	8.85251154e-02	8.10773739e-02	9.59728570e-02
3.47856355e+02	5.82433352e-03	4.46242447e-03	7.18624256e-03	8.24538173e-02	7.63830383e-02	8.85245963e-02	8.82781508e-02	8.08454628e-02	9.57108388e-02
3.49211378e+02	5.79456520e-03	4.43730133e-03	7.15182907e-03	8.22391457e-02	7.61785712e-02	8.82997202e-02	8.80337109e-02	8.06158726e-02	9.54515493e-02
3.50566400e+02	5.76562748e-03	4.41287304e-03	7.11838191e-03	8.20260471e-02	7.59756163e-02	8.80764780e-02	8.77916746e-02	8.03884893e-02	9.51948599e-02
3.51921423e+02	5.73752446e-03	4.38914391e-03	7.08590502e-03	8.18145332e-02	7.57741840e-02	8.78548825e-02	8.75520577e-02	8.01633279e-02	9.49407875e-02
3.53276445e+02	5.71025995e-03	4.36611786e-03	7.05440204e-03	8.16046147e-02	7.55742840e-02	8.76349454e-02	8.73148746e-02	7.99404019e-02	9.46893474e-02
3.54631468e+02	5.68383164e-03	4.34379250e-03	7.02387077e-03	8.13962851e-02	7.53759106e-02	8.74166596e-02	8.70801167e-02	7.97197031e-02	9.44405303e-02
3.55986490e+02	5.65823982e-03	4.32216812e-03	6.99431152e-03	8.11895452e-02	7.51790644e-02	8.72000260e-02	8.68477850e-02	7.95012325e-02	9.41943375e-02
3.57341513e+02	5.63348477e-03	4.30124499e-03	6.96572456e-03	8.09843958e-02	7.49837461e-02	8.69850454e-02	8.66178805e-02	7.92849911e-02	9.39507700e-02
3.58696535e+02	5.60956633e-03	4.28102293e-03	6.93810973e-03	8.07808364e-02	7.47899553e-02	8.67717175e-02	8.63904027e-02	7.90709782e-02	9.37098272e-02
3.60051558e+02	5.58648451e-03	4.26150195e-03	6.91146708e-03	8.05788671e-02	7.45976921e-02	8.65600421e-02	8.61653516e-02	7.88591940e-02	9.34715092e-02
3.61406580e+02	5.56423934e-03	4.24268206e-03	6.88579662e-03	8.03784879e-02	7.44069564e-02	8.63500195e-02	8.59427273e-02	7.86496385e-02	9.32358161e-02
3.62761603e+02	5.54283080e-03	4.22456323e-03	6.86109837e-03	8.01796989e-02	7.42177484e-02	8.61416494e-02	8.57225297e-02	7.84423116e-02	9.30027478e-02
3.64116625e+02	5.52225890e-03	4.20714546e-03	6.83737234e-03	7.99825000e-02	7.40300680e-02	8.59349320e-02	8.55047589e-02	7.82372134e-02	9.27723044e-02
3.65471648e+02	5.50252363e-03	4.19042872e-03	6.81461853e-03	7.97868912e-02	7.38439151e-02	8.57298673e-02	8.52894148e-02	7.80343438e-02	9.25444858e-02
3.66826670e+02	5.48362499e-03	4.17441302e-03	6.79283697e-03	7.95928725e-02	7.36592898e-02	8.55264552e-02	8.50764975e-02	7.78337028e-02	9.23192922e-02
3.68181693e+02	5.46556299e-03	4.15909832e-03	6.77202766e-03	7.94004440e-02	7.34761921e-02	8.53246958e-02	8.48660070e-02	7.76352904e-02	9.20967235e-02
3.69536715e+02	5.44833763e-03	4.14448463e-03	6.75219063e-03	7.92096055e-02	7.32946220e-02	8.51245890e-02	8.46579431e-02	7.74391066e-02	9.18767797e-02
3.70891738e+02	5.43194890e-03	4.13057193e-03	6.73332587e-03	7.90203572e-02	7.31145795e-02	8.49261349e-02	8.44523061e-02	7.72451514e-02	9.16594608e-02
3.72246760e+02	5.41639681e-03	4.11736020e-03	6.71543342e-03	7.88326990e-02	7.29360645e-02	8.47293335e-02	8.42490958e-02	7.70534247e-02	9.14447669e-02
3.73601783e+02	5.40168135e-03	4.10484943e-03	6.69851327e-03	7.86466309e-02	7.27590771e-02	8.45341846e-02	8.40483122e-02	7.68639265e-02	9.12326979e-02
3.74956805e+02	5.38780253e-03	4.09303961e-03	6.68256545e-03	7.84621529e-02	7.25836173e-02	8.43406885e-02	8.38499554e-02	7.66766569e-02	9.10232539e-02
3.76311828e+02	5.37476034e-03	4.08193071e-03	6.66758997e-03	7.82792650e-02	7.24096851e-02	8.41488450e-02	8.36540254e-02	7.64916158e-02	9.08164350e-02
3.77666850e+02	5.36255479e-03	4.07152274e-03	6.65358684e-03	7.80979673e-02	7.22372805e-02	8.39586541e-02	8.34605221e-02	7.63088032e-02	9.06122410e-02
3.79021873e+02	5.35118587e-03	4.06181567e-03	6.64055608e-03	7.79182597e-02	7.20664034e-02	8.37701160e-02	8.32694456e-02	7.61282191e-02	9.04106720e-02
3.80376895e+02	5.34065359e-03	4.05280948e-03	6.62849770e-03	7.77401422e-02	7.18970539e-02	8.35832304e-02	8.30807958e-02	7.59498634e-02	9.02117281e-02
3.81731918e+02	5.33095794e-03	4.04450417e-03	6.61741171e-03	7.75636148e-02	7.17292320e-02	8.33979976e-02	8.28945727e-02	7.57737362e-02	9.00154093e-02
3.83086940e+02	5.32209893e-03	4.03689972e-03	6.60729814e-03	7.73886775e-02	7.15629377e-02	8.32144174e-02	8.27107765e-02	7.55998374e-02	8.98217155e-02
3.84441963e+02	5.31407656e-03	4.02999612e-03	6.59815699e-03	7.72153304e-02	7.13981709e-02	8.30324898e-02	8.25294069e-02	7.54281671e-02	8.96306468e-02
3.85796985e+02	5.30689081e-03	4.02379335e-03	6.58998828e-03	7.70435733e-02	7.12349318e-02	8.28522149e-02	8.23504642e-02	7.52587251e-02	8.94422032e-02
3.87152008e+02	5.30054171e-03	4.01829139e-03	6.58279203e-03	7.68734064e-02	7.10732202e-02	8.26735927e-02	8.21739481e-02	7.50915115e-02	8.92563847e-02
3.88507030e+02	5.29502924e-03	4.01349023e-03	6.57656824e-03	7.67048296e-02	7.09130361e-02	8.24966231e-02	8.19998589e-02	7.49265264e-02	8.90731914e-02
3.89862053e+02	5.29035340e-03	4.00938986e-03	6.57131694e-03	7.65378429e-02	7.07543797e-02	8.23213062e-02	8.18281964e-02	7.47637695e-02	8.88926232e-02
3.91217075e+02	5.28651420e-03	4.00599027e-03	6.56703813e-03	7.63724464e-02	7.05972508e-02	8.21476420e-02	8.16589606e-02	7.46032410e-02	8.87146801e-02
3.92572097e+02	5.28351164e-03	4.00329143e-03	6.56373184e-03	7.62086399e-02	7.04416495e-02	8.19756304e-02	8.14921516e-02	7.44449409e-02	8.85393623e-02
3.93927120e+02	5.28134571e-03	4.00129334e-03	6.56139808e-03	7.60464236e-02	7.02875757e-02	8.18052715e-02	8.13277693e-02	7.42888691e-02	8.83666696e-02
3.95282142e+02	5.28001641e-03	3.99999598e-03	6.56003685e-03	7.58857974e-02	7.01350295e-02	8.16365653e-02	8.11658138e-02	7.41350255e-02	8.81966021e-02
3.96637165e+02	5.27952375e-03	3.99939933e-03	6.55964818e-03	7.57267613e-02	6.99840109e-02	8.14695117e-02	8.10062851e-02	7.39834103e-02	8.80291599e-02
3.97992187e+02	5.27986773e-03	3.99950338e-03	6.56023208e-03	7.55693153e-02	6.98345199e-02	8.13041108e-02	8.08491831e-02	7.38340233e-02	8.78643428e-02
3.99347210e+02	5.28104834e-03	4.00030813e-03	6.56178855e-03	7.54134595e-02	6.96865564e-02	8.11403625e-02	8.06945078e-02	7.36868646e-02	8.77021511e-02
4.00702232e+02	5.28306559e-03	4.00181354e-03	6.56431763e-03	7.52591937e-02	6.95401205e-02	8.09782669e-02	8.05422593e-02	7.35419341e-02	8.75425846e-02
4.02057255e+02	5.28591947e-03	4.00401962e-03	6.56781931e-03	7.51065181e-02	6.93952122e-02	8.08178240e-02	8.03924376e-02	7.33992318e-02	8.73856433e-02
4.03412277e+02	5.28960998e-03	4.00692635e-03	6.57229362e-03	7.49554326e-02	6.92518315e-02	8.06590338e-02	8.02450426e-02	7.32587578e-02	8.72313274e-02
4.04767300e+02	5.29413714e-03	4.01053371e-03	6.57774056e-03	7.48059372e-02	6.91099783e-02	8.05018962e-02	8.01000744e-02	7.31205120e-02	8.70796368e-02
4.06122322e+02	5.29950092e-03	4.01484169e-03	6.58416016e-03	7.46580320e-02	6.89696526e-02	8.03464113e-02	7.99575329e-02	7.29844943e-02	8.69305714e-02


==> anc/fig3c_npart3s_mid_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00334581e+00	1.00296377e+00	1.00372784e+00	2.61753269e-19	2.61753240e-19	2.61753298e-19	1.00334581e+00	1.00296377e+00	1.00372784e+00
2.32562115e+00	9.08152654e-01	8.76885535e-01	9.39419774e-01	1.21059371e-03	3.64804111e-04	2.05638330e-03	9.09363248e-01	8.77250339e-01	9.41476157e-01
3.68064363e+00	8.15790243e-01	7.60630008e-01	8.70950478e-01	7.36592028e-03	4.95652364e-03	9.77531693e-03	8.23156163e-01	7.65586532e-01	8.80725795e-01
5.03566612e+00	7.25377774e-01	6.54492739e-01	7.96262810e-01	1.94036136e-02	1.52569569e-02	2.35502704e-02	7.44781388e-01	6.69749696e-01	8.19813080e-01
6.39068861e+00	6.36974194e-01	5.58841419e-01	7.15106969e-01	3.72610709e-02	3.12016788e-02	4.33204631e-02	6.74235265e-01	5.90043098e-01	7.58427432e-01
7.74571110e+00	5.54391532e-01	4.74172640e-01	6.34610424e-01	5.68817548e-02	4.91164276e-02	6.46470820e-02	6.11273287e-01	5.23289068e-01	6.99257506e-01
9.10073358e+00	4.80908790e-01	4.00780597e-01	5.61036982e-01	7.47939373e-02	6.58420276e-02	8.37458470e-02	5.55702727e-01	4.66622625e-01	6.44782829e-01
1.04557561e+01	4.17904657e-01	3.38747007e-01	4.97062306e-01	8.95397437e-02	8.00458672e-02	9.90336202e-02	5.07444400e-01	4.18792874e-01	5.96095927e-01
1.18107786e+01	3.65193683e-01	2.87907636e-01	4.42479731e-01	1.01228879e-01	9.18096983e-02	1.10648061e-01	4.66422563e-01	3.79717334e-01	5.53127792e-01
1.31658010e+01	3.22828646e-01	2.48465411e-01	3.97191881e-01	1.09972319e-01	1.01238040e-01	1.18706598e-01	4.32800965e-01	3.49703451e-01	5.15898479e-01
1.45208235e+01	2.91025141e-01	2.20531678e-01	3.61518604e-01	1.15643835e-01	1.08210835e-01	1.23076835e-01	4.06668976e-01	3.28742513e-01	4.84595440e-01
1.58758460e+01	2.67929151e-01	2.01978591e-01	3.33879712e-01	1.18798293e-01	1.13093592e-01	1.24502993e-01	3.86727444e-01	3.15072183e-01	4.58382705e-01
1.72308685e+01	2.49748261e-01	1.88518137e-01	3.10978386e-01	1.20572432e-01	1.16649657e-01	1.24495207e-01	3.70320693e-01	3.05167793e-01	4.35473593e-01
1.85858910e+01	2.32267982e-01	1.75379972e-01	2.89155993e-01	1.22214812e-01	1.19694375e-01	1.24735250e-01	3.54482794e-01	2.95074346e-01	4.13891243e-01
1.99409135e+01	2.15625018e-01	1.62719411e-01	2.68530625e-01	1.23685032e-01	1.22007131e-01	1.25362933e-01	3.39310050e-01	2.84726541e-01	3.93893558e-01
2.12959360e+01	2.00342726e-01	1.51128493e-01	2.49556960e-01	1.24828158e-01	1.23160138e-01	1.26496178e-01	3.25170885e-01	2.74288631e-01	3.76053138e-01
2.26509585e+01	1.86171096e-01	1.40324531e-01	2.32017660e-01	1.25718203e-01	1.23523205e-01	1.27913201e-01	3.11889298e-01	2.63847736e-01	3.59930861e-01
2.40059809e+01	1.73120804e-01	1.30320599e-01	2.15921009e-01	1.26352012e-01	1.23575045e-01	1.29128980e-01	2.99472817e-01	2.53895644e-01	3.45049989e-01
2.53610034e+01	1.61233075e-01	1.21162014e-01	2.01304137e-01	1.26717368e-01	1.23469040e-01	1.29965697e-01	2.87950444e-01	2.44631054e-01	3.31269834e-01
2.67160259e+01	1.50492307e-01	1.12830267e-01	1.88154348e-01	1.26818878e-01	1.23258480e-01	1.30379276e-01	2.77311185e-01	2.36088747e-01	3.18533624e-01
2.80710484e+01	1.40875083e-01	1.05310004e-01	1.76440161e-01	1.26663591e-01	1.22957982e-01	1.30369199e-01	2.67538674e-01	2.28267986e-01	3.06809361e-01
2.94260709e+01	1.32428155e-01	9.86342811e-02	1.66222028e-01	1.26237453e-01	1.22563058e-01	1.29911848e-01	2.58665608e-01	2.21197339e-01	2.96133876e-01
3.07810934e+01	1.25177255e-01	9.28199989e-02	1.57534512e-01	1.25532717e-01	1.22060409e-01	1.29005025e-01	2.50709972e-01	2.14880408e-01	2.86539537e-01
3.21361159e+01	1.18714587e-01	8.75905964e-02	1.49838578e-01	1.24672077e-01	1.21462884e-01	1.27881271e-01	2.43386665e-01	2.09053480e-01	2.77719849e-01
3.34911384e+01	1.12673238e-01	8.26972998e-02	1.42649176e-01	1.23765929e-01	1.20789341e-01	1.26742517e-01	2.36439167e-01	2.03486640e-01	2.69391694e-01
3.48461608e+01	1.06900303e-01	7.80363460e-02	1.35764261e-01	1.22860275e-01	1.20052903e-01	1.25667647e-01	2.29760579e-01	1.98089249e-01	2.61431908e-01
3.62011833e+01	1.01400149e-01	7.36106502e-02	1.29189647e-01	1.21953804e-01	1.19255698e-01	1.24651910e-01	2.23353953e-01	1.92866348e-01	2.53841557e-01
3.75562058e+01	9.61920080e-02	6.94332009e-02	1.22950815e-01	1.21040727e-01	1.18399587e-01	1.23681868e-01	2.17232735e-01	1.87832787e-01	2.46632683e-01
3.89112283e+01	9.12671348e-02	6.54980006e-02	1.17036269e-01	1.20123677e-01	1.17494036e-01	1.22753318e-01	2.11390812e-01	1.82992037e-01	2.39789587e-01
4.02662508e+01	8.66257991e-02	6.18051567e-02	1.11446441e-01	1.19202572e-01	1.16548873e-01	1.21856270e-01	2.05828371e-01	1.78354030e-01	2.33302712e-01
4.16212733e+01	8.22694016e-02	5.83555345e-02	1.06183269e-01	1.18276991e-01	1.15573934e-01	1.20980048e-01	2.00546392e-01	1.73929468e-01	2.27163316e-01
4.29762958e+01	7.81973182e-02	5.51486164e-02	1.01246020e-01	1.17347122e-01	1.14578824e-01	1.20115421e-01	1.95544441e-01	1.69727441e-01	2.21361440e-01
4.43313183e+01	7.44095361e-02	5.21842840e-02	9.66347882e-02	1.16412964e-01	1.13571583e-01	1.19254344e-01	1.90822500e-01	1.65755867e-01	2.15889133e-01
4.56863407e+01	7.09062073e-02	4.94625385e-02	9.23498760e-02	1.15474481e-01	1.12558600e-01	1.18390363e-01	1.86380688e-01	1.62021138e-01	2.10740239e-01
4.70413632e+01	6.76873342e-02	4.69832744e-02	8.83913940e-02	1.14531686e-01	1.11544768e-01	1.17518604e-01	1.82219020e-01	1.58528042e-01	2.05909998e-01
4.83963857e+01	6.47525118e-02	4.47460179e-02	8.47590057e-02	1.13584599e-01	1.10533606e-01	1.16635592e-01	1.78337111e-01	1.55279624e-01	2.01394597e-01
4.97514082e+01	6.21024373e-02	4.27512639e-02	8.14536107e-02	1.12633182e-01	1.09527446e-01	1.15738918e-01	1.74735619e-01	1.52278710e-01	1.97192529e-01
5.11064307e+01	5.97377925e-02	4.09995050e-02	7.84760800e-02	1.11677399e-01	1.08527625e-01	1.14827173e-01	1.71415192e-01	1.49527130e-01	1.93303254e-01
5.24614532e+01	5.76529309e-02	3.94857049e-02	7.58201570e-02	1.10717550e-01	1.07534655e-01	1.13900445e-01	1.68370481e-01	1.47020360e-01	1.89720602e-01
5.38164757e+01	5.58573162e-02	3.82180918e-02	7.34965406e-02	1.09753133e-01	1.06548099e-01	1.12958167e-01	1.65610449e-01	1.44766191e-01	1.86454707e-01
5.51714981e+01	5.43607714e-02	3.72052406e-02	7.15163021e-02	1.08783627e-01	1.05566659e-01	1.12000595e-01	1.63144398e-01	1.42771900e-01	1.83516897e-01
5.65265206e+01	5.30775271e-02	3.63720116e-02	6.97830426e-02	1.07813578e-01	1.04589793e-01	1.11037364e-01	1.60891106e-01	1.40961804e-01	1.80820407e-01
5.78815431e+01	5.18959587e-02	3.56206210e-02	6.81712964e-02	1.06848904e-01	1.03618240e-01	1.10079569e-01	1.58744863e-01	1.39238861e-01	1.78250865e-01
5.92365656e+01	5.07268934e-02	3.48729381e-02	6.65808487e-02	1.05894332e-01	1.02653784e-01	1.09134879e-01	1.56621225e-01	1.37526722e-01	1.75715728e-01
6.05915881e+01	4.95708260e-02	3.41293932e-02	6.50122588e-02	1.04949834e-01	1.01696918e-01	1.08202750e-01	1.54520660e-01	1.35826311e-01	1.73215008e-01
6.19466106e+01	4.84402372e-02	3.34009224e-02	6.34795521e-02	1.04014749e-01	1.00747709e-01	1.07281789e-01	1.52454986e-01	1.34148631e-01	1.70761341e-01
6.33016331e+01	4.73298620e-02	3.26829100e-02	6.19768139e-02	1.03089357e-01	9.98066686e-02	1.06372046e-01	1.50419219e-01	1.32489579e-01	1.68348860e-01
6.46566556e+01	4.62397091e-02	3.19753627e-02	6.05040556e-02	1.02173657e-01	9.88741474e-02	1.05473167e-01	1.48413366e-01	1.30849510e-01	1.65977222e-01
6.60116780e+01	4.51706843e-02	3.12790731e-02	5.90622956e-02	1.01267601e-01	9.79504342e-02	1.04584767e-01	1.46438285e-01	1.29229507e-01	1.63647063e-01
6.73667005e+01	4.41224103e-02	3.05937095e-02	5.76511112e-02	1.00371209e-01	9.70358389e-02	1.03706578e-01	1.44493619e-01	1.27629548e-01	1.61357689e-01
6.87217230e+01	4.30948858e-02	2.99192702e-02	5.62705014e-02	9.94844804e-02	9.61306330e-02	1.02838328e-01	1.42579366e-01	1.26049903e-01	1.59108829e-01
7.00767455e+01	4.20881765e-02	2.92558122e-02	5.49205407e-02	9.86074128e-02	9.52350606e-02	1.01979765e-01	1.40695589e-01	1.24490873e-01	1.56900306e-01
7.14317680e+01	4.11022553e-02	2.86033115e-02	5.36011991e-02	9.77400071e-02	9.43493458e-02	1.01130668e-01	1.38842262e-01	1.22952657e-01	1.54731868e-01
7.27867905e+01	4.01371220e-02	2.79617678e-02	5.23124762e-02	9.68822635e-02	9.34736886e-02	1.00290838e-01	1.37019385e-01	1.21435456e-01	1.52603315e-01
7.41418130e+01	3.91927814e-02	2.73311857e-02	5.10543771e-02	9.60341816e-02	9.26082666e-02	9.94600965e-02	1.35226963e-01	1.19939452e-01	1.50514474e-01
7.54968355e+01	3.82692316e-02	2.67115640e-02	4.98268991e-02	9.51957615e-02	9.17532364e-02	9.86382866e-02	1.33464993e-01	1.18464800e-01	1.48465186e-01
7.68518579e+01	3.73664724e-02	2.61029037e-02	4.86300412e-02	9.43670033e-02	9.09087340e-02	9.78252725e-02	1.31733476e-01	1.17011638e-01	1.46455314e-01
7.82068804e+01	3.64845044e-02	2.55052063e-02	4.74638024e-02	9.35479069e-02	9.00748762e-02	9.70209376e-02	1.30032411e-01	1.15580083e-01	1.44484740e-01
7.95619029e+01	3.56233273e-02	2.49184737e-02	4.63281810e-02	9.27384723e-02	8.92517607e-02	9.62251840e-02	1.28361800e-01	1.14170234e-01	1.42553365e-01
8.09169254e+01	3.47829409e-02	2.43427079e-02	4.52231739e-02	9.19386996e-02	8.84394672e-02	9.54379320e-02	1.26721640e-01	1.12782175e-01	1.40661106e-01
8.22719479e+01	3.39633457e-02	2.37779117e-02	4.41487797e-02	9.11485887e-02	8.76380584e-02	9.46591190e-02	1.25111934e-01	1.11415970e-01	1.38807899e-01
8.36269704e+01	3.31645428e-02	2.32240884e-02	4.31049971e-02	9.03681398e-02	8.68475804e-02	9.38886993e-02	1.23532683e-01	1.10071669e-01	1.36993696e-01
8.49819929e+01	3.23865256e-02	2.26812417e-02	4.20918095e-02	8.95973521e-02	8.60680603e-02	9.31266439e-02	1.21983878e-01	1.08749302e-01	1.35218453e-01
8.63370154e+01	3.16293039e-02	2.21493762e-02	4.11092317e-02	8.88362269e-02	8.52995147e-02	9.23729390e-02	1.20465531e-01	1.07448891e-01	1.33482171e-01
8.76920378e+01	3.08928921e-02	2.16284975e-02	4.01572867e-02	8.80847657e-02	8.45419453e-02	9.16275861e-02	1.18977658e-01	1.06170443e-01	1.31784873e-01
8.90470603e+01	3.01771988e-02	2.11186081e-02	3.92357895e-02	8.73429575e-02	8.37953066e-02	9.08906085e-02	1.17520156e-01	1.04913915e-01	1.30126398e-01
9.04020828e+01	2.94823586e-02	2.06197193e-02	3.83449980e-02	8.66108188e-02	8.30596059e-02	9.01620317e-02	1.16093177e-01	1.03679325e-01	1.28507030e-01
9.17571053e+01	2.88082239e-02	2.01318328e-02	3.74846150e-02	8.58883315e-02	8.23347501e-02	8.94419129e-02	1.14696555e-01	1.02466583e-01	1.26926528e-01
9.31121278e+01	2.81511857e-02	1.96548255e-02	3.66475458e-02	8.51750537e-02	8.16196279e-02	8.87304794e-02	1.13326239e-01	1.01274453e-01	1.25378025e-01
9.44671503e+01	2.75085747e-02	1.91886024e-02	3.58285471e-02	8.44706587e-02	8.09134536e-02	8.80278639e-02	1.11979233e-01	1.00102056e-01	1.23856411e-01
9.58221728e+01	2.68805690e-02	1.87331691e-02	3.50279688e-02	8.37751684e-02	8.02162893e-02	8.73340474e-02	1.10655737e-01	9.89494584e-02	1.22362016e-01
9.71771953e+01	2.62671808e-02	1.82885255e-02	3.42458361e-02	8.30885842e-02	7.95281481e-02	8.66490202e-02	1.09355765e-01	9.78166736e-02	1.20894856e-01
9.85322177e+01	2.56683530e-02	1.78546688e-02	3.34820372e-02	8.24108990e-02	7.88490232e-02	8.59727749e-02	1.08079252e-01	9.67036919e-02	1.19454812e-01
9.98872402e+01	2.50841071e-02	1.74315989e-02	3.27366153e-02	8.17421157e-02	7.81789296e-02	8.53053018e-02	1.06826223e-01	9.56105285e-02	1.18041917e-01
1.01242263e+02	2.45144441e-02	1.70193152e-02	3.20095731e-02	8.10822342e-02	7.75178763e-02	8.46465921e-02	1.05596678e-01	9.45371915e-02	1.16656165e-01
1.02597285e+02	2.39593599e-02	1.66178167e-02	3.13009032e-02	8.04312541e-02	7.68658705e-02	8.39966378e-02	1.04390614e-01	9.34836871e-02	1.15297541e-01
1.03952308e+02	2.34188561e-02	1.62271024e-02	3.06106097e-02	7.97891756e-02	7.62229203e-02	8.33554309e-02	1.03208032e-01	9.24500227e-02	1.13966041e-01
1.05307330e+02	2.28929326e-02	1.58471717e-02	2.99386936e-02	7.91559986e-02	7.55890333e-02	8.27229639e-02	1.02048931e-01	9.14362050e-02	1.12661657e-01
1.06662353e+02	2.23815893e-02	1.54780234e-02	2.92851552e-02	7.85317232e-02	7.49642167e-02	8.20992296e-02	1.00913312e-01	9.04422401e-02	1.11384385e-01
1.08017375e+02	2.18848262e-02	1.51196566e-02	2.86499957e-02	7.79163493e-02	7.43484772e-02	8.14842214e-02	9.98011754e-02	8.94681338e-02	1.10134217e-01
1.09372398e+02	2.14026432e-02	1.47720704e-02	2.80332161e-02	7.73098769e-02	7.37418212e-02	8.08779327e-02	9.87125202e-02	8.85138916e-02	1.08911149e-01
1.10727420e+02	2.09350405e-02	1.44352637e-02	2.74348174e-02	7.67123061e-02	7.31442548e-02	8.02803575e-02	9.76473467e-02	8.75795185e-02	1.07715175e-01
1.12082443e+02	2.04820180e-02	1.41092353e-02	2.68548007e-02	7.61236369e-02	7.25557837e-02	7.96914901e-02	9.66056549e-02	8.66650190e-02	1.06546291e-01
1.13437465e+02	2.00435757e-02	1.37939843e-02	2.62931671e-02	7.55438692e-02	7.19764132e-02	7.91113252e-02	9.55874449e-02	8.57703975e-02	1.05404492e-01
1.14792488e+02	1.96197136e-02	1.34895096e-02	2.57499177e-02	7.49730030e-02	7.14061483e-02	7.85398577e-02	9.45927167e-02	8.48956580e-02	1.04289775e-01
1.16147510e+02	1.92104318e-02	1.31958100e-02	2.52250535e-02	7.44110384e-02	7.08449938e-02	7.79770830e-02	9.36214702e-02	8.40408038e-02	1.03202137e-01
1.17502533e+02	1.88157301e-02	1.29128845e-02	2.47185757e-02	7.38579753e-02	7.02929538e-02	7.74229969e-02	9.26737054e-02	8.32058383e-02	1.02141573e-01
1.18857555e+02	1.84356086e-02	1.26407319e-02	2.42304853e-02	7.33138138e-02	6.97500323e-02	7.68775953e-02	9.17494224e-02	8.23907643e-02	1.01108081e-01
1.20212578e+02	1.80700674e-02	1.23793512e-02	2.37607835e-02	7.27785539e-02	6.92162330e-02	7.63408747e-02	9.08486212e-02	8.15955843e-02	1.00101658e-01
1.21567600e+02	1.77191063e-02	1.21287414e-02	2.33094712e-02	7.22521954e-02	6.86915592e-02	7.58128317e-02	8.99713017e-02	8.08203005e-02	9.91223029e-02
1.22922623e+02	1.73827255e-02	1.18889013e-02	2.28765496e-02	7.17347385e-02	6.81760136e-02	7.52934634e-02	8.91174640e-02	8.00649150e-02	9.81700131e-02
1.24277645e+02	1.70609248e-02	1.16598301e-02	2.24620196e-02	7.12261832e-02	6.76695991e-02	7.47827674e-02	8.82871081e-02	7.93294292e-02	9.72447869e-02
1.25632667e+02	1.67537044e-02	1.14415268e-02	2.20658819e-02	7.07265294e-02	6.71723177e-02	7.42807412e-02	8.74802338e-02	7.86138445e-02	9.63466231e-02
1.26987690e+02	1.64610641e-02	1.12339907e-02	2.16881376e-02	7.02357772e-02	6.66841714e-02	7.37873830e-02	8.66968413e-02	7.79181621e-02	9.54755206e-02
1.28342712e+02	1.61830044e-02	1.10372211e-02	2.13287876e-02	6.97539266e-02	6.62051618e-02	7.33026913e-02	8.59369309e-02	7.72423830e-02	9.46314789e-02
1.29697735e+02	1.59195240e-02	1.08512168e-02	2.09878313e-02	6.92809772e-02	6.57352899e-02	7.28266645e-02	8.52005012e-02	7.65865067e-02	9.38144958e-02
1.31052757e+02	1.56706244e-02	1.06759780e-02	2.06652707e-02	6.88169296e-02	6.52745569e-02	7.23593022e-02	8.44875539e-02	7.59505350e-02	9.30245729e-02
1.32407780e+02	1.54363081e-02	1.05115066e-02	2.03611096e-02	6.83617848e-02	6.48229646e-02	7.19006049e-02	8.37980928e-02	7.53344712e-02	9.22617145e-02
1.33762802e+02	1.52165616e-02	1.03577919e-02	2.00753313e-02	6.79155373e-02	6.43805076e-02	7.14505671e-02	8.31320989e-02	7.47382995e-02	9.15258984e-02
1.35117825e+02	1.50114017e-02	1.02148467e-02	1.98079567e-02	6.74781940e-02	6.39471926e-02	7.10091955e-02	8.24895957e-02	7.41620393e-02	9.08171521e-02
1.36472847e+02	1.48208662e-02	1.00826996e-02	1.95590329e-02	6.70497699e-02	6.35230347e-02	7.05765050e-02	8.18706361e-02	7.36057343e-02	9.01355379e-02
1.37827870e+02	1.46447673e-02	9.96120929e-03	1.93283252e-02	6.66301899e-02	6.31079555e-02	7.01524243e-02	8.12749571e-02	7.30691648e-02	8.94807495e-02
1.39182892e+02	1.44833332e-02	9.85054839e-03	1.91161180e-02	6.62195453e-02	6.27020483e-02	6.97370423e-02	8.07028785e-02	7.25525967e-02	8.88531603e-02
1.40537915e+02	1.43364732e-02	9.75064911e-03	1.89222972e-02	6.58177998e-02	6.23052738e-02	6.93303257e-02	8.01542729e-02	7.20559230e-02	8.82526229e-02
1.41892937e+02	1.41966955e-02	9.65587058e-03	1.87375204e-02	6.54219609e-02	6.19145317e-02	6.89293901e-02	7.96186564e-02	7.15704023e-02	8.76669105e-02
1.43247960e+02	1.40576698e-02	9.56144573e-03	1.85538939e-02	6.50295001e-02	6.15272033e-02	6.85317970e-02	7.90871699e-02	7.10886490e-02	8.70856909e-02
1.44602982e+02	1.39196808e-02	9.46758893e-03	1.83717727e-02	6.46405312e-02	6.11434065e-02	6.81376558e-02	7.85602120e-02	7.06109954e-02	8.65094285e-02
1.45958005e+02	1.37828023e-02	9.37435575e-03	1.81912489e-02	6.42550835e-02	6.07631722e-02	6.77469948e-02	7.80378858e-02	7.01375280e-02	8.59382436e-02
1.47313027e+02	1.36468930e-02	9.28163975e-03	1.80121463e-02	6.38731007e-02	6.03864423e-02	6.73597591e-02	7.75199937e-02	6.96680821e-02	8.53719054e-02
1.48668050e+02	1.35119986e-02	9.18947528e-03	1.78345220e-02	6.34946010e-02	6.00132358e-02	6.69759661e-02	7.70065996e-02	6.92027111e-02	8.48104881e-02
1.50023072e+02	1.33781247e-02	9.09786653e-03	1.76583828e-02	6.31195866e-02	5.96435554e-02	6.65956178e-02	7.64977112e-02	6.87414219e-02	8.42540006e-02
1.51378095e+02	1.32452609e-02	9.00680577e-03	1.74837160e-02	6.27480534e-02	5.92773970e-02	6.62187099e-02	7.59933144e-02	6.82842028e-02	8.37024259e-02
1.52733117e+02	1.31134107e-02	8.91629547e-03	1.73105258e-02	6.23800028e-02	5.89147622e-02	6.58452434e-02	7.54934135e-02	6.78310577e-02	8.31557693e-02
1.54088140e+02	1.29825743e-02	8.82633593e-03	1.71388127e-02	6.20154349e-02	5.85556515e-02	6.54752184e-02	7.49980092e-02	6.73819874e-02	8.26140311e-02
1.55443162e+02	1.28527511e-02	8.73692659e-03	1.69685756e-02	6.16543494e-02	5.82000646e-02	6.51086342e-02	7.45071006e-02	6.69369912e-02	8.20772099e-02
1.56798185e+02	1.27239413e-02	8.64806764e-03	1.67998150e-02	6.12967465e-02	5.78480021e-02	6.47454908e-02	7.40206878e-02	6.64960697e-02	8.15453058e-02
1.58153207e+02	1.25961449e-02	8.55975912e-03	1.66325308e-02	6.09426260e-02	5.74994640e-02	6.43857880e-02	7.35387710e-02	6.60592231e-02	8.10183188e-02
1.59508230e+02	1.24693620e-02	8.47200101e-03	1.64667229e-02	6.05919881e-02	5.71544506e-02	6.40295255e-02	7.30613500e-02	6.56264516e-02	8.04962484e-02
1.60863252e+02	1.23435924e-02	8.38479335e-03	1.63023914e-02	6.02448326e-02	5.68129621e-02	6.36767031e-02	7.25884250e-02	6.51977554e-02	7.99790945e-02
1.62218275e+02	1.22188362e-02	8.29813617e-03	1.61395362e-02	5.99011597e-02	5.64749986e-02	6.33273207e-02	7.21199958e-02	6.47731348e-02	7.94668569e-02
1.63573297e+02	1.20950934e-02	8.21202952e-03	1.59781572e-02	5.95609692e-02	5.61405603e-02	6.29813781e-02	7.16560626e-02	6.43525899e-02	7.89595353e-02
1.64928320e+02	1.19723639e-02	8.12647345e-03	1.58182544e-02	5.92242613e-02	5.58096475e-02	6.26388751e-02	7.11966252e-02	6.39361210e-02	7.84571295e-02
1.66283342e+02	1.18506479e-02	8.04146802e-03	1.56598278e-02	5.88910359e-02	5.54822603e-02	6.22998114e-02	7.07416838e-02	6.35237283e-02	7.79596393e-02
1.67638365e+02	1.17299453e-02	7.95701329e-03	1.55028773e-02	5.85612929e-02	5.51583988e-02	6.19641871e-02	7.02912382e-02	6.31154121e-02	7.74670644e-02
1.68993387e+02	1.16102560e-02	7.87310934e-03	1.53474027e-02	5.82350325e-02	5.48380632e-02	6.16320019e-02	6.98452886e-02	6.27111725e-02	7.69794046e-02
1.70348410e+02	1.14915802e-02	7.78975627e-03	1.51934041e-02	5.79122546e-02	5.45212536e-02	6.13032556e-02	6.94038348e-02	6.23110099e-02	7.64966597e-02
1.71703432e+02	1.13739177e-02	7.70695416e-03	1.50408813e-02	5.75929592e-02	5.42079703e-02	6.09779481e-02	6.89668769e-02	6.19149245e-02	7.60188294e-02
1.73058455e+02	1.12572687e-02	7.62470312e-03	1.48898342e-02	5.72771463e-02	5.38982133e-02	6.06560793e-02	6.85344150e-02	6.15229164e-02	7.55459135e-02
1.74413477e+02	1.11416330e-02	7.54300327e-03	1.47402627e-02	5.69648159e-02	5.35919827e-02	6.03376491e-02	6.81064489e-02	6.11349860e-02	7.50779118e-02
1.75768500e+02	1.10270107e-02	7.46185474e-03	1.45921667e-02	5.66559680e-02	5.32892787e-02	6.00226573e-02	6.76829787e-02	6.07511335e-02	7.46148240e-02
1.77123522e+02	1.09134018e-02	7.38125767e-03	1.44455460e-02	5.63506026e-02	5.29901014e-02	5.97111038e-02	6.72640045e-02	6.03713591e-02	7.41566498e-02
1.78478544e+02	1.08008063e-02	7.30121220e-03	1.43004005e-02	5.60487198e-02	5.26944509e-02	5.94029886e-02	6.68495261e-02	5.99956631e-02	7.37033890e-02
1.79833567e+02	1.06892242e-02	7.22171851e-03	1.41567299e-02	5.57503194e-02	5.24023273e-02	5.90983115e-02	6.64395436e-02	5.96240458e-02	7.32550414e-02
1.81188589e+02	1.05786555e-02	7.14277677e-03	1.40145342e-02	5.54554015e-02	5.21137307e-02	5.87970723e-02	6.60340570e-02	5.92565075e-02	7.28116066e-02
1.82543612e+02	1.04691002e-02	7.06438718e-03	1.38738132e-02	5.51639662e-02	5.18286611e-02	5.84992712e-02	6.56330664e-02	5.88930483e-02	7.23730844e-02
1.83898634e+02	1.03605583e-02	6.98654993e-03	1.37345666e-02	5.48760133e-02	5.15471187e-02	5.82049079e-02	6.52365716e-02	5.85336687e-02	7.19394745e-02
1.85253657e+02	1.02530297e-02	6.90926525e-03	1.35967942e-02	5.45915430e-02	5.12691035e-02	5.79139824e-02	6.48445727e-02	5.81783688e-02	7.15107766e-02
1.86608679e+02	1.01465146e-02	6.83253336e-03	1.34604958e-02	5.43105551e-02	5.09946156e-02	5.76264946e-02	6.44570697e-02	5.78271490e-02	7.10869904e-02
1.87963702e+02	1.00410128e-02	6.75635453e-03	1.33256711e-02	5.40330498e-02	5.07236550e-02	5.73424445e-02	6.40740626e-02	5.74800095e-02	7.06681157e-02
1.89318724e+02	9.93652448e-03	6.68072901e-03	1.31923199e-02	5.37590269e-02	5.04562218e-02	5.70618321e-02	6.36955514e-02	5.71369508e-02	7.02541520e-02
1.90673747e+02	9.83304951e-03	6.60565709e-03	1.30604419e-02	5.34884866e-02	5.01923160e-02	5.67846572e-02	6.33215361e-02	5.67979731e-02	6.98450991e-02
1.92028769e+02	9.73058793e-03	6.53113907e-03	1.29300368e-02	5.32214288e-02	4.99319376e-02	5.65109199e-02	6.29520167e-02	5.64630767e-02	6.94409567e-02
1.93383792e+02	9.62913975e-03	6.45717525e-03	1.28011043e-02	5.29578535e-02	4.96750868e-02	5.62406202e-02	6.25869933e-02	5.61322620e-02	6.90417245e-02
1.94738814e+02	9.52870496e-03	6.38376601e-03	1.26736439e-02	5.26977606e-02	4.94217633e-02	5.59737579e-02	6.22264656e-02	5.58055293e-02	6.86474018e-02
1.96093837e+02	9.42928356e-03	6.31091166e-03	1.25476555e-02	5.24411502e-02	4.91719673e-02	5.57103332e-02	6.18704338e-02	5.54828789e-02	6.82579886e-02
1.97448859e+02	9.33087557e-03	6.23861248e-03	1.24231387e-02	5.21880232e-02	4.89256997e-02	5.54503468e-02	6.15188988e-02	5.51643121e-02	6.78734855e-02
1.98803882e+02	9.23348092e-03	6.16686929e-03	1.23000925e-02	5.19383764e-02	4.86829571e-02	5.51937957e-02	6.11718573e-02	5.48498264e-02	6.74938882e-02
2.00158904e+02	9.13709967e-03	6.09568211e-03	1.21785172e-02	5.16922126e-02	4.84437425e-02	5.49406826e-02	6.08293122e-02	5.45394246e-02	6.71191998e-02
2.01513927e+02	9.04173214e-03	6.02504984e-03	1.20584144e-02	5.14495436e-02	4.82080681e-02	5.46910191e-02	6.04912757e-02	5.42331179e-02	6.67494335e-02
2.02868949e+02	8.94737712e-03	5.95497886e-03	1.19397754e-02	5.12103244e-02	4.79758874e-02	5.44447615e-02	6.01577015e-02	5.39308662e-02	6.63845369e-02
2.04223972e+02	8.85403567e-03	5.88546449e-03	1.18226069e-02	5.09745942e-02	4.77472406e-02	5.42019478e-02	5.98286299e-02	5.36327051e-02	6.60245546e-02
2.05578994e+02	8.76171170e-03	5.81648836e-03	1.17069350e-02	5.07424969e-02	4.75222762e-02	5.39627176e-02	5.95042086e-02	5.33387646e-02	6.56696526e-02
2.06934017e+02	8.67038229e-03	5.74816158e-03	1.15926030e-02	5.05131894e-02	4.73001251e-02	5.37262536e-02	5.91835717e-02	5.30482867e-02	6.53188566e-02
2.08289039e+02	8.58002061e-03	5.68061363e-03	1.14794276e-02	5.02856855e-02	4.70797711e-02	5.34915998e-02	5.88657061e-02	5.27603848e-02	6.49710274e-02
2.09644062e+02	8.49062047e-03	5.61387432e-03	1.13673666e-02	5.00597571e-02	4.68609792e-02	5.32585351e-02	5.85503776e-02	5.24748535e-02	6.46259017e-02
2.10999084e+02	8.40218128e-03	5.54794640e-03	1.12564162e-02	4.98353826e-02	4.66437268e-02	5.30270383e-02	5.82375638e-02	5.21916732e-02	6.42834545e-02
2.12354107e+02	8.31470369e-03	5.48282654e-03	1.11465808e-02	4.96125862e-02	4.64280392e-02	5.27971332e-02	5.79272899e-02	5.19108658e-02	6.39437140e-02
2.13709129e+02	8.22818754e-03	5.41851546e-03	1.10378596e-02	4.93913617e-02	4.62139100e-02	5.25688135e-02	5.76195493e-02	5.16324254e-02	6.36066731e-02
2.15064152e+02	8.14263279e-03	5.35501325e-03	1.09302523e-02	4.91717076e-02	4.60013374e-02	5.23420778e-02	5.73143404e-02	5.13563506e-02	6.32723301e-02
2.16419174e+02	8.05803948e-03	5.29231956e-03	1.08237594e-02	4.89536255e-02	4.57903233e-02	5.21169277e-02	5.70116650e-02	5.10826428e-02	6.29406871e-02
2.17774197e+02	7.97440760e-03	5.23043431e-03	1.07183809e-02	4.87371150e-02	4.55808672e-02	5.18933628e-02	5.67115226e-02	5.08113015e-02	6.26117437e-02
2.19129219e+02	7.89173714e-03	5.16935741e-03	1.06141169e-02	4.85221760e-02	4.53729690e-02	5.16713830e-02	5.64139131e-02	5.05423264e-02	6.22854999e-02
2.20484242e+02	7.81002812e-03	5.10908869e-03	1.05109675e-02	4.83088086e-02	4.51666289e-02	5.14509883e-02	5.61188367e-02	5.02757175e-02	6.19619559e-02
2.21839264e+02	7.72928052e-03	5.04962804e-03	1.04089330e-02	4.80970128e-02	4.49618468e-02	5.12321789e-02	5.58262933e-02	5.00114748e-02	6.16411119e-02
2.23194287e+02	7.64949435e-03	4.99097532e-03	1.03080134e-02	4.78867886e-02	4.47586227e-02	5.10149545e-02	5.55362829e-02	4.97495980e-02	6.13229679e-02
2.24549309e+02	7.57066961e-03	4.93313040e-03	1.02082088e-02	4.76781359e-02	4.45569566e-02	5.07993153e-02	5.52488056e-02	4.94900870e-02	6.10075241e-02
2.25904332e+02	7.49280631e-03	4.87609313e-03	1.01095195e-02	4.74710549e-02	4.43568487e-02	5.05852611e-02	5.49638612e-02	4.92329418e-02	6.06947806e-02
2.27259354e+02	7.41590442e-03	4.81986337e-03	1.00119455e-02	4.72655454e-02	4.41582987e-02	5.03727921e-02	5.46814499e-02	4.89781621e-02	6.03847376e-02
2.28614377e+02	7.33996397e-03	4.76444098e-03	9.91548697e-03	4.70616076e-02	4.39613069e-02	5.01619082e-02	5.44015715e-02	4.87257478e-02	6.00773952e-02
2.29969399e+02	7.26498495e-03	4.70982582e-03	9.82014408e-03	4.68592413e-02	4.37658731e-02	4.99526095e-02	5.41242262e-02	4.84756989e-02	5.97727535e-02
2.31324421e+02	7.19096736e-03	4.65601773e-03	9.72591698e-03	4.66584465e-02	4.35719973e-02	4.97448958e-02	5.38494139e-02	4.82280151e-02	5.94708127e-02
2.32679444e+02	7.11791119e-03	4.60301658e-03	9.63280581e-03	4.64592234e-02	4.33796797e-02	4.95387672e-02	5.35771346e-02	4.79826963e-02	5.91715730e-02
2.34034466e+02	7.04581646e-03	4.55082220e-03	9.54081072e-03	4.62615719e-02	4.31889201e-02	4.93342236e-02	5.33073883e-02	4.77397423e-02	5.88750344e-02
2.35389489e+02	6.97468315e-03	4.49943444e-03	9.44993186e-03	4.60654919e-02	4.29997186e-02	4.91312652e-02	5.30401751e-02	4.74991531e-02	5.85811970e-02
2.36744511e+02	6.90451127e-03	4.44885316e-03	9.36016939e-03	4.58709835e-02	4.28120753e-02	4.89298918e-02	5.27754948e-02	4.72609284e-02	5.82900612e-02
2.38099534e+02	6.83530083e-03	4.39907819e-03	9.27152347e-03	4.56780467e-02	4.26259900e-02	4.87301035e-02	5.25133476e-02	4.70250682e-02	5.80016270e-02
2.39454556e+02	6.76705181e-03	4.35010937e-03	9.18399425e-03	4.54866815e-02	4.24414628e-02	4.85319003e-02	5.22537334e-02	4.67915722e-02	5.77158945e-02
2.40809579e+02	6.69976422e-03	4.30194655e-03	9.09758189e-03	4.52968879e-02	4.22584938e-02	4.83352821e-02	5.19966521e-02	4.65604403e-02	5.74328640e-02
2.42164601e+02	6.63343806e-03	4.25458957e-03	9.01228655e-03	4.51086659e-02	4.20770828e-02	4.81402489e-02	5.17421039e-02	4.63316724e-02	5.71525355e-02
2.43519624e+02	6.56807332e-03	4.20803826e-03	8.92810839e-03	4.49220154e-02	4.18972300e-02	4.79468008e-02	5.14900888e-02	4.61052683e-02	5.68749092e-02
2.44874646e+02	6.50367002e-03	4.16229247e-03	8.84504757e-03	4.47369366e-02	4.17189353e-02	4.77549378e-02	5.12406066e-02	4.58812278e-02	5.65999854e-02
2.46229669e+02	6.44022815e-03	4.11735203e-03	8.76310426e-03	4.45534293e-02	4.15421988e-02	4.75646598e-02	5.09936574e-02	4.56595508e-02	5.63277640e-02
2.47584691e+02	6.37774770e-03	4.07321678e-03	8.68227862e-03	4.43714936e-02	4.13670203e-02	4.73759668e-02	5.07492413e-02	4.54402371e-02	5.60582454e-02
2.48939714e+02	6.31622869e-03	4.02988657e-03	8.60257081e-03	4.41911295e-02	4.11934000e-02	4.71888589e-02	5.05073581e-02	4.52232866e-02	5.57914297e-02
2.50294736e+02	6.25567110e-03	3.98736121e-03	8.52398098e-03	4.40123369e-02	4.10213379e-02	4.70033360e-02	5.02680080e-02	4.50086991e-02	5.55273170e-02
2.51649759e+02	6.19607494e-03	3.94564057e-03	8.44650931e-03	4.38351160e-02	4.08508339e-02	4.68193981e-02	5.00311909e-02	4.47964744e-02	5.52659074e-02
2.53004781e+02	6.13744021e-03	3.90472447e-03	8.37015596e-03	4.36594666e-02	4.06818880e-02	4.66370452e-02	4.97969068e-02	4.45866125e-02	5.50072012e-02
2.54359804e+02	6.07976691e-03	3.86461275e-03	8.29492108e-03	4.34853888e-02	4.05145003e-02	4.64562774e-02	4.95651557e-02	4.43791130e-02	5.47511985e-02
2.55714826e+02	6.02305504e-03	3.82530525e-03	8.22080483e-03	4.33128826e-02	4.03486707e-02	4.62770946e-02	4.93359377e-02	4.41739760e-02	5.44978994e-02
2.57069849e+02	5.96730460e-03	3.78680182e-03	8.14780738e-03	4.31419480e-02	4.01843993e-02	4.60994968e-02	4.91092526e-02	4.39712011e-02	5.42473042e-02
2.58424871e+02	5.91251559e-03	3.74910231e-03	8.07592887e-03	4.29725850e-02	4.00216860e-02	4.59234840e-02	4.88851006e-02	4.37707883e-02	5.39994129e-02
2.59779894e+02	5.85868800e-03	3.71220655e-03	8.00516946e-03	4.28047936e-02	3.98605309e-02	4.57490562e-02	4.86634816e-02	4.35727374e-02	5.37542257e-02
2.61134916e+02	5.80582185e-03	3.67611440e-03	7.93552930e-03	4.26385737e-02	3.97009339e-02	4.55762135e-02	4.84443956e-02	4.33770483e-02	5.35117428e-02
2.62489939e+02	5.75391712e-03	3.64082571e-03	7.86700854e-03	4.24739254e-02	3.95428951e-02	4.54049557e-02	4.82278426e-02	4.31837208e-02	5.32719643e-02
2.63844961e+02	5.70297383e-03	3.60634033e-03	7.79960732e-03	4.23108487e-02	3.93864145e-02	4.52352830e-02	4.80138226e-02	4.29927548e-02	5.30348903e-02
2.65199984e+02	5.65299196e-03	3.57265812e-03	7.73332579e-03	4.21493436e-02	3.92314920e-02	4.50671953e-02	4.78023356e-02	4.28041501e-02	5.28005211e-02
2.66555006e+02	5.60397153e-03	3.53977897e-03	7.66816410e-03	4.19894101e-02	3.90781277e-02	4.49006926e-02	4.75933817e-02	4.26179066e-02	5.25688567e-02
2.67910029e+02	5.55591250e-03	3.50770267e-03	7.60412233e-03	4.18310482e-02	3.89263214e-02	4.47357749e-02	4.73869607e-02	4.24340241e-02	5.23398972e-02
2.69265051e+02	5.50881489e-03	3.47642915e-03	7.54120063e-03	4.16742577e-02	3.87760733e-02	4.45724421e-02	4.71830726e-02	4.22525025e-02	5.21136428e-02
2.70620074e+02	5.46267894e-03	3.44595853e-03	7.47939935e-03	4.15190394e-02	3.86273839e-02	4.44106949e-02	4.69817183e-02	4.20733424e-02	5.18900942e-02
2.71975096e+02	5.41750392e-03	3.41628989e-03	7.41871794e-03	4.13653916e-02	3.84802515e-02	4.42505316e-02	4.67828955e-02	4.18965414e-02	5.16692496e-02
2.73330119e+02	5.37329017e-03	3.38742351e-03	7.35915683e-03	4.12133151e-02	3.83346771e-02	4.40919531e-02	4.65866052e-02	4.17221006e-02	5.14511099e-02
2.74685141e+02	5.33004112e-03	3.35936302e-03	7.30071922e-03	4.10628167e-02	3.81906673e-02	4.39349662e-02	4.63928579e-02	4.15500303e-02	5.12356854e-02
2.76040164e+02	5.28774658e-03	3.33209718e-03	7.24339597e-03	4.09138760e-02	3.80482018e-02	4.37795502e-02	4.62016226e-02	4.13802990e-02	5.10229462e-02
2.77395186e+02	5.24641112e-03	3.30563091e-03	7.18719132e-03	4.07665021e-02	3.79072898e-02	4.36257145e-02	4.60129133e-02	4.12129207e-02	5.08129058e-02
2.78750209e+02	5.20608222e-03	3.28001604e-03	7.13214841e-03	4.06207910e-02	3.77680261e-02	4.34735559e-02	4.58268732e-02	4.10480421e-02	5.06057043e-02
2.80105231e+02	5.16661238e-03	3.25509121e-03	7.07813356e-03	4.04764447e-02	3.76301160e-02	4.33227734e-02	4.56430571e-02	4.08852072e-02	5.04009070e-02
2.81460254e+02	5.12775353e-03	3.23058519e-03	7.02492187e-03	4.03329624e-02	3.74930642e-02	4.31728607e-02	4.54607160e-02	4.07236494e-02	5.01977826e-02
2.82815276e+02	5.08935058e-03	3.20632844e-03	6.97237273e-03	4.01900310e-02	3.73565608e-02	4.30235012e-02	4.52793816e-02	4.05628893e-02	4.99958740e-02
2.84170298e+02	5.05137013e-03	3.18228444e-03	6.92045582e-03	4.00475831e-02	3.72205393e-02	4.28746268e-02	4.50989532e-02	4.04028237e-02	4.97950827e-02
2.85525321e+02	5.01383827e-03	3.15848174e-03	6.86919481e-03	3.99056712e-02	3.70850516e-02	4.27262908e-02	4.49195095e-02	4.02435333e-02	4.95954856e-02
2.86880343e+02	4.97675005e-03	3.13491492e-03	6.81858517e-03	3.97642854e-02	3.69500879e-02	4.25784830e-02	4.47410355e-02	4.00850028e-02	4.93970682e-02
2.88235366e+02	4.94010301e-03	3.11158133e-03	6.76862469e-03	3.96234208e-02	3.68156433e-02	4.24311984e-02	4.45635238e-02	3.99272246e-02	4.91998231e-02
2.89590388e+02	4.90389903e-03	3.08848301e-03	6.71931505e-03	3.94830812e-02	3.66817215e-02	4.22844408e-02	4.43869802e-02	3.97702046e-02	4.90037559e-02
2.90945411e+02	4.86813777e-03	3.06561960e-03	6.67065594e-03	3.93432658e-02	3.65483219e-02	4.21382096e-02	4.42114036e-02	3.96139415e-02	4.88088656e-02
2.92300433e+02	4.83281905e-03	3.04299091e-03	6.62264718e-03	3.92039743e-02	3.64154441e-02	4.19925044e-02	4.40367933e-02	3.94584350e-02	4.86151516e-02
2.93655456e+02	4.79794299e-03	3.02059709e-03	6.57528889e-03	3.90652069e-02	3.62830883e-02	4.18473254e-02	4.38631499e-02	3.93036854e-02	4.84226143e-02
2.95010478e+02	4.76350959e-03	2.99843812e-03	6.52858105e-03	3.89269636e-02	3.61512546e-02	4.17026727e-02	4.36904732e-02	3.91496927e-02	4.82312537e-02
2.96365501e+02	4.72951881e-03	2.97651398e-03	6.48252364e-03	3.87892445e-02	3.60199428e-02	4.15585461e-02	4.35187633e-02	3.89964568e-02	4.80410697e-02
2.97720523e+02	4.69597068e-03	2.95482469e-03	6.43711667e-03	3.86520494e-02	3.58891531e-02	4.14149457e-02	4.33480201e-02	3.88439778e-02	4.78520624e-02
2.99075546e+02	4.66286519e-03	2.93337023e-03	6.39236014e-03	3.85153784e-02	3.57588853e-02	4.12718715e-02	4.31782436e-02	3.86922555e-02	4.76642316e-02
3.00430568e+02	4.63020234e-03	2.91215062e-03	6.34825406e-03	3.83792315e-02	3.56291395e-02	4.11293235e-02	4.30094338e-02	3.85412902e-02	4.74775775e-02
3.01785591e+02	4.59798213e-03	2.89116585e-03	6.30479841e-03	3.82436087e-02	3.54999158e-02	4.09873016e-02	4.28415908e-02	3.83910816e-02	4.72921001e-02
3.03140613e+02	4.56620456e-03	2.87041590e-03	6.26199322e-03	3.81085100e-02	3.53712140e-02	4.08458060e-02	4.26747146e-02	3.82416299e-02	4.71077992e-02
3.04495636e+02	4.53486963e-03	2.84990078e-03	6.21983849e-03	3.79739354e-02	3.52430342e-02	4.07048366e-02	4.25088050e-02	3.80929350e-02	4.69246751e-02
3.05850658e+02	4.50397734e-03	2.82962047e-03	6.17833422e-03	3.78398849e-02	3.51153765e-02	4.05643933e-02	4.23438623e-02	3.79449969e-02	4.67427276e-02
3.07205681e+02	4.47352770e-03	2.80957496e-03	6.13748043e-03	3.77063585e-02	3.49882407e-02	4.04244763e-02	4.21798862e-02	3.77978157e-02	4.65619567e-02
3.08560703e+02	4.44352069e-03	2.78976424e-03	6.09727714e-03	3.75733562e-02	3.48616269e-02	4.02850854e-02	4.20168769e-02	3.76513912e-02	4.63823626e-02
3.09915726e+02	4.41395633e-03	2.77018830e-03	6.05772435e-03	3.74408780e-02	3.47355352e-02	4.01462208e-02	4.18548343e-02	3.75057235e-02	4.62039451e-02
3.11270748e+02	4.38483460e-03	2.75084712e-03	6.01882208e-03	3.73089238e-02	3.46099654e-02	4.00078823e-02	4.16937584e-02	3.73608125e-02	4.60267044e-02
3.12625771e+02	4.35615552e-03	2.73174068e-03	5.98057035e-03	3.71774938e-02	3.44849176e-02	3.98700700e-02	4.15336493e-02	3.72166583e-02	4.58506403e-02
3.13980793e+02	4.32791907e-03	2.71286896e-03	5.94296919e-03	3.70465879e-02	3.43603919e-02	3.97327839e-02	4.13745069e-02	3.70732608e-02	4.56757531e-02
3.15335816e+02	4.30012527e-03	2.69423193e-03	5.90601861e-03	3.69162060e-02	3.42363881e-02	3.95960240e-02	4.12163313e-02	3.69306200e-02	4.55020426e-02
3.16690838e+02	4.27277411e-03	2.67582957e-03	5.86971864e-03	3.67863483e-02	3.41129063e-02	3.94597903e-02	4.10591224e-02	3.67887359e-02	4.53295089e-02
3.18045861e+02	4.24586558e-03	2.65766186e-03	5.83406931e-03	3.66570146e-02	3.39899465e-02	3.93240828e-02	4.09028802e-02	3.66476084e-02	4.51581521e-02
3.19400883e+02	4.21939970e-03	2.63972877e-03	5.79907064e-03	3.65282051e-02	3.38675087e-02	3.91889015e-02	4.07476048e-02	3.65072375e-02	4.49879721e-02
3.20755906e+02	4.19337646e-03	2.62203026e-03	5.76472267e-03	3.63999196e-02	3.37455930e-02	3.90542463e-02	4.05932961e-02	3.63676232e-02	4.48189690e-02
3.22110928e+02	4.16779586e-03	2.60456629e-03	5.73102543e-03	3.62721583e-02	3.36241992e-02	3.89201174e-02	4.04399541e-02	3.62287655e-02	4.46511428e-02
3.23465951e+02	4.14265790e-03	2.58733684e-03	5.69797897e-03	3.61449210e-02	3.35033274e-02	3.87865147e-02	4.02875789e-02	3.60906642e-02	4.44844936e-02
3.24820973e+02	4.11796259e-03	2.57034187e-03	5.66558331e-03	3.60182078e-02	3.33829776e-02	3.86534381e-02	4.01361704e-02	3.59533194e-02	4.43190214e-02
3.26175996e+02	4.09370991e-03	2.55358132e-03	5.63383850e-03	3.58920188e-02	3.32631498e-02	3.85208878e-02	3.99857287e-02	3.58167311e-02	4.41547263e-02
3.27531018e+02	4.06989987e-03	2.53705516e-03	5.60274458e-03	3.57663538e-02	3.31438440e-02	3.83888636e-02	3.98362537e-02	3.56808991e-02	4.39916082e-02
3.28886041e+02	4.04653247e-03	2.52076335e-03	5.57230160e-03	3.56412129e-02	3.30250602e-02	3.82573657e-02	3.96877454e-02	3.55458235e-02	4.38296673e-02
3.30241063e+02	4.02360772e-03	2.50470583e-03	5.54250961e-03	3.55165961e-02	3.29067984e-02	3.81263939e-02	3.95402038e-02	3.54115042e-02	4.36689035e-02
3.31596086e+02	4.00112560e-03	2.48888255e-03	5.51336866e-03	3.53925034e-02	3.27890585e-02	3.79959483e-02	3.93936290e-02	3.52779411e-02	4.35093170e-02
3.32951108e+02	3.97908613e-03	2.47329346e-03	5.48487880e-03	3.52689348e-02	3.26718407e-02	3.78660290e-02	3.92480210e-02	3.51451342e-02	4.33509078e-02
3.34306131e+02	3.95748930e-03	2.45793850e-03	5.45704010e-03	3.51458904e-02	3.25551449e-02	3.77366358e-02	3.91033797e-02	3.50130834e-02	4.31936759e-02
3.35661153e+02	3.93633508e-03	2.44281758e-03	5.42985259e-03	3.50233699e-02	3.24389710e-02	3.76077688e-02	3.89597050e-02	3.48817886e-02	4.30376213e-02
3.37016176e+02	3.91562356e-03	2.42793074e-03	5.40331638e-03	3.49013736e-02	3.23233192e-02	3.74794280e-02	3.88169972e-02	3.47512500e-02	4.28827444e-02
3.38371198e+02	3.89535472e-03	2.41327791e-03	5.37743153e-03	3.47799016e-02	3.22081895e-02	3.73516136e-02	3.86752563e-02	3.46214674e-02	4.27290452e-02
3.39726220e+02	3.87552811e-03	2.39885837e-03	5.35219785e-03	3.46589528e-02	3.20935811e-02	3.72243245e-02	3.85344809e-02	3.44924394e-02	4.25765223e-02
3.41081243e+02	3.85614485e-03	2.38467365e-03	5.32761605e-03	3.45385295e-02	3.19794959e-02	3.70975631e-02	3.83946744e-02	3.43641695e-02	4.24251792e-02
3.42436265e+02	3.83720491e-03	2.37072362e-03	5.30368619e-03	3.44186317e-02	3.18659340e-02	3.69713295e-02	3.82558366e-02	3.42366576e-02	4.22750157e-02
3.43791288e+02	3.81870189e-03	2.35699913e-03	5.28040465e-03	3.42992463e-02	3.17528835e-02	3.68456091e-02	3.81179482e-02	3.41098826e-02	4.21260138e-02
3.45146310e+02	3.80065117e-03	2.34352196e-03	5.25778038e-03	3.41804048e-02	3.16403728e-02	3.67204369e-02	3.79810560e-02	3.39838947e-02	4.19782172e-02
3.46501333e+02	3.78310552e-03	2.33036712e-03	5.23584393e-03	3.40622160e-02	3.15284994e-02	3.65959326e-02	3.78453215e-02	3.38588665e-02	4.18317765e-02
3.47856355e+02	3.76617222e-03	2.31768723e-03	5.21465721e-03	3.39449006e-02	3.14174614e-02	3.64723398e-02	3.77110728e-02	3.37351487e-02	4.16869970e-02
3.49211378e+02	3.74988999e-03	2.30553748e-03	5.19424250e-03	3.38285385e-02	3.13073304e-02	3.63497465e-02	3.75784284e-02	3.36128678e-02	4.15439890e-02
3.50566400e+02	3.73423890e-03	2.29388959e-03	5.17458820e-03	3.37130885e-02	3.11980694e-02	3.62281075e-02	3.74473273e-02	3.34919590e-02	4.14026957e-02
3.51921423e+02	3.71922154e-03	2.28274734e-03	5.15569573e-03	3.35985560e-02	3.10896833e-02	3.61074286e-02	3.73177775e-02	3.33724307e-02	4.12631243e-02
3.53276445e+02	3.70484030e-03	2.27211421e-03	5.13756639e-03	3.34849459e-02	3.09821766e-02	3.59877152e-02	3.71897862e-02	3.32542908e-02	4.11252816e-02
3.54631468e+02	3.69109375e-03	2.26198823e-03	5.12019927e-03	3.33722553e-02	3.08755465e-02	3.58689641e-02	3.70633490e-02	3.31375347e-02	4.09891634e-02
3.55986490e+02	3.67798206e-03	2.25236972e-03	5.10359439e-03	3.32604845e-02	3.07697934e-02	3.57511756e-02	3.69384666e-02	3.30221631e-02	4.08547700e-02
3.57341513e+02	3.66550540e-03	2.24325902e-03	5.08775178e-03	3.31496339e-02	3.06649176e-02	3.56343503e-02	3.68151393e-02	3.29081766e-02	4.07221021e-02
3.58696535e+02	3.65366367e-03	2.23465604e-03	5.07267130e-03	3.30397033e-02	3.05609189e-02	3.55184878e-02	3.66933670e-02	3.27955749e-02	4.05911591e-02
3.60051558e+02	3.64245689e-03	2.22656089e-03	5.05835289e-03	3.29306927e-02	3.04577973e-02	3.54035881e-02	3.65731496e-02	3.26843582e-02	4.04619410e-02
3.61406580e+02	3.63188506e-03	2.21897363e-03	5.04479650e-03	3.28226021e-02	3.03555529e-02	3.52896513e-02	3.64544872e-02	3.25745265e-02	4.03344478e-02
3.62761603e+02	3.62194819e-03	2.21189433e-03	5.03200204e-03	3.27154315e-02	3.02541856e-02	3.51766774e-02	3.63373797e-02	3.24660799e-02	4.02086795e-02
3.64116625e+02	3.61264626e-03	2.20532306e-03	5.01996946e-03	3.26091810e-02	3.01536955e-02	3.50646664e-02	3.62218272e-02	3.23590185e-02	4.00846359e-02
3.65471648e+02	3.60397928e-03	2.19925986e-03	5.00869870e-03	3.25038504e-02	3.00540825e-02	3.49536183e-02	3.61078297e-02	3.22533423e-02	3.99623170e-02
3.66826670e+02	3.59594725e-03	2.19370481e-03	4.99818970e-03	3.23994398e-02	2.99553466e-02	3.48435331e-02	3.59953871e-02	3.21490514e-02	3.98417228e-02
3.68181693e+02	3.58855018e-03	2.18865794e-03	4.98844241e-03	3.22959493e-02	2.98574879e-02	3.47344107e-02	3.58844995e-02	3.20461459e-02	3.97228531e-02
3.69536715e+02	3.58178805e-03	2.18411932e-03	4.97945678e-03	3.21933788e-02	2.97605063e-02	3.46262512e-02	3.57751668e-02	3.19446257e-02	3.96057080e-02
3.70891738e+02	3.57566087e-03	2.18008898e-03	4.97123277e-03	3.20917283e-02	2.96644019e-02	3.45190547e-02	3.56673892e-02	3.18444909e-02	3.94902874e-02
3.72246760e+02	3.57016865e-03	2.17656697e-03	4.96377033e-03	3.19909978e-02	2.95691746e-02	3.44128209e-02	3.55611664e-02	3.17457416e-02	3.93765913e-02
3.73601783e+02	3.56531137e-03	2.17355333e-03	4.95706942e-03	3.18911873e-02	2.94748245e-02	3.43075501e-02	3.54564987e-02	3.16483778e-02	3.92646195e-02
3.74956805e+02	3.56108905e-03	2.17104808e-03	4.95113001e-03	3.17922968e-02	2.93813515e-02	3.42032422e-02	3.53533859e-02	3.15523996e-02	3.91543722e-02
3.76311828e+02	3.55750167e-03	2.16905127e-03	4.94595207e-03	3.16943264e-02	2.92887556e-02	3.40998971e-02	3.52518280e-02	3.14578069e-02	3.90458492e-02
3.77666850e+02	3.55454925e-03	2.16756292e-03	4.94153557e-03	3.15972759e-02	2.91970369e-02	3.39975150e-02	3.51518252e-02	3.13645998e-02	3.89390505e-02
3.79021873e+02	3.55223177e-03	2.16658305e-03	4.93788049e-03	3.15011455e-02	2.91061953e-02	3.38960957e-02	3.50533773e-02	3.12727784e-02	3.88339762e-02
3.80376895e+02	3.55054925e-03	2.16611168e-03	4.93498682e-03	3.14059351e-02	2.90162309e-02	3.37956393e-02	3.49564843e-02	3.11823425e-02	3.87306261e-02
3.81731918e+02	3.54950167e-03	2.16614881e-03	4.93285454e-03	3.13116447e-02	2.89271435e-02	3.36961458e-02	3.48611463e-02	3.10932924e-02	3.86290003e-02
3.83086940e+02	3.54908905e-03	2.16669447e-03	4.93148363e-03	3.12182743e-02	2.88389334e-02	3.35976152e-02	3.47673633e-02	3.10056278e-02	3.85290988e-02
3.84441963e+02	3.54931138e-03	2.16774865e-03	4.93087410e-03	3.11258239e-02	2.87516003e-02	3.35000474e-02	3.46751353e-02	3.09193490e-02	3.84309215e-02
3.85796985e+02	3.55016865e-03	2.16931135e-03	4.93102595e-03	3.10342935e-02	2.86651444e-02	3.34034426e-02	3.45844622e-02	3.08344558e-02	3.83344685e-02
3.87152008e+02	3.55166088e-03	2.17138258e-03	4.93193918e-03	3.09436831e-02	2.85795657e-02	3.33078006e-02	3.44953440e-02	3.07509483e-02	3.82397398e-02
3.88507030e+02	3.55378806e-03	2.17396232e-03	4.93361380e-03	3.08539928e-02	2.84948640e-02	3.32131215e-02	3.44077809e-02	3.06688264e-02	3.81467353e-02
3.89862053e+02	3.55655019e-03	2.17705055e-03	4.93604982e-03	3.07652225e-02	2.84110396e-02	3.31194054e-02	3.43217726e-02	3.05880901e-02	3.80554552e-02
3.91217075e+02	3.55994726e-03	2.18064727e-03	4.93924726e-03	3.06773721e-02	2.83280922e-02	3.30266521e-02	3.42373194e-02	3.05087395e-02	3.79658993e-02
3.92572097e+02	3.56397929e-03	2.18475245e-03	4.94320613e-03	3.05904418e-02	2.82460220e-02	3.29348617e-02	3.41544211e-02	3.04307744e-02	3.78780678e-02
3.93927120e+02	3.56864627e-03	2.18936606e-03	4.94792648e-03	3.05044315e-02	2.81648289e-02	3.28440341e-02	3.40730778e-02	3.03541950e-02	3.77919606e-02
3.95282142e+02	3.57394820e-03	2.19448808e-03	4.95340832e-03	3.04193412e-02	2.80845130e-02	3.27541695e-02	3.39932894e-02	3.02790010e-02	3.77075778e-02
3.96637165e+02	3.57988508e-03	2.20011846e-03	4.95965169e-03	3.03351710e-02	2.80050741e-02	3.26652678e-02	3.39150560e-02	3.02051926e-02	3.76249195e-02
3.97992187e+02	3.58645691e-03	2.20625718e-03	4.96665663e-03	3.02519207e-02	2.79265125e-02	3.25773290e-02	3.38383776e-02	3.01327696e-02	3.75439856e-02
3.99347210e+02	3.59366369e-03	2.21290419e-03	4.97442318e-03	3.01695905e-02	2.78488279e-02	3.24903530e-02	3.37632541e-02	3.00617321e-02	3.74647762e-02
4.00702232e+02	3.60150542e-03	2.22005944e-03	4.98295139e-03	3.00881802e-02	2.77720205e-02	3.24043399e-02	3.36896856e-02	2.99920799e-02	3.73872913e-02
4.02057255e+02	3.60998210e-03	2.22772288e-03	4.99224131e-03	3.00076900e-02	2.76960902e-02	3.23192898e-02	3.36176721e-02	2.99238131e-02	3.73115311e-02
4.03412277e+02	3.61909373e-03	2.23589447e-03	5.00229299e-03	2.99281198e-02	2.76210371e-02	3.22352025e-02	3.35472135e-02	2.98569315e-02	3.72374955e-02
4.04767300e+02	3.62884031e-03	2.24457413e-03	5.01310648e-03	2.98494696e-02	2.75468610e-02	3.21520781e-02	3.34783099e-02	2.97914352e-02	3.71651846e-02
4.06122322e+02	3.63922184e-03	2.25376183e-03	5.02468185e-03	2.97717394e-02	2.74735622e-02	3.20699166e-02	3.34109612e-02	2.97273240e-02	3.70945985e-02


==> anc/fig3d_npart1s_forward_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00063467e+00	1.00053932e+00	1.00073001e+00	9.98236086e-20	9.98235975e-20	9.98236198e-20	1.00063467e+00	1.00053932e+00	1.00073001e+00
2.32562115e+00	9.77165440e-01	9.73269359e-01	9.81061522e-01	2.76147290e-03	2.47034476e-03	3.05260104e-03	9.79926913e-01	9.75739704e-01	9.84114123e-01
3.68064363e+00	9.51938793e-01	9.44985341e-01	9.58892244e-01	8.48681397e-03	8.01669877e-03	8.95692918e-03	9.60425607e-01	9.53002040e-01	9.67849173e-01
5.03566612e+00	9.24515851e-01	9.15359561e-01	9.33672141e-01	1.76632231e-02	1.71226689e-02	1.82037772e-02	9.42179074e-01	9.32482230e-01	9.51875919e-01
6.39068861e+00	8.94925918e-01	8.84410680e-01	9.05441157e-01	3.02581837e-02	2.97426717e-02	3.07736957e-02	9.25184102e-01	9.14153351e-01	9.36214852e-01
7.74571110e+00	8.65067716e-01	8.53690234e-01	8.76445199e-01	4.41640190e-02	4.36942593e-02	4.46337788e-02	9.09231735e-01	8.97384493e-01	9.21078978e-01
9.10073358e+00	8.36566307e-01	8.24531568e-01	8.48601046e-01	5.75783842e-02	5.71107262e-02	5.80460422e-02	8.94144691e-01	8.81642294e-01	9.06647088e-01
1.04557561e+01	8.10104105e-01	7.97497368e-01	8.22710842e-01	6.97445811e-02	6.92190728e-02	7.02700893e-02	8.79848686e-01	8.66716441e-01	8.92980931e-01
1.18107786e+01	7.85629423e-01	7.72541886e-01	7.98716960e-01	8.07122388e-02	8.00859969e-02	8.13384807e-02	8.66341662e-01	8.52627883e-01	8.80055440e-01
1.31658010e+01	7.63090964e-01	7.49630425e-01	7.76551502e-01	9.05530744e-02	8.97984262e-02	9.13077226e-02	8.53644038e-01	8.39428852e-01	8.67859225e-01
1.45208235e+01	7.42548209e-01	7.28816517e-01	7.56279901e-01	9.92101829e-02	9.83080647e-02	1.00112301e-01	8.41758392e-01	8.27124581e-01	8.56392202e-01
1.58758460e+01	7.23735963e-01	7.09816269e-01	7.37655657e-01	1.06852588e-01	1.05790506e-01	1.07914670e-01	8.30588551e-01	8.15606775e-01	8.45570326e-01
1.72308685e+01	7.06110961e-01	6.92049443e-01	7.20172478e-01	1.13827085e-01	1.12598432e-01	1.15055738e-01	8.19938046e-01	8.04647876e-01	8.35228215e-01
1.85858910e+01	6.89076292e-01	6.74877295e-01	7.03275289e-01	1.20510198e-01	1.19113423e-01	1.21906972e-01	8.09586490e-01	7.93990718e-01	8.25182261e-01
1.99409135e+01	6.72651238e-01	6.58321427e-01	6.86981049e-01	1.26889788e-01	1.25323370e-01	1.28456205e-01	7.99541026e-01	7.83644797e-01	8.15437254e-01
2.12959360e+01	6.56909937e-01	6.42461957e-01	6.71357918e-01	1.32919137e-01	1.31181128e-01	1.34657146e-01	7.89829074e-01	7.73643085e-01	8.06015063e-01
2.26509585e+01	6.41817052e-01	6.27261756e-01	6.56372349e-01	1.38620524e-01	1.36709305e-01	1.40531744e-01	7.80437577e-01	7.63971060e-01	7.96904093e-01
2.40059809e+01	6.27373591e-01	6.12722550e-01	6.42024631e-01	1.43993240e-01	1.41907226e-01	1.46079253e-01	7.71366830e-01	7.54629776e-01	7.88103884e-01
2.53610034e+01	6.13586314e-01	5.98852086e-01	6.28320541e-01	1.49033161e-01	1.46770744e-01	1.51295578e-01	7.62619474e-01	7.45622829e-01	7.79616119e-01
2.67160259e+01	6.00453694e-01	5.85649206e-01	6.15258183e-01	1.53741351e-01	1.51300943e-01	1.56181760e-01	7.54195046e-01	7.36950149e-01	7.71439942e-01
2.80710484e+01	5.87965405e-01	5.73103629e-01	6.02827180e-01	1.58123271e-01	1.55503383e-01	1.60743159e-01	7.46088676e-01	7.28607011e-01	7.63570340e-01
2.94260709e+01	5.76140797e-01	5.61235901e-01	5.91045694e-01	1.62168629e-01	1.59367598e-01	1.64969660e-01	7.38309426e-01	7.20603499e-01	7.56015354e-01
3.07810934e+01	5.64991338e-01	5.50058316e-01	5.79924361e-01	1.65871370e-01	1.62887424e-01	1.68855316e-01	7.30862708e-01	7.12945740e-01	7.48779677e-01
3.21361159e+01	5.54341224e-01	5.39388361e-01	5.69294088e-01	1.69324619e-01	1.66157582e-01	1.72491657e-01	7.23665844e-01	7.05545943e-01	7.41785745e-01
3.34911384e+01	5.44032233e-01	5.29061765e-01	5.59002701e-01	1.72612187e-01	1.69263323e-01	1.75961050e-01	7.16644420e-01	6.98325088e-01	7.34963752e-01
3.48461608e+01	5.33998480e-01	5.19010272e-01	5.48986688e-01	1.75768974e-01	1.72240150e-01	1.79297797e-01	7.09767454e-01	6.91250422e-01	7.28284485e-01
3.62011833e+01	5.24241845e-01	5.09236094e-01	5.39247595e-01	1.78793984e-01	1.75087052e-01	1.82500917e-01	7.03035829e-01	6.84323147e-01	7.21748512e-01
3.75562058e+01	5.14770615e-01	4.99748100e-01	5.29793131e-01	1.81682829e-01	1.77799565e-01	1.85566093e-01	6.96453444e-01	6.77547664e-01	7.15359224e-01
3.89112283e+01	5.05581023e-01	4.90542604e-01	5.20619442e-01	1.84437503e-01	1.80379719e-01	1.88495287e-01	6.90018526e-01	6.70922323e-01	7.09114729e-01
4.02662508e+01	4.96673183e-01	4.81619953e-01	5.11726414e-01	1.87057945e-01	1.82827454e-01	1.91288437e-01	6.83731129e-01	6.64447407e-01	7.03014851e-01
4.16212733e+01	4.88047701e-01	4.72980991e-01	5.03114411e-01	1.89543836e-01	1.85142443e-01	1.93945229e-01	6.77591537e-01	6.58123434e-01	6.97059640e-01
4.29762958e+01	4.79704308e-01	4.64625645e-01	4.94782972e-01	1.91895317e-01	1.87324833e-01	1.96465802e-01	6.71599626e-01	6.51950477e-01	6.91248774e-01
4.43313183e+01	4.71642991e-01	4.56554095e-01	4.86731888e-01	1.94112396e-01	1.89374630e-01	1.98850162e-01	6.65755387e-01	6.45928725e-01	6.85582050e-01
4.56863407e+01	4.63863830e-01	4.48766609e-01	4.78961050e-01	1.96195030e-01	1.91291792e-01	2.01098267e-01	6.60058859e-01	6.40058401e-01	6.80059318e-01
4.70413632e+01	4.56366837e-01	4.41263377e-01	4.71470297e-01	1.98143211e-01	1.93076312e-01	2.03210110e-01	6.54510048e-01	6.34339689e-01	6.74680407e-01
4.83963857e+01	4.49151727e-01	4.34044276e-01	4.64259178e-01	1.99957095e-01	1.94728345e-01	2.05185844e-01	6.49108822e-01	6.28772621e-01	6.69445022e-01
4.97514082e+01	4.42218991e-01	4.27109962e-01	4.57328020e-01	2.01636415e-01	1.96247624e-01	2.07025205e-01	6.43855406e-01	6.23357586e-01	6.64353225e-01
5.11064307e+01	4.35569116e-01	4.20461076e-01	4.50677155e-01	2.03180909e-01	1.97633888e-01	2.08727929e-01	6.38750024e-01	6.18094964e-01	6.59405084e-01
5.24614532e+01	4.29198089e-01	4.14093700e-01	4.44302478e-01	2.04592745e-01	1.98889307e-01	2.10296184e-01	6.33790835e-01	6.12983007e-01	6.54598662e-01
5.38164757e+01	4.23112634e-01	4.08014772e-01	4.38210495e-01	2.05868290e-01	2.00010241e-01	2.11726338e-01	6.28980924e-01	6.08025014e-01	6.49936833e-01
5.51714981e+01	4.17319727e-01	4.02231486e-01	4.32407969e-01	2.07003767e-01	2.00992911e-01	2.13014624e-01	6.24323495e-01	6.03224397e-01	6.45422593e-01
5.65265206e+01	4.11758446e-01	3.96682254e-01	4.26834638e-01	2.08032130e-01	2.01870318e-01	2.14193943e-01	6.19790576e-01	5.98552572e-01	6.41028581e-01
5.78815431e+01	4.06349500e-01	3.91286848e-01	4.21412152e-01	2.08996265e-01	2.02685413e-01	2.15307117e-01	6.15345765e-01	5.93972261e-01	6.36719268e-01
5.92365656e+01	4.01029548e-01	3.85981153e-01	4.16077943e-01	2.09930430e-01	2.03472507e-01	2.16388353e-01	6.10959978e-01	5.89453660e-01	6.32466296e-01
6.05915881e+01	3.95798941e-01	3.80765557e-01	4.10832325e-01	2.10834437e-01	2.04231412e-01	2.17437462e-01	6.06633378e-01	5.84996969e-01	6.28269787e-01
6.19466106e+01	3.90666545e-01	3.75649079e-01	4.05684011e-01	2.11703490e-01	2.04957324e-01	2.18449656e-01	6.02370035e-01	5.80606402e-01	6.24133667e-01
6.33016331e+01	3.85628619e-01	3.70627961e-01	4.00629277e-01	2.12539611e-01	2.05652268e-01	2.19426954e-01	5.98168231e-01	5.76280230e-01	6.20056232e-01
6.46566556e+01	3.80685171e-01	3.65702245e-01	3.95668097e-01	2.13342799e-01	2.06316243e-01	2.20369354e-01	5.94027970e-01	5.72018488e-01	6.16037451e-01
6.60116780e+01	3.75836843e-01	3.60872614e-01	3.90801073e-01	2.14112703e-01	2.06948899e-01	2.21276507e-01	5.89949546e-01	5.67821513e-01	6.12077580e-01
6.73667005e+01	3.71083368e-01	3.56138827e-01	3.86027908e-01	2.14849470e-01	2.07550382e-01	2.22148559e-01	5.85932838e-01	5.63689209e-01	6.08176468e-01
6.87217230e+01	3.66424744e-01	3.51500914e-01	3.81348573e-01	2.15553100e-01	2.08120691e-01	2.22985510e-01	5.81977844e-01	5.59621605e-01	6.04334083e-01
7.00767455e+01	3.61861018e-01	3.46958952e-01	3.76763083e-01	2.16223568e-01	2.08659802e-01	2.23787334e-01	5.78084586e-01	5.55618755e-01	6.00550417e-01
7.14317680e+01	3.57392171e-01	3.42512951e-01	3.72271391e-01	2.16860884e-01	2.09167726e-01	2.24554042e-01	5.74253055e-01	5.51680676e-01	5.96825434e-01
7.27867905e+01	3.53018203e-01	3.38162937e-01	3.67873469e-01	2.17465048e-01	2.09644461e-01	2.25285635e-01	5.70483251e-01	5.47807398e-01	5.93159104e-01
7.41418130e+01	3.48739117e-01	3.33908941e-01	3.63569292e-01	2.18036059e-01	2.10090007e-01	2.25982110e-01	5.66775175e-01	5.43998949e-01	5.89551402e-01
7.54968355e+01	3.44554912e-01	3.29750990e-01	3.59358834e-01	2.18573916e-01	2.10504365e-01	2.26643468e-01	5.63128828e-01	5.40255354e-01	5.86002301e-01
7.68518579e+01	3.40465587e-01	3.25689106e-01	3.55242067e-01	2.19078621e-01	2.10887533e-01	2.27269709e-01	5.59544208e-01	5.36576640e-01	5.82511776e-01
7.82068804e+01	3.36471144e-01	3.21723318e-01	3.51218970e-01	2.19550173e-01	2.11239513e-01	2.27860833e-01	5.56021316e-01	5.32962830e-01	5.79079802e-01
7.95619029e+01	3.32571582e-01	3.17853648e-01	3.47289516e-01	2.19988571e-01	2.11560303e-01	2.28416839e-01	5.52560153e-01	5.29413951e-01	5.75706355e-01
8.09169254e+01	3.28766898e-01	3.14080116e-01	3.43453680e-01	2.20393818e-01	2.11849906e-01	2.28937730e-01	5.49160716e-01	5.25930022e-01	5.72391410e-01
8.22719479e+01	3.25057098e-01	3.10402751e-01	3.39711445e-01	2.20765910e-01	2.12108319e-01	2.29423502e-01	5.45823008e-01	5.22511070e-01	5.69134947e-01
8.36269704e+01	3.21442190e-01	3.06821584e-01	3.36062796e-01	2.21104845e-01	2.12335537e-01	2.29874152e-01	5.42547035e-01	5.19157122e-01	5.65936948e-01
8.49819929e+01	3.17922118e-01	3.03336578e-01	3.32507658e-01	2.21410647e-01	2.12531587e-01	2.30289706e-01	5.39332765e-01	5.15868166e-01	5.62797365e-01
8.63370154e+01	3.14496967e-01	2.99947841e-01	3.29046093e-01	2.21683278e-01	2.12696431e-01	2.30670125e-01	5.36180245e-01	5.12644272e-01	5.59716218e-01
8.76920378e+01	3.11166862e-01	2.96655522e-01	3.25678202e-01	2.21922679e-01	2.12830011e-01	2.31015348e-01	5.33089541e-01	5.09485533e-01	5.56693550e-01
8.90470603e+01	3.07931005e-01	2.93458818e-01	3.22403191e-01	2.22129220e-01	2.12932687e-01	2.31325753e-01	5.30060225e-01	5.06391506e-01	5.53728945e-01
9.04020828e+01	3.04790572e-01	2.90358960e-01	3.19222185e-01	2.22302357e-01	2.13003930e-01	2.31600785e-01	5.27092930e-01	5.03362890e-01	5.50822969e-01
9.17571053e+01	3.01744273e-01	2.87354636e-01	3.16133910e-01	2.22442687e-01	2.13044321e-01	2.31841053e-01	5.24186960e-01	5.00398957e-01	5.47974963e-01
9.31121278e+01	2.98760552e-01	2.84413380e-01	3.13107724e-01	2.22564796e-01	2.13068097e-01	2.32061495e-01	5.21325348e-01	4.97481476e-01	5.45169219e-01
9.44671503e+01	2.95816071e-01	2.81511176e-01	3.10120965e-01	2.22679472e-01	2.13085786e-01	2.32273158e-01	5.18495543e-01	4.94596963e-01	5.42394123e-01
9.58221728e+01	2.92912385e-01	2.78649635e-01	3.07175134e-01	2.22785998e-01	2.13096688e-01	2.32475308e-01	5.15698382e-01	4.91746323e-01	5.39650442e-01
9.71771953e+01	2.90049603e-01	2.75828876e-01	3.04270330e-01	2.22884322e-01	2.13100752e-01	2.32667891e-01	5.12933924e-01	4.88929628e-01	5.36938220e-01
9.85322177e+01	2.87227224e-01	2.73048390e-01	3.01406058e-01	2.22974675e-01	2.13098206e-01	2.32851145e-01	5.10201899e-01	4.86146596e-01	5.34257203e-01
9.98872402e+01	2.84445437e-01	2.70308379e-01	2.98582494e-01	2.23056972e-01	2.13088963e-01	2.33024981e-01	5.07502409e-01	4.83397343e-01	5.31607475e-01
1.01242263e+02	2.81704250e-01	2.67608861e-01	2.95799639e-01	2.23131207e-01	2.13073021e-01	2.33189394e-01	5.04835458e-01	4.80681882e-01	5.28989034e-01
1.02597285e+02	2.79003628e-01	2.64949805e-01	2.93057452e-01	2.23197398e-01	2.13050394e-01	2.33344402e-01	5.02201026e-01	4.78000199e-01	5.26401854e-01
1.03952308e+02	2.76343584e-01	2.62331232e-01	2.90355937e-01	2.23255538e-01	2.13021078e-01	2.33489999e-01	4.99599122e-01	4.75352309e-01	5.23845935e-01
1.05307330e+02	2.73724119e-01	2.59753150e-01	2.87695088e-01	2.23305627e-01	2.12985071e-01	2.33626183e-01	4.97029746e-01	4.72738221e-01	5.21321271e-01
1.06662353e+02	2.71145229e-01	2.57215563e-01	2.85074895e-01	2.23347666e-01	2.12942375e-01	2.33752957e-01	4.94492895e-01	4.70157938e-01	5.18827852e-01
1.08017375e+02	2.68606917e-01	2.54718480e-01	2.82495354e-01	2.23381655e-01	2.12892990e-01	2.33870319e-01	4.91988571e-01	4.67611470e-01	5.16365673e-01
1.09372398e+02	2.66109181e-01	2.52261906e-01	2.79956456e-01	2.23407593e-01	2.12836916e-01	2.33978270e-01	4.89516774e-01	4.65098822e-01	5.13934726e-01
1.10727420e+02	2.63652022e-01	2.49845850e-01	2.77458195e-01	2.23425481e-01	2.12774152e-01	2.34076810e-01	4.87077503e-01	4.62620001e-01	5.11535005e-01
1.12082443e+02	2.61235440e-01	2.47470316e-01	2.75000565e-01	2.23435319e-01	2.12704698e-01	2.34165939e-01	4.84670759e-01	4.60175015e-01	5.09166504e-01
1.13437465e+02	2.58859435e-01	2.45135313e-01	2.72583558e-01	2.23437106e-01	2.12628556e-01	2.34245656e-01	4.82296541e-01	4.57763868e-01	5.06829215e-01
1.14792488e+02	2.56524007e-01	2.42840845e-01	2.70207169e-01	2.23430843e-01	2.12545724e-01	2.34315963e-01	4.79954850e-01	4.55386569e-01	5.04523132e-01
1.16147510e+02	2.54229156e-01	2.40586920e-01	2.67871392e-01	2.23416530e-01	2.12456202e-01	2.34376858e-01	4.77645686e-01	4.53043122e-01	5.02248250e-01
1.17502533e+02	2.51974882e-01	2.38373543e-01	2.65576220e-01	2.23394166e-01	2.12359991e-01	2.34428342e-01	4.75369048e-01	4.50733534e-01	5.00004562e-01
1.18857555e+02	2.49761184e-01	2.36200721e-01	2.63321647e-01	2.23363753e-01	2.12257090e-01	2.34470415e-01	4.73124937e-01	4.48457812e-01	4.97792061e-01
1.20212578e+02	2.47588063e-01	2.34068460e-01	2.61107667e-01	2.23325288e-01	2.12147501e-01	2.34503076e-01	4.70913352e-01	4.46215960e-01	4.95610743e-01
1.21567600e+02	2.45455520e-01	2.31976764e-01	2.58934275e-01	2.23278774e-01	2.12031221e-01	2.34526326e-01	4.68734293e-01	4.44007986e-01	4.93460601e-01
1.22922623e+02	2.43363553e-01	2.29925640e-01	2.56801465e-01	2.23224209e-01	2.11908253e-01	2.34540166e-01	4.66587762e-01	4.41833893e-01	4.91341630e-01
1.24277645e+02	2.41312163e-01	2.27915094e-01	2.54709231e-01	2.23161594e-01	2.11778595e-01	2.34544593e-01	4.64473757e-01	4.39693689e-01	4.89253825e-01
1.25632667e+02	2.39301349e-01	2.25945130e-01	2.52657568e-01	2.23090929e-01	2.11642247e-01	2.34539610e-01	4.62392278e-01	4.37587377e-01	4.87197179e-01
1.26987690e+02	2.37331113e-01	2.24015754e-01	2.50646472e-01	2.23012213e-01	2.11499210e-01	2.34525216e-01	4.60343326e-01	4.35514965e-01	4.85171687e-01
1.28342712e+02	2.35401454e-01	2.22126972e-01	2.48675936e-01	2.22925447e-01	2.11349484e-01	2.34501410e-01	4.58326901e-01	4.33476456e-01	4.83177346e-01
1.29697735e+02	2.33512370e-01	2.20278786e-01	2.46745955e-01	2.22830631e-01	2.11193068e-01	2.34468194e-01	4.56343001e-01	4.31471854e-01	4.81214148e-01
1.31052757e+02	2.31663865e-01	2.18471204e-01	2.44856525e-01	2.22727764e-01	2.11029963e-01	2.34425566e-01	4.54391629e-01	4.29501167e-01	4.79282091e-01
1.32407780e+02	2.29855941e-01	2.16704235e-01	2.43007647e-01	2.22616845e-01	2.10860167e-01	2.34373524e-01	4.52472787e-01	4.27564402e-01	4.77381172e-01
1.33762802e+02	2.28088577e-01	2.14977860e-01	2.41199294e-01	2.22497883e-01	2.10683687e-01	2.34312079e-01	4.50586459e-01	4.25661546e-01	4.75511372e-01
1.35117825e+02	2.26361800e-01	2.13292112e-01	2.39431488e-01	2.22370866e-01	2.10500514e-01	2.34241218e-01	4.48732666e-01	4.23792626e-01	4.73672706e-01
1.36472847e+02	2.24675677e-01	2.11647062e-01	2.37704291e-01	2.22235772e-01	2.10310627e-01	2.34160916e-01	4.46911448e-01	4.21957689e-01	4.71865207e-01
1.37827870e+02	2.23029882e-01	2.10042386e-01	2.36017377e-01	2.22092714e-01	2.10114130e-01	2.34071299e-01	4.45122596e-01	4.20156516e-01	4.70088676e-01
1.39182892e+02	2.21424810e-01	2.08478487e-01	2.34371133e-01	2.21941555e-01	2.09910897e-01	2.33972214e-01	4.43366365e-01	4.18389383e-01	4.68343348e-01
1.40537915e+02	2.19860305e-01	2.06955209e-01	2.32765400e-01	2.21782350e-01	2.09700978e-01	2.33863722e-01	4.41642655e-01	4.16656187e-01	4.66629123e-01
1.41892937e+02	2.18323413e-01	2.05459452e-01	2.31187375e-01	2.21619651e-01	2.09488519e-01	2.33750783e-01	4.39943065e-01	4.14947971e-01	4.64938158e-01
1.43247960e+02	2.16803192e-01	2.03980145e-01	2.29626239e-01	2.21457307e-01	2.09277025e-01	2.33637589e-01	4.38260499e-01	4.13257171e-01	4.63263828e-01
1.44602982e+02	2.15300133e-01	2.02517787e-01	2.28082479e-01	2.21295144e-01	2.09066338e-01	2.33523950e-01	4.36595277e-01	4.11584125e-01	4.61606429e-01
1.45958005e+02	2.13814364e-01	2.01072508e-01	2.26556220e-01	2.21133118e-01	2.08856417e-01	2.33409818e-01	4.34947482e-01	4.09928925e-01	4.59966038e-01
1.47313027e+02	2.12345641e-01	1.99644062e-01	2.25047219e-01	2.20971313e-01	2.08647340e-01	2.33295287e-01	4.33316954e-01	4.08291402e-01	4.58342506e-01
1.48668050e+02	2.10894042e-01	1.98232530e-01	2.23555553e-01	2.20809704e-01	2.08439082e-01	2.33180326e-01	4.31703745e-01	4.06671612e-01	4.56735879e-01
1.50023072e+02	2.09459577e-01	1.96837922e-01	2.22081232e-01	2.20648285e-01	2.08231640e-01	2.33064931e-01	4.30107862e-01	4.05069561e-01	4.55146163e-01
1.51378095e+02	2.08042228e-01	1.95460221e-01	2.20624235e-01	2.20487064e-01	2.08025019e-01	2.32949110e-01	4.28529293e-01	4.03485240e-01	4.53573345e-01
1.52733117e+02	2.06642002e-01	1.94099435e-01	2.19184569e-01	2.20326039e-01	2.07819218e-01	2.32832860e-01	4.26968041e-01	4.01918653e-01	4.52017429e-01
1.54088140e+02	2.05258899e-01	1.92755565e-01	2.17762233e-01	2.20165208e-01	2.07614236e-01	2.32716181e-01	4.25424107e-01	4.00369801e-01	4.50478413e-01
1.55443162e+02	2.03892917e-01	1.91428610e-01	2.16357224e-01	2.20004574e-01	2.07410075e-01	2.32599073e-01	4.23897490e-01	3.98838685e-01	4.48956296e-01
1.56798185e+02	2.02544057e-01	1.90118572e-01	2.14969542e-01	2.19844134e-01	2.07206733e-01	2.32481536e-01	4.22388191e-01	3.97325305e-01	4.47451078e-01
1.58153207e+02	2.01212319e-01	1.88825452e-01	2.13599186e-01	2.19683890e-01	2.07004210e-01	2.32363571e-01	4.20896210e-01	3.95829663e-01	4.45962756e-01
1.59508230e+02	1.99897703e-01	1.87549251e-01	2.12246155e-01	2.19523842e-01	2.06802508e-01	2.32245176e-01	4.19421545e-01	3.94351759e-01	4.44491332e-01
1.60863252e+02	1.98600209e-01	1.86289969e-01	2.10910449e-01	2.19363989e-01	2.06601625e-01	2.32126353e-01	4.17964198e-01	3.92891594e-01	4.43036802e-01
1.62218275e+02	1.97319837e-01	1.85047608e-01	2.09592066e-01	2.19204332e-01	2.06401562e-01	2.32007102e-01	4.16524169e-01	3.91449170e-01	4.41599167e-01
1.63573297e+02	1.96056587e-01	1.83822169e-01	2.08291005e-01	2.19044870e-01	2.06202319e-01	2.31887421e-01	4.15101457e-01	3.90024488e-01	4.40178426e-01
1.64928320e+02	1.94810459e-01	1.82613652e-01	2.07007266e-01	2.18885603e-01	2.06003895e-01	2.31767312e-01	4.13696062e-01	3.88617547e-01	4.38774578e-01
1.66283342e+02	1.93581453e-01	1.81422057e-01	2.05740848e-01	2.18726532e-01	2.05806291e-01	2.31646774e-01	4.12307985e-01	3.87228349e-01	4.37387622e-01
1.67638365e+02	1.92369569e-01	1.80247387e-01	2.04491750e-01	2.18567657e-01	2.05609507e-01	2.31525807e-01	4.10937225e-01	3.85856894e-01	4.36017557e-01
1.68993387e+02	1.91174806e-01	1.79089642e-01	2.03259970e-01	2.18408977e-01	2.05413543e-01	2.31404411e-01	4.09583783e-01	3.84503185e-01	4.34664382e-01
1.70348410e+02	1.89997166e-01	1.77948823e-01	2.02045509e-01	2.18250492e-01	2.05218398e-01	2.31282587e-01	4.08247658e-01	3.83167221e-01	4.33328096e-01
1.71703432e+02	1.88836648e-01	1.76824930e-01	2.00848366e-01	2.18092203e-01	2.05024073e-01	2.31160334e-01	4.06928851e-01	3.81849003e-01	4.32008699e-01
1.73058455e+02	1.87693251e-01	1.75717964e-01	1.99668539e-01	2.17934110e-01	2.04830568e-01	2.31037652e-01	4.05627361e-01	3.80548531e-01	4.30706191e-01
1.74413477e+02	1.86566977e-01	1.74627926e-01	1.98506027e-01	2.17776212e-01	2.04637882e-01	2.30914541e-01	4.04343189e-01	3.79265808e-01	4.29420569e-01
1.75768500e+02	1.85457824e-01	1.73554817e-01	1.97360831e-01	2.17618509e-01	2.04446016e-01	2.30791002e-01	4.03076333e-01	3.78000834e-01	4.28151833e-01
1.77123522e+02	1.84365794e-01	1.72498638e-01	1.96232950e-01	2.17461002e-01	2.04254970e-01	2.30667034e-01	4.01826796e-01	3.76753608e-01	4.26899983e-01
1.78478544e+02	1.83290885e-01	1.71459389e-01	1.95122381e-01	2.17303690e-01	2.04064744e-01	2.30542637e-01	4.00594576e-01	3.75524133e-01	4.25665018e-01
1.79833567e+02	1.82233099e-01	1.70437071e-01	1.94029126e-01	2.17146574e-01	2.03875337e-01	2.30417811e-01	3.99379673e-01	3.74312408e-01	4.24446937e-01
1.81188589e+02	1.81192434e-01	1.69431685e-01	1.92953183e-01	2.16989654e-01	2.03686750e-01	2.30292557e-01	3.98182087e-01	3.73118435e-01	4.23245740e-01
1.82543612e+02	1.80168891e-01	1.68443231e-01	1.91894551e-01	2.16832928e-01	2.03498983e-01	2.30166874e-01	3.97001820e-01	3.71942214e-01	4.22061425e-01
1.83898634e+02	1.79162470e-01	1.67471711e-01	1.90853230e-01	2.16676399e-01	2.03312035e-01	2.30040762e-01	3.95838869e-01	3.70783746e-01	4.20893992e-01
1.85253657e+02	1.78173172e-01	1.66517124e-01	1.89829219e-01	2.16520064e-01	2.03125907e-01	2.29914222e-01	3.94693236e-01	3.69643031e-01	4.19743441e-01
1.86608679e+02	1.77200995e-01	1.65579472e-01	1.88822518e-01	2.16363926e-01	2.02940599e-01	2.29787252e-01	3.93564920e-01	3.68520070e-01	4.18609770e-01
1.87963702e+02	1.76245940e-01	1.64658754e-01	1.87833126e-01	2.16207982e-01	2.02756110e-01	2.29659854e-01	3.92453922e-01	3.67414864e-01	4.17492980e-01
1.89318724e+02	1.75308007e-01	1.63754972e-01	1.86861041e-01	2.16052235e-01	2.02572441e-01	2.29532028e-01	3.91360242e-01	3.66327414e-01	4.16393069e-01
1.90673747e+02	1.74387196e-01	1.62868127e-01	1.85906265e-01	2.15896682e-01	2.02389592e-01	2.29403772e-01	3.90283878e-01	3.65257719e-01	4.15310037e-01
1.92028769e+02	1.73483507e-01	1.61998218e-01	1.84968795e-01	2.15741325e-01	2.02207563e-01	2.29275088e-01	3.89224832e-01	3.64205781e-01	4.14243884e-01
1.93383792e+02	1.72596940e-01	1.61145247e-01	1.84048633e-01	2.15586164e-01	2.02026353e-01	2.29145975e-01	3.88183104e-01	3.63171600e-01	4.13194608e-01
1.94738814e+02	1.71727494e-01	1.60309213e-01	1.83145776e-01	2.15431198e-01	2.01845963e-01	2.29016434e-01	3.87158692e-01	3.62155176e-01	4.12162209e-01
1.96093837e+02	1.70875171e-01	1.59490117e-01	1.82260224e-01	2.15276428e-01	2.01666392e-01	2.28886463e-01	3.86151598e-01	3.61156510e-01	4.11146687e-01
1.97448859e+02	1.70039975e-01	1.58687967e-01	1.81391983e-01	2.15121853e-01	2.01487642e-01	2.28756064e-01	3.85161828e-01	3.60175608e-01	4.10148047e-01
1.98803882e+02	1.69221885e-01	1.57902739e-01	1.80541031e-01	2.14967474e-01	2.01309710e-01	2.28625237e-01	3.84189359e-01	3.59212450e-01	4.09166268e-01
2.00158904e+02	1.68420921e-01	1.57134455e-01	1.79707387e-01	2.14813290e-01	2.01132599e-01	2.28493980e-01	3.83234211e-01	3.58267054e-01	4.08201367e-01
2.01513927e+02	1.67637161e-01	1.56383194e-01	1.78891129e-01	2.14659300e-01	2.00956308e-01	2.28362292e-01	3.82296462e-01	3.57339502e-01	4.07253422e-01
2.02868949e+02	1.66870305e-01	1.55648655e-01	1.78091955e-01	2.14505509e-01	2.00780834e-01	2.28230184e-01	3.81375813e-01	3.56429488e-01	4.06322138e-01
2.04223972e+02	1.66120613e-01	1.54931099e-01	1.77310126e-01	2.14351912e-01	2.00606180e-01	2.28097645e-01	3.80472525e-01	3.55537279e-01	4.05407771e-01
2.05578994e+02	1.65389053e-01	1.54231490e-01	1.76546617e-01	2.14198501e-01	2.00432363e-01	2.27964640e-01	3.79587555e-01	3.54663852e-01	4.04511257e-01
2.06934017e+02	1.64669963e-01	1.53544197e-01	1.75795729e-01	2.14045331e-01	2.00259285e-01	2.27831377e-01	3.78715294e-01	3.53803482e-01	4.03627106e-01
2.08289039e+02	1.63956719e-01	1.52862640e-01	1.75050798e-01	2.13892464e-01	2.00086830e-01	2.27698098e-01	3.77849183e-01	3.52949470e-01	4.02748896e-01
2.09644062e+02	1.63247789e-01	1.52185294e-01	1.74310284e-01	2.13739915e-01	1.99914972e-01	2.27564859e-01	3.76987704e-01	3.52100266e-01	4.01875143e-01
2.10999084e+02	1.62543028e-01	1.51512016e-01	1.73574039e-01	2.13587686e-01	1.99743708e-01	2.27431665e-01	3.76130714e-01	3.51255724e-01	4.01005704e-01
2.12354107e+02	1.61842598e-01	1.50842968e-01	1.72842229e-01	2.13435776e-01	1.99573042e-01	2.27298510e-01	3.75278374e-01	3.50416010e-01	4.00140739e-01
2.13709129e+02	1.61146459e-01	1.50178108e-01	1.72114810e-01	2.13284184e-01	1.99402972e-01	2.27165396e-01	3.74430643e-01	3.49581080e-01	3.99280206e-01
2.15064152e+02	1.60454599e-01	1.49517425e-01	1.71391772e-01	2.13132911e-01	1.99233498e-01	2.27032323e-01	3.73587509e-01	3.48750923e-01	3.98424095e-01
2.16419174e+02	1.59767029e-01	1.48860932e-01	1.70673127e-01	2.12981956e-01	1.99064621e-01	2.26899291e-01	3.72748985e-01	3.47925553e-01	3.97572418e-01
2.17774197e+02	1.59083748e-01	1.48208625e-01	1.69958871e-01	2.12831320e-01	1.98896340e-01	2.26766300e-01	3.71915068e-01	3.47104964e-01	3.96725171e-01
2.19129219e+02	1.58404753e-01	1.47560504e-01	1.69249003e-01	2.12681002e-01	1.98728655e-01	2.26633350e-01	3.71085756e-01	3.46289158e-01	3.95882353e-01
2.20484242e+02	1.57730047e-01	1.46916569e-01	1.68543526e-01	2.12531004e-01	1.98561566e-01	2.26500441e-01	3.70261051e-01	3.45478135e-01	3.95043966e-01
2.21839264e+02	1.57059629e-01	1.46276820e-01	1.67842437e-01	2.12381324e-01	1.98395074e-01	2.26367573e-01	3.69440952e-01	3.44671895e-01	3.94210009e-01
2.23194287e+02	1.56393498e-01	1.45641258e-01	1.67145737e-01	2.12231962e-01	1.98229179e-01	2.26234745e-01	3.68625460e-01	3.43870437e-01	3.93380482e-01
2.24549309e+02	1.55731654e-01	1.45009882e-01	1.66453427e-01	2.12082919e-01	1.98063879e-01	2.26101959e-01	3.67814574e-01	3.43073762e-01	3.92555385e-01
2.25904332e+02	1.55074099e-01	1.44382693e-01	1.65765505e-01	2.11934195e-01	1.97899177e-01	2.25969213e-01	3.67008294e-01	3.42281870e-01	3.91734718e-01
2.27259354e+02	1.54420831e-01	1.43759690e-01	1.65081972e-01	2.11785789e-01	1.97735070e-01	2.25836508e-01	3.66206621e-01	3.41494760e-01	3.90918481e-01
2.28614377e+02	1.53771851e-01	1.43140874e-01	1.64402829e-01	2.11637702e-01	1.97571560e-01	2.25703845e-01	3.65409554e-01	3.40712434e-01	3.90106673e-01
2.29969399e+02	1.53127159e-01	1.42526245e-01	1.63728074e-01	2.11489934e-01	1.97408646e-01	2.25571222e-01	3.64617093e-01	3.39934891e-01	3.89299296e-01
2.31324421e+02	1.52486755e-01	1.41915802e-01	1.63057708e-01	2.11342484e-01	1.97246328e-01	2.25438640e-01	3.63829239e-01	3.39162130e-01	3.88496348e-01
2.32679444e+02	1.51850638e-01	1.41309546e-01	1.62391730e-01	2.11195353e-01	1.97084607e-01	2.25306099e-01	3.63045991e-01	3.38394153e-01	3.87697829e-01
2.34034466e+02	1.51218809e-01	1.40707477e-01	1.61730142e-01	2.11048540e-01	1.96923482e-01	2.25173599e-01	3.62267350e-01	3.37630959e-01	3.86903740e-01
2.35389489e+02	1.50591268e-01	1.40109594e-01	1.61072942e-01	2.10902047e-01	1.96762954e-01	2.25041140e-01	3.61493315e-01	3.36872548e-01	3.86114081e-01
2.36744511e+02	1.49968015e-01	1.39515899e-01	1.60420130e-01	2.10755871e-01	1.96603022e-01	2.24908721e-01	3.60723886e-01	3.36118920e-01	3.85328852e-01
2.38099534e+02	1.49349049e-01	1.38926390e-01	1.59771707e-01	2.10610015e-01	1.96443686e-01	2.24776344e-01	3.59959064e-01	3.35370076e-01	3.84548051e-01
2.39454556e+02	1.48734371e-01	1.38341069e-01	1.59127673e-01	2.10464477e-01	1.96284946e-01	2.24644008e-01	3.59198848e-01	3.34626015e-01	3.83771681e-01
2.40809579e+02	1.48123981e-01	1.37759934e-01	1.58488027e-01	2.10319258e-01	1.96126803e-01	2.24511712e-01	3.58443238e-01	3.33886737e-01	3.82999739e-01
2.42164601e+02	1.47517878e-01	1.37182987e-01	1.57852770e-01	2.10174357e-01	1.95969256e-01	2.24379457e-01	3.57692235e-01	3.33152243e-01	3.82232227e-01
2.43519624e+02	1.46916063e-01	1.36610226e-01	1.57221901e-01	2.10029775e-01	1.95812306e-01	2.24247244e-01	3.56945838e-01	3.32422532e-01	3.81469145e-01
2.44874646e+02	1.46318536e-01	1.36041653e-01	1.56595420e-01	2.09885511e-01	1.95655952e-01	2.24115071e-01	3.56204048e-01	3.31697605e-01	3.80710491e-01
2.46229669e+02	1.45725297e-01	1.35477267e-01	1.55973328e-01	2.09741567e-01	1.95500194e-01	2.23982939e-01	3.55466864e-01	3.30977461e-01	3.79956267e-01
2.47584691e+02	1.45136346e-01	1.34917068e-01	1.55355624e-01	2.09597940e-01	1.95345032e-01	2.23850848e-01	3.54734286e-01	3.30262100e-01	3.79206472e-01
2.48939714e+02	1.44551682e-01	1.34361056e-01	1.54742308e-01	2.09454633e-01	1.95190467e-01	2.23718798e-01	3.54006315e-01	3.29551523e-01	3.78461106e-01
2.50294736e+02	1.43971306e-01	1.33809232e-01	1.54133380e-01	2.09311644e-01	1.95036499e-01	2.23586789e-01	3.53282950e-01	3.28845730e-01	3.77720169e-01
2.51649759e+02	1.43395218e-01	1.33261595e-01	1.53528841e-01	2.09168974e-01	1.94883126e-01	2.23454821e-01	3.52564191e-01	3.28144721e-01	3.76983662e-01
2.53004781e+02	1.42823417e-01	1.32718145e-01	1.52928689e-01	2.09026622e-01	1.94730350e-01	2.23322894e-01	3.51850039e-01	3.27448495e-01	3.76251583e-01
2.54359804e+02	1.42255904e-01	1.32178883e-01	1.52332926e-01	2.08884589e-01	1.94578170e-01	2.23191008e-01	3.51140493e-01	3.26757053e-01	3.75523934e-01
2.55714826e+02	1.41692679e-01	1.31643808e-01	1.51741551e-01	2.08742875e-01	1.94426587e-01	2.23059163e-01	3.50435554e-01	3.26070395e-01	3.74800713e-01
2.57069849e+02	1.41133742e-01	1.31112921e-01	1.51154563e-01	2.08601479e-01	1.94275600e-01	2.22927358e-01	3.49735221e-01	3.25388520e-01	3.74081922e-01
2.58424871e+02	1.40579092e-01	1.30586221e-01	1.50571964e-01	2.08460402e-01	1.94125209e-01	2.22795595e-01	3.49039494e-01	3.24711429e-01	3.73367559e-01
2.59779894e+02	1.40028731e-01	1.30063708e-01	1.49993753e-01	2.08319643e-01	1.93975414e-01	2.22663872e-01	3.48348374e-01	3.24039122e-01	3.72657625e-01
2.61134916e+02	1.39482656e-01	1.29545383e-01	1.49419930e-01	2.08179203e-01	1.93826216e-01	2.22532191e-01	3.47661860e-01	3.23371599e-01	3.71952120e-01
2.62489939e+02	1.38940870e-01	1.29031246e-01	1.48850494e-01	2.08039082e-01	1.93677614e-01	2.22400550e-01	3.46979952e-01	3.22708860e-01	3.71251044e-01
2.63844961e+02	1.38403372e-01	1.28521297e-01	1.48285447e-01	2.07899280e-01	1.93529609e-01	2.22268950e-01	3.46302651e-01	3.22050905e-01	3.70554397e-01
2.65199984e+02	1.37870161e-01	1.28015534e-01	1.47724787e-01	2.07759796e-01	1.93382199e-01	2.22137392e-01	3.45629956e-01	3.21397734e-01	3.69862179e-01
2.66555006e+02	1.37341238e-01	1.27513960e-01	1.47168515e-01	2.07620630e-01	1.93235387e-01	2.22005874e-01	3.44961868e-01	3.20749347e-01	3.69174389e-01
2.67910029e+02	1.36816602e-01	1.27016573e-01	1.46616631e-01	2.07481784e-01	1.93089170e-01	2.21874397e-01	3.44298386e-01	3.20105743e-01	3.68491028e-01
2.69265051e+02	1.36296255e-01	1.26523374e-01	1.46069135e-01	2.07343255e-01	1.92943550e-01	2.21742961e-01	3.43639510e-01	3.19466924e-01	3.67812096e-01
2.70620074e+02	1.35780195e-01	1.26034364e-01	1.45526027e-01	2.07205046e-01	1.92798526e-01	2.21611566e-01	3.42985241e-01	3.18832890e-01	3.67137593e-01
2.71975096e+02	1.35268422e-01	1.25549539e-01	1.44987305e-01	2.07067155e-01	1.92654098e-01	2.21480212e-01	3.42335577e-01	3.18203637e-01	3.66467518e-01
2.73330119e+02	1.34760937e-01	1.25068902e-01	1.44452971e-01	2.06929583e-01	1.92510266e-01	2.21348899e-01	3.41690519e-01	3.17579168e-01	3.65801870e-01
2.74685141e+02	1.34257748e-01	1.24592462e-01	1.43923034e-01	2.06792331e-01	1.92367034e-01	2.21217628e-01	3.41050079e-01	3.16959496e-01	3.65140662e-01
2.76040164e+02	1.33758828e-01	1.24120190e-01	1.43397465e-01	2.06655393e-01	1.92224391e-01	2.21086395e-01	3.40414221e-01	3.16344581e-01	3.64483860e-01
2.77395186e+02	1.33264189e-01	1.23652101e-01	1.42876277e-01	2.06518771e-01	1.92082342e-01	2.20955201e-01	3.39782960e-01	3.15734442e-01	3.63831479e-01
2.78750209e+02	1.32773961e-01	1.23188319e-01	1.42359602e-01	2.06382506e-01	1.91940938e-01	2.20824073e-01	3.39156466e-01	3.15129258e-01	3.63183675e-01
2.80105231e+02	1.32287742e-01	1.22728452e-01	1.41847032e-01	2.06246474e-01	1.91800018e-01	2.20692930e-01	3.38534216e-01	3.14528470e-01	3.62539962e-01
2.81460254e+02	1.31804860e-01	1.22271834e-01	1.41337886e-01	2.06110472e-01	1.91659307e-01	2.20561637e-01	3.37915332e-01	3.13931141e-01	3.61899524e-01
2.82815276e+02	1.31324894e-01	1.21818050e-01	1.40831737e-01	2.05974372e-01	1.91518633e-01	2.20430111e-01	3.37299266e-01	3.13336683e-01	3.61261848e-01
2.84170298e+02	1.30847752e-01	1.21367011e-01	1.40328494e-01	2.05838146e-01	1.91377961e-01	2.20298332e-01	3.36685899e-01	3.12744972e-01	3.60626826e-01
2.85525321e+02	1.30373507e-01	1.20918786e-01	1.39828228e-01	2.05701816e-01	1.91237317e-01	2.20166315e-01	3.36075323e-01	3.12156104e-01	3.59994543e-01
2.86880343e+02	1.29902144e-01	1.20473363e-01	1.39330925e-01	2.05565378e-01	1.91096698e-01	2.20034058e-01	3.35467522e-01	3.11570061e-01	3.59364982e-01
2.88235366e+02	1.29433657e-01	1.20030735e-01	1.38836578e-01	2.05428829e-01	1.90956101e-01	2.19901558e-01	3.34862486e-01	3.10986835e-01	3.58738137e-01
2.89590388e+02	1.28968050e-01	1.19590906e-01	1.38345194e-01	2.05292172e-01	1.90815526e-01	2.19768818e-01	3.34260222e-01	3.10406432e-01	3.58114012e-01
2.90945411e+02	1.28505323e-01	1.19153876e-01	1.37856771e-01	2.05155405e-01	1.90674975e-01	2.19635836e-01	3.33660729e-01	3.09828851e-01	3.57492606e-01
2.92300433e+02	1.28045476e-01	1.18719644e-01	1.37371307e-01	2.05018530e-01	1.90534447e-01	2.19502613e-01	3.33064006e-01	3.09254091e-01	3.56873920e-01
2.93655456e+02	1.27588508e-01	1.18288212e-01	1.36888805e-01	2.04881545e-01	1.90393942e-01	2.19369148e-01	3.32470053e-01	3.08682153e-01	3.56257953e-01
2.95010478e+02	1.27134420e-01	1.17859577e-01	1.36409263e-01	2.04744451e-01	1.90253459e-01	2.19235443e-01	3.31878871e-01	3.08113037e-01	3.55644706e-01
2.96365501e+02	1.26683212e-01	1.17433742e-01	1.35932682e-01	2.04607248e-01	1.90113000e-01	2.19101496e-01	3.31290460e-01	3.07546742e-01	3.55034178e-01
2.97720523e+02	1.26234884e-01	1.17010705e-01	1.35459062e-01	2.04469936e-01	1.89972564e-01	2.18967308e-01	3.30704819e-01	3.06983269e-01	3.54426370e-01
2.99075546e+02	1.25789435e-01	1.16590467e-01	1.34988402e-01	2.04332514e-01	1.89832150e-01	2.18832879e-01	3.30121949e-01	3.06422617e-01	3.53821281e-01
3.00430568e+02	1.25346865e-01	1.16173027e-01	1.34520703e-01	2.04194984e-01	1.89691760e-01	2.18698208e-01	3.29541849e-01	3.05864787e-01	3.53218912e-01
3.01785591e+02	1.24907176e-01	1.15758386e-01	1.34055965e-01	2.04057344e-01	1.89551392e-01	2.18563297e-01	3.28964520e-01	3.05309779e-01	3.52619262e-01
3.03140613e+02	1.24470366e-01	1.15346544e-01	1.33594188e-01	2.03919596e-01	1.89411048e-01	2.18428144e-01	3.28389962e-01	3.04757592e-01	3.52022331e-01
3.04495636e+02	1.24036436e-01	1.14937500e-01	1.33135371e-01	2.03781738e-01	1.89270727e-01	2.18292749e-01	3.27818174e-01	3.04208227e-01	3.51428120e-01
3.05850658e+02	1.23605385e-01	1.14531256e-01	1.32679515e-01	2.03643771e-01	1.89130428e-01	2.18157114e-01	3.27249156e-01	3.03661684e-01	3.50836628e-01
3.07205681e+02	1.23177214e-01	1.14127809e-01	1.32226619e-01	2.03505695e-01	1.88990153e-01	2.18021237e-01	3.26682909e-01	3.03117962e-01	3.50247856e-01
3.08560703e+02	1.22751923e-01	1.13727162e-01	1.31776684e-01	2.03367510e-01	1.88849900e-01	2.17885119e-01	3.26119433e-01	3.02577062e-01	3.49661803e-01
3.09915726e+02	1.22329511e-01	1.13329313e-01	1.31329710e-01	2.03229215e-01	1.88709671e-01	2.17748760e-01	3.25558727e-01	3.02038983e-01	3.49078470e-01
3.11270748e+02	1.21909979e-01	1.12934262e-01	1.30885696e-01	2.03090812e-01	1.88569464e-01	2.17612160e-01	3.25000791e-01	3.01503726e-01	3.48497856e-01
3.12625771e+02	1.21493327e-01	1.12542010e-01	1.30444644e-01	2.02952299e-01	1.88429281e-01	2.17475318e-01	3.24445626e-01	3.00971291e-01	3.47919962e-01
3.13980793e+02	1.21079554e-01	1.12152557e-01	1.30006552e-01	2.02813678e-01	1.88289120e-01	2.17338235e-01	3.23893232e-01	3.00441677e-01	3.47344787e-01
3.15335816e+02	1.20668662e-01	1.11765903e-01	1.29571420e-01	2.02674947e-01	1.88148982e-01	2.17200911e-01	3.23343608e-01	2.99914885e-01	3.46772331e-01
3.16690838e+02	1.20260648e-01	1.11382047e-01	1.29139249e-01	2.02536107e-01	1.88008868e-01	2.17063346e-01	3.22796755e-01	2.99390915e-01	3.46202595e-01
3.18045861e+02	1.19855515e-01	1.11000990e-01	1.28710039e-01	2.02397158e-01	1.87868776e-01	2.16925539e-01	3.22252672e-01	2.98869766e-01	3.45635579e-01
3.19400883e+02	1.19453261e-01	1.10622732e-01	1.28283790e-01	2.02258100e-01	1.87728707e-01	2.16787492e-01	3.21711360e-01	2.98351439e-01	3.45071281e-01
3.20755906e+02	1.19053886e-01	1.10247272e-01	1.27860501e-01	2.02118932e-01	1.87588662e-01	2.16649203e-01	3.21172819e-01	2.97835934e-01	3.44509704e-01
3.22110928e+02	1.18657392e-01	1.09874611e-01	1.27440173e-01	2.01979656e-01	1.87448639e-01	2.16510672e-01	3.20637048e-01	2.97323250e-01	3.43950845e-01
3.23465951e+02	1.18263777e-01	1.09504748e-01	1.27022806e-01	2.01840270e-01	1.87308639e-01	2.16371901e-01	3.20104047e-01	2.96813387e-01	3.43394707e-01
3.24820973e+02	1.17873042e-01	1.09137684e-01	1.26608399e-01	2.01700775e-01	1.87168663e-01	2.16232888e-01	3.19573817e-01	2.96306347e-01	3.42841287e-01
3.26175996e+02	1.17485186e-01	1.08773419e-01	1.26196953e-01	2.01561172e-01	1.87028709e-01	2.16093634e-01	3.19046358e-01	2.95802128e-01	3.42290587e-01
3.27531018e+02	1.17100210e-01	1.08411952e-01	1.25788468e-01	2.01421459e-01	1.86888778e-01	2.15954139e-01	3.18521669e-01	2.95300730e-01	3.41742607e-01
3.28886041e+02	1.16718114e-01	1.08053284e-01	1.25382943e-01	2.01281636e-01	1.86748870e-01	2.15814403e-01	3.17999750e-01	2.94802155e-01	3.41197346e-01
3.30241063e+02	1.16338897e-01	1.07697415e-01	1.24980379e-01	2.01141705e-01	1.86608985e-01	2.15674425e-01	3.17480602e-01	2.94306400e-01	3.40654804e-01
3.31596086e+02	1.15962560e-01	1.07344344e-01	1.24580776e-01	2.01001665e-01	1.86469123e-01	2.15534206e-01	3.16964225e-01	2.93813468e-01	3.40114982e-01
3.32951108e+02	1.15589103e-01	1.06994072e-01	1.24184133e-01	2.00861515e-01	1.86329285e-01	2.15393746e-01	3.16450618e-01	2.93323357e-01	3.39577880e-01
3.34306131e+02	1.15218525e-01	1.06646599e-01	1.23790452e-01	2.00721257e-01	1.86189469e-01	2.15253045e-01	3.15939782e-01	2.92836068e-01	3.39043496e-01
3.35661153e+02	1.14850827e-01	1.06301924e-01	1.23399730e-01	2.00580889e-01	1.86049676e-01	2.15112102e-01	3.15431716e-01	2.92351600e-01	3.38511833e-01
3.37016176e+02	1.14486009e-01	1.05960048e-01	1.23011970e-01	2.00440412e-01	1.85909906e-01	2.14970919e-01	3.14926421e-01	2.91869954e-01	3.37982889e-01
3.38371198e+02	1.14124070e-01	1.05620971e-01	1.22627170e-01	2.00299827e-01	1.85770159e-01	2.14829494e-01	3.14423897e-01	2.91391130e-01	3.37456664e-01
3.39726220e+02	1.13765012e-01	1.05284692e-01	1.22245331e-01	2.00159130e-01	1.85630434e-01	2.14687826e-01	3.13924141e-01	2.90915126e-01	3.36933157e-01
3.41081243e+02	1.13408832e-01	1.04951212e-01	1.21866453e-01	2.00018327e-01	1.85490734e-01	2.14545921e-01	3.13427160e-01	2.90441946e-01	3.36412373e-01
3.42436265e+02	1.13055532e-01	1.04620530e-01	1.21490535e-01	1.99877419e-01	1.85351060e-01	2.14403777e-01	3.12932951e-01	2.89971590e-01	3.35894313e-01
3.43791288e+02	1.12705113e-01	1.04292650e-01	1.21117577e-01	1.99736374e-01	1.85211385e-01	2.14261363e-01	3.12441488e-01	2.89504036e-01	3.35378940e-01
3.45146310e+02	1.12357572e-01	1.03967562e-01	1.20747582e-01	1.99595266e-01	1.85071775e-01	2.14118758e-01	3.11952838e-01	2.89039337e-01	3.34866340e-01
3.46501333e+02	1.12012897e-01	1.03645225e-01	1.20380569e-01	1.99454343e-01	1.84932452e-01	2.13976235e-01	3.11467240e-01	2.88577677e-01	3.34356804e-01
3.47856355e+02	1.11671064e-01	1.03325555e-01	1.20016573e-01	1.99314112e-01	1.84793875e-01	2.13834349e-01	3.10985175e-01	2.88119429e-01	3.33850922e-01
3.49211378e+02	1.11332065e-01	1.03008523e-01	1.19655607e-01	1.99174754e-01	1.84656207e-01	2.13693300e-01	3.10506819e-01	2.87664730e-01	3.33348908e-01
3.50566400e+02	1.10995904e-01	1.02694144e-01	1.19297665e-01	1.99036175e-01	1.84519364e-01	2.13552987e-01	3.10032080e-01	2.87213508e-01	3.32850652e-01
3.51921423e+02	1.10662581e-01	1.02382416e-01	1.18942747e-01	1.98898389e-01	1.84383357e-01	2.13413421e-01	3.09560971e-01	2.86765773e-01	3.32356168e-01
3.53276445e+02	1.10332096e-01	1.02073337e-01	1.18590855e-01	1.98761406e-01	1.84248197e-01	2.13274615e-01	3.09093502e-01	2.86321534e-01	3.31865470e-01
3.54631468e+02	1.10004448e-01	1.01766909e-01	1.18241987e-01	1.98625219e-01	1.84113876e-01	2.13136563e-01	3.08629667e-01	2.85880785e-01	3.31378550e-01
3.55986490e+02	1.09679638e-01	1.01463132e-01	1.17896144e-01	1.98489830e-01	1.83980396e-01	2.12999264e-01	3.08169468e-01	2.85443527e-01	3.30895408e-01
3.57341513e+02	1.09357665e-01	1.01162004e-01	1.17553326e-01	1.98355239e-01	1.83847757e-01	2.12862720e-01	3.07712903e-01	2.85009761e-01	3.30416046e-01
3.58696535e+02	1.09038529e-01	1.00863527e-01	1.17213532e-01	1.98221445e-01	1.83715959e-01	2.12726930e-01	3.07259974e-01	2.84579486e-01	3.29940463e-01
3.60051558e+02	1.08722232e-01	1.00567699e-01	1.16876764e-01	1.98088449e-01	1.83585003e-01	2.12591895e-01	3.06810680e-01	2.84152702e-01	3.29468658e-01
3.61406580e+02	1.08408771e-01	1.00274523e-01	1.16543020e-01	1.97956250e-01	1.83454888e-01	2.12457613e-01	3.06365022e-01	2.83729410e-01	3.29000633e-01
3.62761603e+02	1.08098149e-01	9.99839959e-02	1.16212301e-01	1.97824850e-01	1.83325613e-01	2.12324086e-01	3.05922998e-01	2.83309609e-01	3.28536388e-01
3.64116625e+02	1.07790363e-01	9.96961195e-02	1.15884607e-01	1.97694247e-01	1.83197180e-01	2.12191314e-01	3.05484610e-01	2.82893300e-01	3.28075921e-01
3.65471648e+02	1.07485416e-01	9.94108932e-02	1.15559938e-01	1.97564442e-01	1.83069588e-01	2.12059295e-01	3.05049857e-01	2.82480481e-01	3.27619233e-01
3.66826670e+02	1.07183305e-01	9.91283172e-02	1.15238294e-01	1.97435434e-01	1.82942837e-01	2.11928031e-01	3.04618740e-01	2.82071154e-01	3.27166325e-01
3.68181693e+02	1.06884033e-01	9.88483913e-02	1.14919674e-01	1.97307224e-01	1.82816927e-01	2.11797521e-01	3.04191257e-01	2.81665319e-01	3.26717195e-01
3.69536715e+02	1.06587598e-01	9.85711157e-02	1.14604080e-01	1.97179812e-01	1.82691859e-01	2.11667766e-01	3.03767410e-01	2.81262974e-01	3.26271845e-01
3.70891738e+02	1.06294000e-01	9.82964902e-02	1.14291510e-01	1.97053198e-01	1.82567631e-01	2.11538764e-01	3.03347198e-01	2.80864121e-01	3.25830274e-01
3.72246760e+02	1.06003240e-01	9.80245149e-02	1.13981965e-01	1.96927381e-01	1.82444244e-01	2.11410517e-01	3.02930621e-01	2.80468759e-01	3.25392482e-01
3.73601783e+02	1.05715317e-01	9.77551898e-02	1.13675445e-01	1.96802362e-01	1.82321699e-01	2.11283024e-01	3.02517679e-01	2.80076889e-01	3.24958470e-01
3.74956805e+02	1.05430232e-01	9.74885149e-02	1.13371950e-01	1.96678140e-01	1.82199995e-01	2.11156286e-01	3.02108373e-01	2.79688510e-01	3.24528236e-01
3.76311828e+02	1.05147985e-01	9.72244902e-02	1.13071480e-01	1.96554717e-01	1.82079131e-01	2.11030302e-01	3.01702702e-01	2.79303622e-01	3.24101781e-01
3.77666850e+02	1.04868575e-01	9.69631156e-02	1.12774034e-01	1.96432091e-01	1.81959109e-01	2.10905072e-01	3.01300666e-01	2.78922225e-01	3.23679106e-01
3.79021873e+02	1.04592002e-01	9.67043912e-02	1.12479614e-01	1.96310262e-01	1.81839928e-01	2.10780596e-01	3.00902265e-01	2.78544319e-01	3.23260210e-01
3.80376895e+02	1.04318267e-01	9.64483169e-02	1.12188218e-01	1.96189232e-01	1.81721588e-01	2.10656875e-01	3.00507499e-01	2.78169905e-01	3.22845093e-01
3.81731918e+02	1.04047370e-01	9.61948928e-02	1.11899847e-01	1.96068999e-01	1.81604090e-01	2.10533908e-01	3.00116369e-01	2.77798982e-01	3.22433756e-01
3.83086940e+02	1.03779310e-01	9.59441188e-02	1.11614502e-01	1.95949564e-01	1.81487432e-01	2.10411695e-01	2.99728874e-01	2.77431551e-01	3.22026197e-01
3.84441963e+02	1.03514088e-01	9.56959949e-02	1.11332181e-01	1.95830926e-01	1.81371615e-01	2.10290237e-01	2.99345014e-01	2.77067610e-01	3.21622418e-01
3.85796985e+02	1.03251703e-01	9.54505212e-02	1.11052885e-01	1.95713086e-01	1.81256640e-01	2.10169533e-01	2.98964789e-01	2.76707161e-01	3.21222418e-01
3.87152008e+02	1.02992156e-01	9.52076976e-02	1.10776614e-01	1.95596044e-01	1.81142505e-01	2.10049583e-01	2.98588200e-01	2.76350203e-01	3.20826197e-01
3.88507030e+02	1.02735446e-01	9.49675241e-02	1.10503368e-01	1.95479800e-01	1.81029212e-01	2.09930387e-01	2.98215246e-01	2.75996736e-01	3.20433755e-01
3.89862053e+02	1.02481574e-01	9.47300007e-02	1.10233147e-01	1.95364353e-01	1.80916760e-01	2.09811946e-01	2.97845927e-01	2.75646761e-01	3.20045093e-01
3.91217075e+02	1.02230539e-01	9.44951274e-02	1.09965951e-01	1.95249704e-01	1.80805149e-01	2.09694259e-01	2.97480243e-01	2.75300276e-01	3.19660210e-01
3.92572097e+02	1.01982342e-01	9.42629041e-02	1.09701779e-01	1.95135853e-01	1.80694379e-01	2.09577326e-01	2.97118194e-01	2.74957283e-01	3.19279106e-01
3.93927120e+02	1.01736982e-01	9.40333310e-02	1.09440633e-01	1.95022799e-01	1.80584450e-01	2.09461148e-01	2.96759781e-01	2.74617781e-01	3.18901781e-01
3.95282142e+02	1.01494460e-01	9.38064079e-02	1.09182512e-01	1.94910543e-01	1.80475362e-01	2.09345724e-01	2.96405003e-01	2.74281770e-01	3.18528236e-01
3.96637165e+02	1.01254775e-01	9.35821349e-02	1.08927416e-01	1.94799085e-01	1.80367115e-01	2.09231054e-01	2.96053860e-01	2.73949250e-01	3.18158470e-01
3.97992187e+02	1.01017928e-01	9.33605119e-02	1.08675344e-01	1.94688424e-01	1.80259710e-01	2.09117139e-01	2.95706352e-01	2.73620222e-01	3.17792483e-01
3.99347210e+02	1.00783919e-01	9.31415390e-02	1.08426298e-01	1.94578561e-01	1.80153145e-01	2.09003977e-01	2.95362480e-01	2.73294684e-01	3.17430276e-01
4.00702232e+02	1.00552747e-01	9.29252160e-02	1.08180277e-01	1.94469496e-01	1.80047422e-01	2.08891570e-01	2.95022243e-01	2.72972638e-01	3.17071847e-01
4.02057255e+02	1.00324412e-01	9.27115431e-02	1.07937281e-01	1.94361229e-01	1.79942540e-01	2.08779918e-01	2.94685641e-01	2.72654083e-01	3.16717199e-01
4.03412277e+02	1.00098915e-01	9.25005202e-02	1.07697310e-01	1.94253759e-01	1.79838498e-01	2.08669019e-01	2.94352674e-01	2.72339019e-01	3.16366329e-01
4.04767300e+02	9.98762555e-02	9.22921473e-02	1.07460364e-01	1.94147087e-01	1.79735298e-01	2.08558875e-01	2.94023342e-01	2.72027446e-01	3.16019239e-01
4.06122322e+02	9.96564336e-02	9.20864244e-02	1.07226443e-01	1.94041212e-01	1.79632939e-01	2.08449486e-01	2.93697646e-01	2.71719364e-01	3.15675928e-01


==> anc/fig3e_npart2s_forward_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00091890e+00	1.00074972e+00	1.00108808e+00	1.31743135e-19	1.31743122e-19	1.31743147e-19	1.00091890e+00	1.00074972e+00	1.00108808e+00
2.32562115e+00	9.31236020e-01	9.14466026e-01	9.48006013e-01	1.90817976e-03	6.72368857e-04	3.14399066e-03	9.33144200e-01	9.15138395e-01	9.51150004e-01
3.68064363e+00	8.61152189e-01	8.31663902e-01	8.90640477e-01	8.05308150e-03	6.03684105e-03	1.00693219e-02	8.69205271e-01	8.37700743e-01	9.00709799e-01
5.03566612e+00	7.89742328e-01	7.51917388e-01	8.27567268e-01	1.91752941e-02	1.68510591e-02	2.14995290e-02	8.08917622e-01	7.68768447e-01	8.49066797e-01
6.39068861e+00	7.17068269e-01	6.75308018e-01	7.58828521e-01	3.52253821e-02	3.30589100e-02	3.73918543e-02	7.52293651e-01	7.08366928e-01	7.96220375e-01
7.74571110e+00	6.47132926e-01	6.04014893e-01	6.90250959e-01	5.29994079e-02	5.12050053e-02	5.47938104e-02	7.00132334e-01	6.55219898e-01	7.45044770e-01
9.10073358e+00	5.83370477e-01	5.39896077e-01	6.26844876e-01	6.97566887e-02	6.83279599e-02	7.11854175e-02	6.53127165e-01	6.08224037e-01	6.98030294e-01
1.04557561e+01	5.27223909e-01	4.83727652e-01	5.70720166e-01	8.43464800e-02	8.31734334e-02	8.55195265e-02	6.11570389e-01	5.66901085e-01	6.56239693e-01
1.18107786e+01	4.78543396e-01	4.35383431e-01	5.21703361e-01	9.68486510e-02	9.58091657e-02	9.78881363e-02	5.75392047e-01	5.31192597e-01	6.19591497e-01
1.31658010e+01	4.37298712e-01	3.94918811e-01	4.79678613e-01	1.07363779e-01	1.06340731e-01	1.08386827e-01	5.44662491e-01	5.01259542e-01	5.88065439e-01
1.45208235e+01	4.03663369e-01	3.62468514e-01	4.44858223e-01	1.15800148e-01	1.14698190e-01	1.16902105e-01	5.19463516e-01	4.77166705e-01	5.61760328e-01
1.58758460e+01	3.76417163e-01	3.36718013e-01	4.16116312e-01	1.22486323e-01	1.21252044e-01	1.23720601e-01	4.98903485e-01	4.57970058e-01	5.39836913e-01
1.72308685e+01	3.53063273e-01	3.14986771e-01	3.91139774e-01	1.28095904e-01	1.26707728e-01	1.29484081e-01	4.81159177e-01	4.41694498e-01	5.20623855e-01
1.85858910e+01	3.30834521e-01	2.94295521e-01	3.67373520e-01	1.33364721e-01	1.31818259e-01	1.34911182e-01	4.64199241e-01	4.26113780e-01	5.02284703e-01
1.99409135e+01	3.09820539e-01	2.74740967e-01	3.44900111e-01	1.38269013e-01	1.36562760e-01	1.39975266e-01	4.48089552e-01	4.11303727e-01	4.84875377e-01
2.12959360e+01	2.90365041e-01	2.56693142e-01	3.24036941e-01	1.42717459e-01	1.40851264e-01	1.44583655e-01	4.33082501e-01	3.97544405e-01	4.68620596e-01
2.26509585e+01	2.72304002e-01	2.39975491e-01	3.04632513e-01	1.46753629e-01	1.44729073e-01	1.48778186e-01	4.19057631e-01	3.84704563e-01	4.53410698e-01
2.40059809e+01	2.55643361e-01	2.24594686e-01	2.86692036e-01	1.50376011e-01	1.48195483e-01	1.52556539e-01	4.06019372e-01	3.72790169e-01	4.39248575e-01
2.53610034e+01	2.40412147e-01	2.10581572e-01	2.70242722e-01	1.53576771e-01	1.51243121e-01	1.55910421e-01	3.93988918e-01	3.61824693e-01	4.26153143e-01
2.67160259e+01	2.26601559e-01	1.97926393e-01	2.55276726e-01	1.56358158e-01	1.53874536e-01	1.58841780e-01	3.82959717e-01	3.51800929e-01	4.14118506e-01
2.80710484e+01	2.14181368e-01	1.86599824e-01	2.41762912e-01	1.58729122e-01	1.56098798e-01	1.61359446e-01	3.72910490e-01	3.42698622e-01	4.03122359e-01
2.94260709e+01	2.03209243e-01	1.76658114e-01	2.29760372e-01	1.60672674e-01	1.57898942e-01	1.63446406e-01	3.63881917e-01	3.34557056e-01	3.93206778e-01
3.07810934e+01	1.93718648e-01	1.68133688e-01	2.19303609e-01	1.62178898e-01	1.59264988e-01	1.65092808e-01	3.55897547e-01	3.27398676e-01	3.84396417e-01
3.21361159e+01	1.85191750e-01	1.60523099e-01	2.09860402e-01	1.63400838e-01	1.60349824e-01	1.66451852e-01	3.48592588e-01	3.20872922e-01	3.76312254e-01
3.34911384e+01	1.77162537e-01	1.53373309e-01	2.00951766e-01	1.64476224e-01	1.61291119e-01	1.67661329e-01	3.41638761e-01	3.14664428e-01	3.68613094e-01
3.48461608e+01	1.69436916e-01	1.46495626e-01	1.92378206e-01	1.65462417e-01	1.62146259e-01	1.68778575e-01	3.34899333e-01	3.08641885e-01	3.61156781e-01
3.62011833e+01	1.62020427e-01	1.39895439e-01	1.84145414e-01	1.66357781e-01	1.62913640e-01	1.69801922e-01	3.28378208e-01	3.02809079e-01	3.53947337e-01
3.75562058e+01	1.54937484e-01	1.33596487e-01	1.76278480e-01	1.67155100e-01	1.63586066e-01	1.70724133e-01	3.22092584e-01	2.97182554e-01	3.47002613e-01
3.89112283e+01	1.48176985e-01	1.27587981e-01	1.68765989e-01	1.67857654e-01	1.64166842e-01	1.71548467e-01	3.16034640e-01	2.91754823e-01	3.40314456e-01
4.02662508e+01	1.41739273e-01	1.21870258e-01	1.61608289e-01	1.68465344e-01	1.64655879e-01	1.72274809e-01	3.10204617e-01	2.86526137e-01	3.33883097e-01
4.16212733e+01	1.35626126e-01	1.16445051e-01	1.54807201e-01	1.68977643e-01	1.65052666e-01	1.72902620e-01	3.04603769e-01	2.81497717e-01	3.27709821e-01
4.29762958e+01	1.29836750e-01	1.11311593e-01	1.48361907e-01	1.69394786e-01	1.65357446e-01	1.73432125e-01	2.99231535e-01	2.76669039e-01	3.21794032e-01
4.43313183e+01	1.24371137e-01	1.06469883e-01	1.42272390e-01	1.69716775e-01	1.65570232e-01	1.73863319e-01	2.94087912e-01	2.72040114e-01	3.16135710e-01
4.56863407e+01	1.19229465e-01	1.01920098e-01	1.36538833e-01	1.69943558e-01	1.65690973e-01	1.74196142e-01	2.89173023e-01	2.67611071e-01	3.10734975e-01
4.70413632e+01	1.14411725e-01	9.76622300e-02	1.31161221e-01	1.70075134e-01	1.65719678e-01	1.74430590e-01	2.84486859e-01	2.63381908e-01	3.05591811e-01
4.83963857e+01	1.09917517e-01	9.36959245e-02	1.26139110e-01	1.70111637e-01	1.65656479e-01	1.74566794e-01	2.80029154e-01	2.59352404e-01	3.00705904e-01
4.97514082e+01	1.05747532e-01	9.00218151e-02	1.21473248e-01	1.70052837e-01	1.65501153e-01	1.74604521e-01	2.75800369e-01	2.55522968e-01	2.96077769e-01
5.11064307e+01	1.01902442e-01	8.66405194e-02	1.17164365e-01	1.69898512e-01	1.65253482e-01	1.74543541e-01	2.71800954e-01	2.51894001e-01	2.91707906e-01
5.24614532e+01	9.83766661e-02	8.35469903e-02	1.13206342e-01	1.69650512e-01	1.64915290e-01	1.74385734e-01	2.68027178e-01	2.48462280e-01	2.87592076e-01
5.38164757e+01	9.51795600e-02	8.07497125e-02	1.09609408e-01	1.69305735e-01	1.64483518e-01	1.74127952e-01	2.64485295e-01	2.45233230e-01	2.83737359e-01
5.51714981e+01	9.23208351e-02	7.82574942e-02	1.06384176e-01	1.68860958e-01	1.63954988e-01	1.73766928e-01	2.61181794e-01	2.42212483e-01	2.80151104e-01
5.65265206e+01	8.97156971e-02	7.59935425e-02	1.03437852e-01	1.68344311e-01	1.63357428e-01	1.73331194e-01	2.58060008e-01	2.39350971e-01	2.76769045e-01
5.78815431e+01	8.72537903e-02	7.38579053e-02	1.00649675e-01	1.67792400e-01	1.62726924e-01	1.72857876e-01	2.55046190e-01	2.36584829e-01	2.73507551e-01
5.92365656e+01	8.48469557e-02	7.17707298e-02	9.79231816e-02	1.67234470e-01	1.62092305e-01	1.72376635e-01	2.52081426e-01	2.33863035e-01	2.70299816e-01
6.05915881e+01	8.24956824e-02	6.97324593e-02	9.52589054e-02	1.66670358e-01	1.61453411e-01	1.71887305e-01	2.49166041e-01	2.31185871e-01	2.67146211e-01
6.19466106e+01	8.02123093e-02	6.77542722e-02	9.26703465e-02	1.66095972e-01	1.60806209e-01	1.71385735e-01	2.46308281e-01	2.28560481e-01	2.64056082e-01
6.33016331e+01	7.79916312e-02	6.58314542e-02	9.01518082e-02	1.65513038e-01	1.60152400e-01	1.70873676e-01	2.43504669e-01	2.25983854e-01	2.61025484e-01
6.46566556e+01	7.58336568e-02	6.39640144e-02	8.77032992e-02	1.64921553e-01	1.59491983e-01	1.70351124e-01	2.40755210e-01	2.23455997e-01	2.58054423e-01
6.60116780e+01	7.37392815e-02	6.21527653e-02	8.53257976e-02	1.64321221e-01	1.58824664e-01	1.69817777e-01	2.38060502e-01	2.20977429e-01	2.55143575e-01
6.73667005e+01	7.17081323e-02	6.03973705e-02	8.30188940e-02	1.63712164e-01	1.58150566e-01	1.69273762e-01	2.35420296e-01	2.18547936e-01	2.52292656e-01
6.87217230e+01	6.97402078e-02	5.86978305e-02	8.07825852e-02	1.63094383e-01	1.57469689e-01	1.68719078e-01	2.32834591e-01	2.16167520e-01	2.49501663e-01
7.00767455e+01	6.78355732e-02	5.70542057e-02	7.86169407e-02	1.62467858e-01	1.56782013e-01	1.68153703e-01	2.30303431e-01	2.13836219e-01	2.46770643e-01
7.14317680e+01	6.59942016e-02	5.54664739e-02	7.65219293e-02	1.61832596e-01	1.56087547e-01	1.67577646e-01	2.27826798e-01	2.11554021e-01	2.44099575e-01
7.27867905e+01	6.42160928e-02	5.39346369e-02	7.44975486e-02	1.61188598e-01	1.55386290e-01	1.66990906e-01	2.25404691e-01	2.09320927e-01	2.41488455e-01
7.41418130e+01	6.25012515e-02	5.24587013e-02	7.25438017e-02	1.60535862e-01	1.54678242e-01	1.66393483e-01	2.23037114e-01	2.07136943e-01	2.38937284e-01
7.54968355e+01	6.08496759e-02	5.10386676e-02	7.06606842e-02	1.59874389e-01	1.53963402e-01	1.65785376e-01	2.20724065e-01	2.05002070e-01	2.36446060e-01
7.68518579e+01	5.92613657e-02	4.96745382e-02	6.88481931e-02	1.59204179e-01	1.53241772e-01	1.65166586e-01	2.18465545e-01	2.02916311e-01	2.34014779e-01
7.82068804e+01	5.77363215e-02	4.83663165e-02	6.71063266e-02	1.58525232e-01	1.52513352e-01	1.64537112e-01	2.16261553e-01	2.00879668e-01	2.31643438e-01
7.95619029e+01	5.62745439e-02	4.71140056e-02	6.54350823e-02	1.57837547e-01	1.51778140e-01	1.63896953e-01	2.14112091e-01	1.98892145e-01	2.29332036e-01
8.09169254e+01	5.48760292e-02	4.59176054e-02	6.38344530e-02	1.57141125e-01	1.51036138e-01	1.63246112e-01	2.12017155e-01	1.96953744e-01	2.27080565e-01
8.22719479e+01	5.35407829e-02	4.47771240e-02	6.23044418e-02	1.56435966e-01	1.50287345e-01	1.62584587e-01	2.09976749e-01	1.95064469e-01	2.24889028e-01
8.36269704e+01	5.22688130e-02	4.36925720e-02	6.08450539e-02	1.55722066e-01	1.49531759e-01	1.61912374e-01	2.07990879e-01	1.93224331e-01	2.22757428e-01
8.49819929e+01	5.10600677e-02	4.26639063e-02	5.94562292e-02	1.54999442e-01	1.48769394e-01	1.61229490e-01	2.06059509e-01	1.91433300e-01	2.20685719e-01
8.63370154e+01	4.99146245e-02	4.16912000e-02	5.81380490e-02	1.54268069e-01	1.48000228e-01	1.60535910e-01	2.04182694e-01	1.89691428e-01	2.18673959e-01
8.76920378e+01	4.88325954e-02	4.07745579e-02	5.68906330e-02	1.53527915e-01	1.47224231e-01	1.59831599e-01	2.02360510e-01	1.87998789e-01	2.16722232e-01
8.90470603e+01	4.78132628e-02	3.99133380e-02	5.57131876e-02	1.52779193e-01	1.46441599e-01	1.59116788e-01	2.00592456e-01	1.86354937e-01	2.14829975e-01
9.04020828e+01	4.68576851e-02	3.91084964e-02	5.46068739e-02	1.52021588e-01	1.45652042e-01	1.58391134e-01	1.98879274e-01	1.84760539e-01	2.12998008e-01
9.17571053e+01	4.59647003e-02	3.83589916e-02	5.35704090e-02	1.51255447e-01	1.44855879e-01	1.57655014e-01	1.97220147e-01	1.83214871e-01	2.11225423e-01
9.31121278e+01	4.51059071e-02	3.76392770e-02	5.25725372e-02	1.50489213e-01	1.44060861e-01	1.56917565e-01	1.95595120e-01	1.81700138e-01	2.09490103e-01
9.44671503e+01	4.42602992e-02	3.69304561e-02	5.15901423e-02	1.49729135e-01	1.43272721e-01	1.56185548e-01	1.93989434e-01	1.80203177e-01	2.07775690e-01
9.58221728e+01	4.34292771e-02	3.62337893e-02	5.06247650e-02	1.48974794e-01	1.42491077e-01	1.55458511e-01	1.92404072e-01	1.78724867e-01	2.06083276e-01
9.71771953e+01	4.26129383e-02	3.55493645e-02	4.96765121e-02	1.48226163e-01	1.41715903e-01	1.54736424e-01	1.90839102e-01	1.77265267e-01	2.04412936e-01
9.85322177e+01	4.18108321e-02	3.48767769e-02	4.87448874e-02	1.47483376e-01	1.40947321e-01	1.54019431e-01	1.89294208e-01	1.75824098e-01	2.02764318e-01
9.98872402e+01	4.10231285e-02	3.42161797e-02	4.78300772e-02	1.46746381e-01	1.40185285e-01	1.53307477e-01	1.87769510e-01	1.74401465e-01	2.01137555e-01
1.01242263e+02	4.02498352e-02	3.35675807e-02	4.69320898e-02	1.46015177e-01	1.39429793e-01	1.52600561e-01	1.86265012e-01	1.72997374e-01	1.99532651e-01
1.02597285e+02	3.94909197e-02	3.29309509e-02	4.60508886e-02	1.45289773e-01	1.38680854e-01	1.51898692e-01	1.84780693e-01	1.71611805e-01	1.97949581e-01
1.03952308e+02	3.87463942e-02	3.23063018e-02	4.51864865e-02	1.44570166e-01	1.37938465e-01	1.51201867e-01	1.83316560e-01	1.70244766e-01	1.96388353e-01
1.05307330e+02	3.80162592e-02	3.16936348e-02	4.43388836e-02	1.43856355e-01	1.37202625e-01	1.50510085e-01	1.81872614e-01	1.68896259e-01	1.94848968e-01
1.06662353e+02	3.73005124e-02	3.10929483e-02	4.35080764e-02	1.43148341e-01	1.36473334e-01	1.49823347e-01	1.80448853e-01	1.67566283e-01	1.93331424e-01
1.08017375e+02	3.65991547e-02	3.05042439e-02	4.26940654e-02	1.42446124e-01	1.35750594e-01	1.49141653e-01	1.79045278e-01	1.66254838e-01	1.91835719e-01
1.09372398e+02	3.59121860e-02	2.99275224e-02	4.18968497e-02	1.41749704e-01	1.35034404e-01	1.48465004e-01	1.77661890e-01	1.64961926e-01	1.90361853e-01
1.10727420e+02	3.52396063e-02	2.93627843e-02	4.11164284e-02	1.41059080e-01	1.34324763e-01	1.47793398e-01	1.76298687e-01	1.63687547e-01	1.88909826e-01
1.12082443e+02	3.45814157e-02	2.88100307e-02	4.03528006e-02	1.40374254e-01	1.33621672e-01	1.47126836e-01	1.74955670e-01	1.62431703e-01	1.87479636e-01
1.13437465e+02	3.39376140e-02	2.82692624e-02	3.96059656e-02	1.39695224e-01	1.32925131e-01	1.46465317e-01	1.73632838e-01	1.61194394e-01	1.86071283e-01
1.14792488e+02	3.33082013e-02	2.77404804e-02	3.88759222e-02	1.39021992e-01	1.32235140e-01	1.45808843e-01	1.72330193e-01	1.59975621e-01	1.84684765e-01
1.16147510e+02	3.26931777e-02	2.72236857e-02	3.81626696e-02	1.38354556e-01	1.31551699e-01	1.45157413e-01	1.71047734e-01	1.58775385e-01	1.83320082e-01
1.17502533e+02	3.20925430e-02	2.67188794e-02	3.74662066e-02	1.37692917e-01	1.30874808e-01	1.44511026e-01	1.69785460e-01	1.57593687e-01	1.81977233e-01
1.18857555e+02	3.15062973e-02	2.62260624e-02	3.67865322e-02	1.37037075e-01	1.30204466e-01	1.43869684e-01	1.68543372e-01	1.56430528e-01	1.80656216e-01
1.20212578e+02	3.09344407e-02	2.57452361e-02	3.61236452e-02	1.36387030e-01	1.29540674e-01	1.43233385e-01	1.67321470e-01	1.55285910e-01	1.79357031e-01
1.21567600e+02	3.03769730e-02	2.52764015e-02	3.54775445e-02	1.35742781e-01	1.28883432e-01	1.42602131e-01	1.66119754e-01	1.54159834e-01	1.78079675e-01
1.22922623e+02	2.98338943e-02	2.48195600e-02	3.48482287e-02	1.35104330e-01	1.28232740e-01	1.41975920e-01	1.64938224e-01	1.53052300e-01	1.76824148e-01
1.24277645e+02	2.93052047e-02	2.43747127e-02	3.42356966e-02	1.34471675e-01	1.27588598e-01	1.41354753e-01	1.63776880e-01	1.51963311e-01	1.75590449e-01
1.25632667e+02	2.87909040e-02	2.39418611e-02	3.36399469e-02	1.33844818e-01	1.26951006e-01	1.40738630e-01	1.62635722e-01	1.50892867e-01	1.74378577e-01
1.26987690e+02	2.82909923e-02	2.35210065e-02	3.30609781e-02	1.33223757e-01	1.26319963e-01	1.40127551e-01	1.61514749e-01	1.49840970e-01	1.73188529e-01
1.28342712e+02	2.78054698e-02	2.31121504e-02	3.24987892e-02	1.32608493e-01	1.25695470e-01	1.39521515e-01	1.60413963e-01	1.48807621e-01	1.72020305e-01
1.29697735e+02	2.73343358e-02	2.27152937e-02	3.19533779e-02	1.31999026e-01	1.25077527e-01	1.38920524e-01	1.59333362e-01	1.47792821e-01	1.70873902e-01
1.31052757e+02	2.68775911e-02	2.23304385e-02	3.14247437e-02	1.31395355e-01	1.24466134e-01	1.38324577e-01	1.58272947e-01	1.46796573e-01	1.69749320e-01
1.32407780e+02	2.64352375e-02	2.19575878e-02	3.09128871e-02	1.30797482e-01	1.23861292e-01	1.37733673e-01	1.57232720e-01	1.45818879e-01	1.68646560e-01
1.33762802e+02	2.60072661e-02	2.15967358e-02	3.04177963e-02	1.30205405e-01	1.23262997e-01	1.37147813e-01	1.56212671e-01	1.44859733e-01	1.67565610e-01
1.35117825e+02	2.55936878e-02	2.12478928e-02	2.99394828e-02	1.29619125e-01	1.22671254e-01	1.36566997e-01	1.55212813e-01	1.43919146e-01	1.66506480e-01
1.36472847e+02	2.51945273e-02	2.09110807e-02	2.94779739e-02	1.29038647e-01	1.22086066e-01	1.35991229e-01	1.54233175e-01	1.42997147e-01	1.65469202e-01
1.37827870e+02	2.48096623e-02	2.05862007e-02	2.90331240e-02	1.28463951e-01	1.21507408e-01	1.35420494e-01	1.53273613e-01	1.42093608e-01	1.64453618e-01
1.39182892e+02	2.44392415e-02	2.02733759e-02	2.86051071e-02	1.27895060e-01	1.20935311e-01	1.34854809e-01	1.52334302e-01	1.41208687e-01	1.63459916e-01
1.40537915e+02	2.40832056e-02	1.99725595e-02	2.81938517e-02	1.27331966e-01	1.20369764e-01	1.34294168e-01	1.51415171e-01	1.40342323e-01	1.62488019e-01
1.41892937e+02	2.37366840e-02	1.96797586e-02	2.77936094e-02	1.26773877e-01	1.19809675e-01	1.33738078e-01	1.50510561e-01	1.39489434e-01	1.61531687e-01
1.43247960e+02	2.33955610e-02	1.93915988e-02	2.73995232e-02	1.26220125e-01	1.19254125e-01	1.33186125e-01	1.49615686e-01	1.38645724e-01	1.60585648e-01
1.44602982e+02	2.30600217e-02	1.91082322e-02	2.70118113e-02	1.25670741e-01	1.18703155e-01	1.32638327e-01	1.48730763e-01	1.37811387e-01	1.59650138e-01
1.45958005e+02	2.27301142e-02	1.88296981e-02	2.66305302e-02	1.25125732e-01	1.18156775e-01	1.32094688e-01	1.47855846e-01	1.36986473e-01	1.58725218e-01
1.47313027e+02	2.24057464e-02	1.85559216e-02	2.62555712e-02	1.24585083e-01	1.17614965e-01	1.31555200e-01	1.46990829e-01	1.36170887e-01	1.57810772e-01
1.48668050e+02	2.20869482e-02	1.82869272e-02	2.58869692e-02	1.24048799e-01	1.17077731e-01	1.31019866e-01	1.46135747e-01	1.35364659e-01	1.56906835e-01
1.50023072e+02	2.17737231e-02	1.80227180e-02	2.55247282e-02	1.23516881e-01	1.16545075e-01	1.30488686e-01	1.45290604e-01	1.34567793e-01	1.56013414e-01
1.51378095e+02	2.14660645e-02	1.77632889e-02	2.51688401e-02	1.22989327e-01	1.16016995e-01	1.29961659e-01	1.44455391e-01	1.33780283e-01	1.55130499e-01
1.52733117e+02	2.11639746e-02	1.75086418e-02	2.48193073e-02	1.22466138e-01	1.15493490e-01	1.29438786e-01	1.43630113e-01	1.33002132e-01	1.54258093e-01
1.54088140e+02	2.08674535e-02	1.72587772e-02	2.44761298e-02	1.21947314e-01	1.14974562e-01	1.28920066e-01	1.42814768e-01	1.32233340e-01	1.53396196e-01
1.55443162e+02	2.05765008e-02	1.70136950e-02	2.41393067e-02	1.21432855e-01	1.14460211e-01	1.28405500e-01	1.42009356e-01	1.31473906e-01	1.52544807e-01
1.56798185e+02	2.02911168e-02	1.67733954e-02	2.38088381e-02	1.20922761e-01	1.13950436e-01	1.27895087e-01	1.41213878e-01	1.30723831e-01	1.51703925e-01
1.58153207e+02	2.00113012e-02	1.65378789e-02	2.34847236e-02	1.20417032e-01	1.13445236e-01	1.27388828e-01	1.40428333e-01	1.29983115e-01	1.50873551e-01
1.59508230e+02	1.97370543e-02	1.63071456e-02	2.31669629e-02	1.19915668e-01	1.12944614e-01	1.26886722e-01	1.39652722e-01	1.29251759e-01	1.50053685e-01
1.60863252e+02	1.94683759e-02	1.60811959e-02	2.28555559e-02	1.19418668e-01	1.12448567e-01	1.26388770e-01	1.38887044e-01	1.28529763e-01	1.49244326e-01
1.62218275e+02	1.92052660e-02	1.58600300e-02	2.25505021e-02	1.18926034e-01	1.11957097e-01	1.25894971e-01	1.38131300e-01	1.27817127e-01	1.48445473e-01
1.63573297e+02	1.89477248e-02	1.56436482e-02	2.22518013e-02	1.18437764e-01	1.11470203e-01	1.25405326e-01	1.37385489e-01	1.27113851e-01	1.47657127e-01
1.64928320e+02	1.86957521e-02	1.54320509e-02	2.19594532e-02	1.17953860e-01	1.10987885e-01	1.24919834e-01	1.36649612e-01	1.26419936e-01	1.46879287e-01
1.66283342e+02	1.84493479e-02	1.52252383e-02	2.16734575e-02	1.17474320e-01	1.10510144e-01	1.24438496e-01	1.35923668e-01	1.25735382e-01	1.46111954e-01
1.67638365e+02	1.82085123e-02	1.50232107e-02	2.13938139e-02	1.16999145e-01	1.10036979e-01	1.23961311e-01	1.35207657e-01	1.25060189e-01	1.45355125e-01
1.68993387e+02	1.79732453e-02	1.48259685e-02	2.11205220e-02	1.16528335e-01	1.09568390e-01	1.23488280e-01	1.34501580e-01	1.24394358e-01	1.44608802e-01
1.70348410e+02	1.77435468e-02	1.46335120e-02	2.08535816e-02	1.16061890e-01	1.09104377e-01	1.23019403e-01	1.33805437e-01	1.23737889e-01	1.43872984e-01
1.71703432e+02	1.75194169e-02	1.44458414e-02	2.05929923e-02	1.15599810e-01	1.08644941e-01	1.22554679e-01	1.33119227e-01	1.23090782e-01	1.43147671e-01
1.73058455e+02	1.73008555e-02	1.42629573e-02	2.03387537e-02	1.15142094e-01	1.08190081e-01	1.22094108e-01	1.32442950e-01	1.22453038e-01	1.42432862e-01
1.74413477e+02	1.70878627e-02	1.40848597e-02	2.00908657e-02	1.14688744e-01	1.07739797e-01	1.21637691e-01	1.31776607e-01	1.21824657e-01	1.41728557e-01
1.75768500e+02	1.68804385e-02	1.39115492e-02	1.98493277e-02	1.14239759e-01	1.07294089e-01	1.21185428e-01	1.31120197e-01	1.21205638e-01	1.41034756e-01
1.77123522e+02	1.66785828e-02	1.37430261e-02	1.96141395e-02	1.13795138e-01	1.06852958e-01	1.20737318e-01	1.30473721e-01	1.20595984e-01	1.40351458e-01
1.78478544e+02	1.64822957e-02	1.35792906e-02	1.93853008e-02	1.13354882e-01	1.06416403e-01	1.20293362e-01	1.29837178e-01	1.19995693e-01	1.39678663e-01
1.79833567e+02	1.62915771e-02	1.34203431e-02	1.91628111e-02	1.12918991e-01	1.05984424e-01	1.19853559e-01	1.29210569e-01	1.19404767e-01	1.39016370e-01
1.81188589e+02	1.61064271e-02	1.32661840e-02	1.89466703e-02	1.12487465e-01	1.05557021e-01	1.19417910e-01	1.28593893e-01	1.18823205e-01	1.38364580e-01
1.82543612e+02	1.59268457e-02	1.31168135e-02	1.87368778e-02	1.12060304e-01	1.05134195e-01	1.18986414e-01	1.27987150e-01	1.18251008e-01	1.37723292e-01
1.83898634e+02	1.57528328e-02	1.29722321e-02	1.85334335e-02	1.11637508e-01	1.04715945e-01	1.18559072e-01	1.27390341e-01	1.17688177e-01	1.37092505e-01
1.85253657e+02	1.55843885e-02	1.28324401e-02	1.83363369e-02	1.11219077e-01	1.04302271e-01	1.18135883e-01	1.26803466e-01	1.17134711e-01	1.36472220e-01
1.86608679e+02	1.54215127e-02	1.26974377e-02	1.81455878e-02	1.10805011e-01	1.03893173e-01	1.17716848e-01	1.26226523e-01	1.16590611e-01	1.35862436e-01
1.87963702e+02	1.52642055e-02	1.25672252e-02	1.79611858e-02	1.10395309e-01	1.03488652e-01	1.17301967e-01	1.25659515e-01	1.16055877e-01	1.35263153e-01
1.89318724e+02	1.51124669e-02	1.24418031e-02	1.77831306e-02	1.09989973e-01	1.03088707e-01	1.16891239e-01	1.25102440e-01	1.15530510e-01	1.34674369e-01
1.90673747e+02	1.49662968e-02	1.23211716e-02	1.76114220e-02	1.09589001e-01	1.02693338e-01	1.16484664e-01	1.24555298e-01	1.15014509e-01	1.34096086e-01
1.92028769e+02	1.48256953e-02	1.22053310e-02	1.74460596e-02	1.09192394e-01	1.02302545e-01	1.16082244e-01	1.24018090e-01	1.14507876e-01	1.33528303e-01
1.93383792e+02	1.46906625e-02	1.20942816e-02	1.72870433e-02	1.08800152e-01	1.01916329e-01	1.15683976e-01	1.23490815e-01	1.14010610e-01	1.32971020e-01
1.94738814e+02	1.45611978e-02	1.19880233e-02	1.71343722e-02	1.08412275e-01	1.01534688e-01	1.15289863e-01	1.22973473e-01	1.13522712e-01	1.32424235e-01
1.96093837e+02	1.44373017e-02	1.18865567e-02	1.69880467e-02	1.08028763e-01	1.01157624e-01	1.14899902e-01	1.22466065e-01	1.13044181e-01	1.31887949e-01
1.97448859e+02	1.43189767e-02	1.17898842e-02	1.68480691e-02	1.07649617e-01	1.00785137e-01	1.14514097e-01	1.21968594e-01	1.12575022e-01	1.31362166e-01
1.98803882e+02	1.42062137e-02	1.16979981e-02	1.67144292e-02	1.07274833e-01	1.00417224e-01	1.14132442e-01	1.21481046e-01	1.12115222e-01	1.30846871e-01
2.00158904e+02	1.40990207e-02	1.16109056e-02	1.65871358e-02	1.06904414e-01	1.00053887e-01	1.13754941e-01	1.21003435e-01	1.11664793e-01	1.30342077e-01
2.01513927e+02	1.39974303e-02	1.15286355e-02	1.64662251e-02	1.06538376e-01	9.96951431e-02	1.13381609e-01	1.20535806e-01	1.11223779e-01	1.29847834e-01
2.02868949e+02	1.39013181e-02	1.14510786e-02	1.63515577e-02	1.06176661e-01	9.93409313e-02	1.13012391e-01	1.20077979e-01	1.10792010e-01	1.29363949e-01
2.04223972e+02	1.38107923e-02	1.13783300e-02	1.62432545e-02	1.05819320e-01	9.89913044e-02	1.12647335e-01	1.19630112e-01	1.10369634e-01	1.28890589e-01
2.05578994e+02	1.37262511e-02	1.13107406e-02	1.61417617e-02	1.05466533e-01	9.86464568e-02	1.12286609e-01	1.19192784e-01	1.09957197e-01	1.28428371e-01
2.06934017e+02	1.36453621e-02	1.12462578e-02	1.60444664e-02	1.05117236e-01	9.83052502e-02	1.11929222e-01	1.18762598e-01	1.09551508e-01	1.27973688e-01
2.08289039e+02	1.35653970e-02	1.11824811e-02	1.59483130e-02	1.04770182e-01	9.79663533e-02	1.11574011e-01	1.18335579e-01	1.09148834e-01	1.27522324e-01
2.09644062e+02	1.34857249e-02	1.11188552e-02	1.58525945e-02	1.04425084e-01	9.76294581e-02	1.11220709e-01	1.17910809e-01	1.08748313e-01	1.27073304e-01
2.10999084e+02	1.34062854e-02	1.10553272e-02	1.57572436e-02	1.04081913e-01	9.72945354e-02	1.10869290e-01	1.17488198e-01	1.08349863e-01	1.26626534e-01
2.12354107e+02	1.33271463e-02	1.09919565e-02	1.56623360e-02	1.03740700e-01	9.69616181e-02	1.10519782e-01	1.17067846e-01	1.07953575e-01	1.26182118e-01
2.13709129e+02	1.32482900e-02	1.09287278e-02	1.55678522e-02	1.03401438e-01	9.66306976e-02	1.10172179e-01	1.16649728e-01	1.07559425e-01	1.25740031e-01
2.15064152e+02	1.31697121e-02	1.08656371e-02	1.54737871e-02	1.03064125e-01	9.63017719e-02	1.09826478e-01	1.16233837e-01	1.07167409e-01	1.25300265e-01
2.16419174e+02	1.30914176e-02	1.08026888e-02	1.53801463e-02	1.02728762e-01	9.59748432e-02	1.09482681e-01	1.15820180e-01	1.06777532e-01	1.24862827e-01
2.17774197e+02	1.30134050e-02	1.07398818e-02	1.52869283e-02	1.02395350e-01	9.56499110e-02	1.09140788e-01	1.15408755e-01	1.06389793e-01	1.24427716e-01
2.19129219e+02	1.29356742e-02	1.06772156e-02	1.51941328e-02	1.02063887e-01	9.53269751e-02	1.08800799e-01	1.14999561e-01	1.06004191e-01	1.23994932e-01
2.20484242e+02	1.28582255e-02	1.06146908e-02	1.51017602e-02	1.01734375e-01	9.50060357e-02	1.08462714e-01	1.14592600e-01	1.05620726e-01	1.23564474e-01
2.21839264e+02	1.27810588e-02	1.05523071e-02	1.50098104e-02	1.01406812e-01	9.46870927e-02	1.08126532e-01	1.14187871e-01	1.05239400e-01	1.23136343e-01
2.23194287e+02	1.27041740e-02	1.04900645e-02	1.49182834e-02	1.01081200e-01	9.43701461e-02	1.07792255e-01	1.13785374e-01	1.04860211e-01	1.22710538e-01
2.24549309e+02	1.26275712e-02	1.04279631e-02	1.48271792e-02	1.00757538e-01	9.40551960e-02	1.07459881e-01	1.13385110e-01	1.04483159e-01	1.22287060e-01
2.25904332e+02	1.25512504e-02	1.03660029e-02	1.47364978e-02	1.00435827e-01	9.37422423e-02	1.07129411e-01	1.12987077e-01	1.04108245e-01	1.21865909e-01
2.27259354e+02	1.24752115e-02	1.03041838e-02	1.46462392e-02	1.00116065e-01	9.34312851e-02	1.06800845e-01	1.12591276e-01	1.03735469e-01	1.21447084e-01
2.28614377e+02	1.23994547e-02	1.02425058e-02	1.45564035e-02	9.97982534e-02	9.31223243e-02	1.06474182e-01	1.12197708e-01	1.03364830e-01	1.21030586e-01
2.29969399e+02	1.23239798e-02	1.01809690e-02	1.44669906e-02	9.94823919e-02	9.28153599e-02	1.06149424e-01	1.11806372e-01	1.02996329e-01	1.20616415e-01
2.31324421e+02	1.22487869e-02	1.01195733e-02	1.43780005e-02	9.91684806e-02	9.25103919e-02	1.05826569e-01	1.11417267e-01	1.02629965e-01	1.20204570e-01
2.32679444e+02	1.21738759e-02	1.00583187e-02	1.42894332e-02	9.88565194e-02	9.22074204e-02	1.05505619e-01	1.11030395e-01	1.02265739e-01	1.19795052e-01
2.34034466e+02	1.20992470e-02	9.99720520e-03	1.42012888e-02	9.85465084e-02	9.19064453e-02	1.05186572e-01	1.10645755e-01	1.01903650e-01	1.19387860e-01
2.35389489e+02	1.20249000e-02	9.93623281e-03	1.41135672e-02	9.82384475e-02	9.16074666e-02	1.04869428e-01	1.10263348e-01	1.01543699e-01	1.18982996e-01
2.36744511e+02	1.19508350e-02	9.87540153e-03	1.40262685e-02	9.79323367e-02	9.13104843e-02	1.04554189e-01	1.09883172e-01	1.01185886e-01	1.18580458e-01
2.38099534e+02	1.18770520e-02	9.81471133e-03	1.39393927e-02	9.76281761e-02	9.10154985e-02	1.04240854e-01	1.09505228e-01	1.00830210e-01	1.18180246e-01
2.39454556e+02	1.18035510e-02	9.75416221e-03	1.38529397e-02	9.73259656e-02	9.07225091e-02	1.03929422e-01	1.09129517e-01	1.00476671e-01	1.17782362e-01
2.40809579e+02	1.17303319e-02	9.69375417e-03	1.37669097e-02	9.70257052e-02	9.04315161e-02	1.03619894e-01	1.08756037e-01	1.00125270e-01	1.17386804e-01
2.42164601e+02	1.16573948e-02	9.63348720e-03	1.36813025e-02	9.67273949e-02	9.01425196e-02	1.03312270e-01	1.08384790e-01	9.97760068e-02	1.16993573e-01
2.43519624e+02	1.15847397e-02	9.57336129e-03	1.35961182e-02	9.64310348e-02	8.98555194e-02	1.03006550e-01	1.08015775e-01	9.94288807e-02	1.16602668e-01
2.44874646e+02	1.15123666e-02	9.51337643e-03	1.35113568e-02	9.61366248e-02	8.95705157e-02	1.02702734e-01	1.07648991e-01	9.90838922e-02	1.16214091e-01
2.46229669e+02	1.14402755e-02	9.45353262e-03	1.34270183e-02	9.58441650e-02	8.92875084e-02	1.02400822e-01	1.07284440e-01	9.87410411e-02	1.15827840e-01
2.47584691e+02	1.13684663e-02	9.39382984e-03	1.33431028e-02	9.55536553e-02	8.90064976e-02	1.02100813e-01	1.06922122e-01	9.84003274e-02	1.15443916e-01
2.48939714e+02	1.12969391e-02	9.33426809e-03	1.32596101e-02	9.52650957e-02	8.87274831e-02	1.01802708e-01	1.06562035e-01	9.80617512e-02	1.15062318e-01
2.50294736e+02	1.12256939e-02	9.27484736e-03	1.31765405e-02	9.49784862e-02	8.84504651e-02	1.01506507e-01	1.06204180e-01	9.77253124e-02	1.14683048e-01
2.51649759e+02	1.11547307e-02	9.21556765e-03	1.30938937e-02	9.46938269e-02	8.81754434e-02	1.01212210e-01	1.05848558e-01	9.73910111e-02	1.14306104e-01
2.53004781e+02	1.10840494e-02	9.15642894e-03	1.30116699e-02	9.44111177e-02	8.79024182e-02	1.00919817e-01	1.05495167e-01	9.70588472e-02	1.13931487e-01
2.54359804e+02	1.10136502e-02	9.09743123e-03	1.29298691e-02	9.41303586e-02	8.76313895e-02	1.00629328e-01	1.05144009e-01	9.67288207e-02	1.13559197e-01
2.55714826e+02	1.09435329e-02	9.03857450e-03	1.28484912e-02	9.38515497e-02	8.73623571e-02	1.00340742e-01	1.04795083e-01	9.64009316e-02	1.13189234e-01
2.57069849e+02	1.08736975e-02	8.97985875e-03	1.27675363e-02	9.35746909e-02	8.70953211e-02	1.00054061e-01	1.04448388e-01	9.60751799e-02	1.12821597e-01
2.58424871e+02	1.08041442e-02	8.92128397e-03	1.26870044e-02	9.32997822e-02	8.68302816e-02	9.97692829e-02	1.04103926e-01	9.57515655e-02	1.12456287e-01
2.59779894e+02	1.07348728e-02	8.86285015e-03	1.26068955e-02	9.30268237e-02	8.65672384e-02	9.94864089e-02	1.03761697e-01	9.54300886e-02	1.12093304e-01
2.61134916e+02	1.06658835e-02	8.80455729e-03	1.25272096e-02	9.27558153e-02	8.63061917e-02	9.92054388e-02	1.03421699e-01	9.51107490e-02	1.11732648e-01
2.62489939e+02	1.05971761e-02	8.74640536e-03	1.24479468e-02	9.24867570e-02	8.60471414e-02	9.89263726e-02	1.03083933e-01	9.47935468e-02	1.11374319e-01
2.63844961e+02	1.05287506e-02	8.68839437e-03	1.23691069e-02	9.22196489e-02	8.57900875e-02	9.86492102e-02	1.02748399e-01	9.44784819e-02	1.11018317e-01
2.65199984e+02	1.04606072e-02	8.63052430e-03	1.22906901e-02	9.19544908e-02	8.55350300e-02	9.83739517e-02	1.02415098e-01	9.41655543e-02	1.10664642e-01
2.66555006e+02	1.03927457e-02	8.57279514e-03	1.22126963e-02	9.16912830e-02	8.52819689e-02	9.81005971e-02	1.02084029e-01	9.38547641e-02	1.10313293e-01
2.67910029e+02	1.03251662e-02	8.51520690e-03	1.21351256e-02	9.14300252e-02	8.50309042e-02	9.78291462e-02	1.01755191e-01	9.35461111e-02	1.09964272e-01
2.69265051e+02	1.02578687e-02	8.45775955e-03	1.20579779e-02	9.11707175e-02	8.47818358e-02	9.75595992e-02	1.01428586e-01	9.32395954e-02	1.09617577e-01
2.70620074e+02	1.01908532e-02	8.40045304e-03	1.19812534e-02	9.09133605e-02	8.45347645e-02	9.72919566e-02	1.01104214e-01	9.29352175e-02	1.09273210e-01
2.71975096e+02	1.01241196e-02	8.34328749e-03	1.19049518e-02	9.06579524e-02	8.42896882e-02	9.70262166e-02	1.00782072e-01	9.26329757e-02	1.08931168e-01
2.73330119e+02	1.00576680e-02	8.28626284e-03	1.18290732e-02	9.04044940e-02	8.40466080e-02	9.67623801e-02	1.00462162e-01	9.23328708e-02	1.08591453e-01
2.74685141e+02	9.99149873e-03	8.22937844e-03	1.17536190e-02	9.01529941e-02	8.38055325e-02	9.65004556e-02	1.00144493e-01	9.20349110e-02	1.08254075e-01
2.76040164e+02	9.92561064e-03	8.17263616e-03	1.16785851e-02	8.99034267e-02	8.35664357e-02	9.62404177e-02	9.98290374e-02	9.17390719e-02	1.07919003e-01
2.77395186e+02	9.86000424e-03	8.11603515e-03	1.16039733e-02	8.96558036e-02	8.33293292e-02	9.59822779e-02	9.95158078e-02	9.14453644e-02	1.07586251e-01
2.78750209e+02	9.79468509e-03	8.05956664e-03	1.15298035e-02	8.94102446e-02	8.30943352e-02	9.57261540e-02	9.92049297e-02	9.11539019e-02	1.07255958e-01
2.80105231e+02	9.72963598e-03	8.00325780e-03	1.14560142e-02	8.91663771e-02	8.28610744e-02	9.54716799e-02	9.88960131e-02	9.08643322e-02	1.06927694e-01
2.81460254e+02	9.66482800e-03	7.94715439e-03	1.13825016e-02	8.89235743e-02	8.26289088e-02	9.52182397e-02	9.85884023e-02	9.05760632e-02	1.06600741e-01
2.82815276e+02	9.60024305e-03	7.89128501e-03	1.13092011e-02	8.86814442e-02	8.23974398e-02	9.49654486e-02	9.82816873e-02	9.02887248e-02	1.06274650e-01
2.84170298e+02	9.53587725e-03	7.83565586e-03	1.12360986e-02	8.84399025e-02	8.21665813e-02	9.47132237e-02	9.79757798e-02	9.00022372e-02	1.05949322e-01
2.85525321e+02	9.47173364e-03	7.78026217e-03	1.11632051e-02	8.81990151e-02	8.19364006e-02	9.44616296e-02	9.76707488e-02	8.97166628e-02	1.05624835e-01
2.86880343e+02	9.40781164e-03	7.72510488e-03	1.10905184e-02	8.79587695e-02	8.17068849e-02	9.42106541e-02	9.73665811e-02	8.94319897e-02	1.05301173e-01
2.88235366e+02	9.34411097e-03	7.67018448e-03	1.10180375e-02	8.77191595e-02	8.14780278e-02	9.39602912e-02	9.70632704e-02	8.91482122e-02	1.04978329e-01
2.89590388e+02	9.28063184e-03	7.61550065e-03	1.09457630e-02	8.74801898e-02	8.12498341e-02	9.37105454e-02	9.67608216e-02	8.88653348e-02	1.04656308e-01
2.90945411e+02	9.21737421e-03	7.56105350e-03	1.08736949e-02	8.72418596e-02	8.10223031e-02	9.34614160e-02	9.64592338e-02	8.85833566e-02	1.04335111e-01
2.92300433e+02	9.15433807e-03	7.50684308e-03	1.08018331e-02	8.70041683e-02	8.07954343e-02	9.32129024e-02	9.61585064e-02	8.83022773e-02	1.04014735e-01
2.93655456e+02	9.09152342e-03	7.45286940e-03	1.07301774e-02	8.67671165e-02	8.05692279e-02	9.29650051e-02	9.58586399e-02	8.80220973e-02	1.03695183e-01
2.95010478e+02	9.02893027e-03	7.39913249e-03	1.06587281e-02	8.65307039e-02	8.03436839e-02	9.27177239e-02	9.55596342e-02	8.77428164e-02	1.03376452e-01
2.96365501e+02	8.96655861e-03	7.34563238e-03	1.05874848e-02	8.62949305e-02	8.01188023e-02	9.24710588e-02	9.52614892e-02	8.74644347e-02	1.03058544e-01
2.97720523e+02	8.90440845e-03	7.29236910e-03	1.05164478e-02	8.60597965e-02	7.98945831e-02	9.22250098e-02	9.49642049e-02	8.71869522e-02	1.02741458e-01
2.99075546e+02	8.84247978e-03	7.23934267e-03	1.04456169e-02	8.58253017e-02	7.96710264e-02	9.19795770e-02	9.46677815e-02	8.69103690e-02	1.02425194e-01
3.00430568e+02	8.78077261e-03	7.18655312e-03	1.03749921e-02	8.55914462e-02	7.94481320e-02	9.17347603e-02	9.43722188e-02	8.66346851e-02	1.02109752e-01
3.01785591e+02	8.71928693e-03	7.13400046e-03	1.03045734e-02	8.53582299e-02	7.92259000e-02	9.14905598e-02	9.40775168e-02	8.63599005e-02	1.01795133e-01
3.03140613e+02	8.65802275e-03	7.08168473e-03	1.02343608e-02	8.51256529e-02	7.90043305e-02	9.12469753e-02	9.37836757e-02	8.60860152e-02	1.01481336e-01
3.04495636e+02	8.59698006e-03	7.02960593e-03	1.01643542e-02	8.48937152e-02	7.87834233e-02	9.10040071e-02	9.34906952e-02	8.58130292e-02	1.01168361e-01
3.05850658e+02	8.53615887e-03	6.97776410e-03	1.00945536e-02	8.46624167e-02	7.85631786e-02	9.07616549e-02	9.31985756e-02	8.55409426e-02	1.00856209e-01
3.07205681e+02	8.47555917e-03	6.92615924e-03	1.00249591e-02	8.44317576e-02	7.83435962e-02	9.05199189e-02	9.29073167e-02	8.52697554e-02	1.00544878e-01
3.08560703e+02	8.41518097e-03	6.87479137e-03	9.95557057e-03	8.42017376e-02	7.81246762e-02	9.02787990e-02	9.26169186e-02	8.49994676e-02	1.00234370e-01
3.09915726e+02	8.35502426e-03	6.82366051e-03	9.88638801e-03	8.39723570e-02	7.79064187e-02	9.00382953e-02	9.23273813e-02	8.47300792e-02	9.99246833e-02
3.11270748e+02	8.29508905e-03	6.77276667e-03	9.81741142e-03	8.37436156e-02	7.76888235e-02	8.97984077e-02	9.20387047e-02	8.44615902e-02	9.96158191e-02
3.12625771e+02	8.23537533e-03	6.72210987e-03	9.74864079e-03	8.35155135e-02	7.74718908e-02	8.95591363e-02	9.17508889e-02	8.41940007e-02	9.93077770e-02
3.13980793e+02	8.17588310e-03	6.67169010e-03	9.68007610e-03	8.32880507e-02	7.72556205e-02	8.93204809e-02	9.14639338e-02	8.39273106e-02	9.90005570e-02
3.15335816e+02	8.11661237e-03	6.62150739e-03	9.61171736e-03	8.30612271e-02	7.70400125e-02	8.90824418e-02	9.11778395e-02	8.36615199e-02	9.86941591e-02
3.16690838e+02	8.05756314e-03	6.57156173e-03	9.54356455e-03	8.28350428e-02	7.68250670e-02	8.88450187e-02	9.08926060e-02	8.33966287e-02	9.83885833e-02
3.18045861e+02	7.99873540e-03	6.52185313e-03	9.47561766e-03	8.26094978e-02	7.66107838e-02	8.86082118e-02	9.06082332e-02	8.31326369e-02	9.80838295e-02
3.19400883e+02	7.94012915e-03	6.47238160e-03	9.40787671e-03	8.23845921e-02	7.63971631e-02	8.83720210e-02	9.03247212e-02	8.28695447e-02	9.77798977e-02
3.20755906e+02	7.88174440e-03	6.42314714e-03	9.34034167e-03	8.21603256e-02	7.61842047e-02	8.81364464e-02	9.00420700e-02	8.26073519e-02	9.74767881e-02
3.22110928e+02	7.82358115e-03	6.37414973e-03	9.27301256e-03	8.19366983e-02	7.59719088e-02	8.79014879e-02	8.97602795e-02	8.23460585e-02	9.71745005e-02
3.23465951e+02	7.76563939e-03	6.32538939e-03	9.20588938e-03	8.17137104e-02	7.57602752e-02	8.76671456e-02	8.94793498e-02	8.20856646e-02	9.68730350e-02
3.24820973e+02	7.70791912e-03	6.27686611e-03	9.13897213e-03	8.14913617e-02	7.55493041e-02	8.74334194e-02	8.91992808e-02	8.18261702e-02	9.65723915e-02
3.26175996e+02	7.65042035e-03	6.22857988e-03	9.07226082e-03	8.12696523e-02	7.53389953e-02	8.72003093e-02	8.89200727e-02	8.15675752e-02	9.62725701e-02
3.27531018e+02	7.59314307e-03	6.18053068e-03	9.00575547e-03	8.10485822e-02	7.51293490e-02	8.69678154e-02	8.86417252e-02	8.13098796e-02	9.59735709e-02
3.28886041e+02	7.53608729e-03	6.13271852e-03	8.93945607e-03	8.08281513e-02	7.49203650e-02	8.67359376e-02	8.83642386e-02	8.10530835e-02	9.56753937e-02
3.30241063e+02	7.47925300e-03	6.08514336e-03	8.87336265e-03	8.06083597e-02	7.47120434e-02	8.65046760e-02	8.80876127e-02	8.07971868e-02	9.53780386e-02
3.31596086e+02	7.42264022e-03	6.03780521e-03	8.80747522e-03	8.03892074e-02	7.45043843e-02	8.62740305e-02	8.78118476e-02	8.05421895e-02	9.50815057e-02
3.32951108e+02	7.36624891e-03	5.99070403e-03	8.74179380e-03	8.01706943e-02	7.42973875e-02	8.60440011e-02	8.75369432e-02	8.02880915e-02	9.47857949e-02
3.34306131e+02	7.31007910e-03	5.94383980e-03	8.67631841e-03	7.99528205e-02	7.40910532e-02	8.58145879e-02	8.72628996e-02	8.00348930e-02	9.44909063e-02
3.35661153e+02	7.25413084e-03	5.89721257e-03	8.61104911e-03	7.97355859e-02	7.38853811e-02	8.55857908e-02	8.69897168e-02	7.97825936e-02	9.41968399e-02
3.37016176e+02	7.19840398e-03	5.85082212e-03	8.54598583e-03	7.95189908e-02	7.36803716e-02	8.53576100e-02	8.67173948e-02	7.95311937e-02	9.39035958e-02
3.38371198e+02	7.14289852e-03	5.80466842e-03	8.48112861e-03	7.93030351e-02	7.34760247e-02	8.51300455e-02	8.64459337e-02	7.92806931e-02	9.36111742e-02
3.39726220e+02	7.08761533e-03	5.75875258e-03	8.41647809e-03	7.90877169e-02	7.32723386e-02	8.49030952e-02	8.61753322e-02	7.90310911e-02	9.33195733e-02
3.41081243e+02	7.03255231e-03	5.71307181e-03	8.35203281e-03	7.88730411e-02	7.30693177e-02	8.46767646e-02	8.59055934e-02	7.87823895e-02	9.30287974e-02
3.42436265e+02	6.97770948e-03	5.66762612e-03	8.28779284e-03	7.86590077e-02	7.28669619e-02	8.44510534e-02	8.56367171e-02	7.85345880e-02	9.27388462e-02
3.43791288e+02	6.92309903e-03	5.62243124e-03	8.22376682e-03	7.84455877e-02	7.26652453e-02	8.42259301e-02	8.53686867e-02	7.82876765e-02	9.24496969e-02
3.45146310e+02	6.86869169e-03	5.57744923e-03	8.15993414e-03	7.82328506e-02	7.24642304e-02	8.40014707e-02	8.51015422e-02	7.80416796e-02	9.21614049e-02
3.46501333e+02	6.81438696e-03	5.53254998e-03	8.09622395e-03	7.80210343e-02	7.22641320e-02	8.37779367e-02	8.48354213e-02	7.77966820e-02	9.18741606e-02
3.47856355e+02	6.75998063e-03	5.48746914e-03	8.03249212e-03	7.78106230e-02	7.20653869e-02	8.35558590e-02	8.45706036e-02	7.75528560e-02	9.15883511e-02
3.49211378e+02	6.70539894e-03	5.44211126e-03	7.96868661e-03	7.76017911e-02	7.18681526e-02	8.33354295e-02	8.43071900e-02	7.73102639e-02	9.13041162e-02
3.50566400e+02	6.65067984e-03	5.39652551e-03	7.90483418e-03	7.73944488e-02	7.16723481e-02	8.31165496e-02	8.40451287e-02	7.70688736e-02	9.10213838e-02
3.51921423e+02	6.59581841e-03	5.35070550e-03	7.84093131e-03	7.71886079e-02	7.14779839e-02	8.28992319e-02	8.37844263e-02	7.68286894e-02	9.07401633e-02
3.53276445e+02	6.54081007e-03	5.30464536e-03	7.77697478e-03	7.69842791e-02	7.12850697e-02	8.26834885e-02	8.35250892e-02	7.65897151e-02	9.04604633e-02
3.54631468e+02	6.48565758e-03	5.25834867e-03	7.71296650e-03	7.67814559e-02	7.10935997e-02	8.24693121e-02	8.32671135e-02	7.63519484e-02	9.01822786e-02
3.55986490e+02	6.43036061e-03	5.21181501e-03	7.64890621e-03	7.65801391e-02	7.09035745e-02	8.22567036e-02	8.30104997e-02	7.61153895e-02	8.99056098e-02
3.57341513e+02	6.37491882e-03	5.16504397e-03	7.58479366e-03	7.63803294e-02	7.07149950e-02	8.20456639e-02	8.27552483e-02	7.58800390e-02	8.96304576e-02
3.58696535e+02	6.31933240e-03	5.11803584e-03	7.52062896e-03	7.61820265e-02	7.05278606e-02	8.18361925e-02	8.25013589e-02	7.56458964e-02	8.93568214e-02
3.60051558e+02	6.26360133e-03	5.07079059e-03	7.45641207e-03	7.59852304e-02	7.03421714e-02	8.16282894e-02	8.22488317e-02	7.54129620e-02	8.90847015e-02
3.61406580e+02	6.20772559e-03	5.02330823e-03	7.39214295e-03	7.57899411e-02	7.01579276e-02	8.14219547e-02	8.19976667e-02	7.51812358e-02	8.88140976e-02
3.62761603e+02	6.15170519e-03	4.97558879e-03	7.32782160e-03	7.55961586e-02	6.99751289e-02	8.12171884e-02	8.17478638e-02	7.49507177e-02	8.85450100e-02
3.64116625e+02	6.09554014e-03	4.92763231e-03	7.26344797e-03	7.54038830e-02	6.97937755e-02	8.10139904e-02	8.14994231e-02	7.47214078e-02	8.82774384e-02
3.65471648e+02	6.03923042e-03	4.87943879e-03	7.19902205e-03	7.52131141e-02	6.96138674e-02	8.08123608e-02	8.12523445e-02	7.44933062e-02	8.80113828e-02
3.66826670e+02	5.98277604e-03	4.83100828e-03	7.13454380e-03	7.50238520e-02	6.94354045e-02	8.06122996e-02	8.10066281e-02	7.42664128e-02	8.77468434e-02
3.68181693e+02	5.92617700e-03	4.78234079e-03	7.07001321e-03	7.48360968e-02	6.92583869e-02	8.04138067e-02	8.07622738e-02	7.40407277e-02	8.74838199e-02
3.69536715e+02	5.86943330e-03	4.73343636e-03	7.00543024e-03	7.46498483e-02	6.90828145e-02	8.02168822e-02	8.05192816e-02	7.38162508e-02	8.72223125e-02
3.70891738e+02	5.81254494e-03	4.68429502e-03	6.94079486e-03	7.44651067e-02	6.89086873e-02	8.00215261e-02	8.02776517e-02	7.35929823e-02	8.69623210e-02
3.72246760e+02	5.75551192e-03	4.63491680e-03	6.87610705e-03	7.42818719e-02	6.87360054e-02	7.98277384e-02	8.00373838e-02	7.33709222e-02	8.67038454e-02
3.73601783e+02	5.69833424e-03	4.58530172e-03	6.81136676e-03	7.41001439e-02	6.85647688e-02	7.96355190e-02	7.97984781e-02	7.31500705e-02	8.64468857e-02
3.74956805e+02	5.64101190e-03	4.53544983e-03	6.74657397e-03	7.39199227e-02	6.83949774e-02	7.94448680e-02	7.95609346e-02	7.29304272e-02	8.61914419e-02
3.76311828e+02	5.58354490e-03	4.48536116e-03	6.68172863e-03	7.37412083e-02	6.82266312e-02	7.92557853e-02	7.93247532e-02	7.27119924e-02	8.59375140e-02
3.77666850e+02	5.52593323e-03	4.43503575e-03	6.61683072e-03	7.35640007e-02	6.80597303e-02	7.90682711e-02	7.90899339e-02	7.24947660e-02	8.56851018e-02
3.79021873e+02	5.46817691e-03	4.38447363e-03	6.55188019e-03	7.33882999e-02	6.78942746e-02	7.88823252e-02	7.88564768e-02	7.22787483e-02	8.54342054e-02
3.80376895e+02	5.41027593e-03	4.33367485e-03	6.48687700e-03	7.32141059e-02	6.77302642e-02	7.86979477e-02	7.86243819e-02	7.20639391e-02	8.51848247e-02
3.81731918e+02	5.35223028e-03	4.28263946e-03	6.42182111e-03	7.30414188e-02	6.75676990e-02	7.85151385e-02	7.83936491e-02	7.18503385e-02	8.49369596e-02
3.83086940e+02	5.29403998e-03	4.23136749e-03	6.35671246e-03	7.28702384e-02	6.74065791e-02	7.83338977e-02	7.81642784e-02	7.16379466e-02	8.46906102e-02
3.84441963e+02	5.23570501e-03	4.17985901e-03	6.29155102e-03	7.27005649e-02	6.72469044e-02	7.81542253e-02	7.79362699e-02	7.14267634e-02	8.44457764e-02
3.85796985e+02	5.17722539e-03	4.12811405e-03	6.22633672e-03	7.25323982e-02	6.70886750e-02	7.79761213e-02	7.77096235e-02	7.12167890e-02	8.42024580e-02
3.87152008e+02	5.11860110e-03	4.07613268e-03	6.16106952e-03	7.23657382e-02	6.69318908e-02	7.77995857e-02	7.74843393e-02	7.10080235e-02	8.39606552e-02
3.88507030e+02	5.05983215e-03	4.02391495e-03	6.09574936e-03	7.22005851e-02	6.67765518e-02	7.76246184e-02	7.72604173e-02	7.08004668e-02	8.37203678e-02
3.89862053e+02	5.00091855e-03	3.97146093e-03	6.03037616e-03	7.20369388e-02	6.66226581e-02	7.74512195e-02	7.70378574e-02	7.05941190e-02	8.34815957e-02
3.91217075e+02	4.94186028e-03	3.91877068e-03	5.96494988e-03	7.18747993e-02	6.64702097e-02	7.72793890e-02	7.68166596e-02	7.03889803e-02	8.32443388e-02
3.92572097e+02	4.88265735e-03	3.86584428e-03	5.89947043e-03	7.17141666e-02	6.63192064e-02	7.71091268e-02	7.65968240e-02	7.01850507e-02	8.30085972e-02
3.93927120e+02	4.82330976e-03	3.81268179e-03	5.83393773e-03	7.15550407e-02	6.61696484e-02	7.69404330e-02	7.63783505e-02	6.99823302e-02	8.27743708e-02
3.95282142e+02	4.76381751e-03	3.75928330e-03	5.76835172e-03	7.13974217e-02	6.60215357e-02	7.67733076e-02	7.61612392e-02	6.97808190e-02	8.25416593e-02
3.96637165e+02	4.70418060e-03	3.70564890e-03	5.70271231e-03	7.12413094e-02	6.58748682e-02	7.66077506e-02	7.59454900e-02	6.95805171e-02	8.23104629e-02
3.97992187e+02	4.64439903e-03	3.65177867e-03	5.63701939e-03	7.10867040e-02	6.57296460e-02	7.64437619e-02	7.57311030e-02	6.93814246e-02	8.20807813e-02
3.99347210e+02	4.58447280e-03	3.59767272e-03	5.57127288e-03	7.09336053e-02	6.55858689e-02	7.62813417e-02	7.55180781e-02	6.91835417e-02	8.18526146e-02
4.00702232e+02	4.52440191e-03	3.54333114e-03	5.50547268e-03	7.07820135e-02	6.54435372e-02	7.61204898e-02	7.53064154e-02	6.89868683e-02	8.16259625e-02
4.02057255e+02	4.46418636e-03	3.48875405e-03	5.43961866e-03	7.06319284e-02	6.53026506e-02	7.59612063e-02	7.50961148e-02	6.87914047e-02	8.14008249e-02
4.03412277e+02	4.40382614e-03	3.43394158e-03	5.37371071e-03	7.04833502e-02	6.51632093e-02	7.58034911e-02	7.48871764e-02	6.85971509e-02	8.11772018e-02
4.04767300e+02	4.34332127e-03	3.37889384e-03	5.30774871e-03	7.03362788e-02	6.50252133e-02	7.56473443e-02	7.46796001e-02	6.84041071e-02	8.09550931e-02
4.06122322e+02	4.28267174e-03	3.32361097e-03	5.24173250e-03	7.01907142e-02	6.48886625e-02	7.54927660e-02	7.44733860e-02	6.82122735e-02	8.07344985e-02


==> anc/fig3f_npart3s_forward_bands.txt <==
Npart	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
9.70598659e-01	1.00090063e+00	1.00072557e+00	1.00107569e+00	9.51116044e-20	9.51116025e-20	9.51116063e-20	1.00090063e+00	1.00072557e+00	1.00107569e+00
2.32562115e+00	9.26510613e-01	9.01409696e-01	9.51611530e-01	-3.16137595e-04	1.24836476e-03	-1.88063995e-03	9.26194475e-01	9.02658061e-01	9.49730890e-01
3.68064363e+00	8.49527591e-01	8.04036883e-01	8.95018298e-01	3.39540799e-03	2.25353659e-03	4.53727939e-03	8.52922999e-01	8.06290420e-01	8.99555578e-01
5.03566612e+00	7.68492898e-01	7.07765767e-01	8.29220028e-01	1.18148381e-02	8.95134567e-03	1.46783306e-02	7.80307736e-01	7.16717113e-01	8.43898359e-01
6.39068861e+00	6.83504008e-01	6.12889729e-01	7.54118287e-01	2.48967535e-02	1.95639377e-02	3.02295693e-02	7.08400761e-01	6.32453667e-01	7.84347856e-01
7.74571110e+00	6.00872474e-01	5.24165859e-01	6.77579089e-01	3.96985169e-02	3.18519434e-02	4.75450903e-02	6.40570991e-01	5.56017803e-01	7.25124179e-01
9.10073358e+00	5.26010041e-01	4.45588748e-01	6.06431335e-01	5.37035887e-02	4.39122088e-02	6.34949686e-02	5.79713630e-01	4.89500957e-01	6.69926303e-01
1.04557561e+01	4.61190319e-01	3.78809084e-01	5.43571553e-01	6.58554024e-02	5.49472634e-02	7.67635414e-02	5.27045721e-01	4.33756347e-01	6.20335095e-01
1.18107786e+01	4.06192318e-01	3.23603554e-01	4.88781082e-01	7.62242055e-02	6.50023426e-02	8.74460683e-02	4.82416523e-01	3.88605896e-01	5.76227150e-01
1.31658010e+01	3.60939295e-01	2.80012415e-01	4.41866176e-01	8.49082993e-02	7.41701867e-02	9.56464120e-02	4.45847595e-01	3.54182602e-01	5.37512588e-01
1.45208235e+01	3.25686876e-01	2.48261338e-01	4.03112413e-01	9.18271083e-02	8.24009557e-02	1.01253261e-01	4.17513984e-01	3.30662294e-01	5.04365674e-01
1.58758460e+01	2.98757895e-01	2.26222998e-01	3.71292792e-01	9.72321107e-02	8.97343361e-02	1.04729885e-01	3.95990006e-01	3.15957334e-01	4.76022677e-01
1.72308685e+01	2.76719987e-01	2.09585433e-01	3.43854540e-01	1.01639156e-01	9.62450452e-02	1.07033266e-01	3.78359142e-01	3.05830478e-01	4.50887807e-01
1.85858910e+01	2.55773207e-01	1.93578777e-01	3.17967638e-01	1.05609283e-01	1.01989368e-01	1.09229197e-01	3.61382490e-01	2.95568145e-01	4.27196834e-01
1.99409135e+01	2.36040654e-01	1.78358850e-01	2.93722458e-01	1.09124429e-01	1.06876963e-01	1.11371895e-01	3.45165083e-01	2.85235813e-01	4.05094353e-01
2.12959360e+01	2.17994215e-01	1.64516058e-01	2.71472373e-01	1.12114917e-01	1.10595385e-01	1.13634450e-01	3.30109132e-01	2.75111443e-01	3.85106822e-01
2.26509585e+01	2.01408611e-01	1.51768402e-01	2.51048819e-01	1.14613910e-01	1.12863968e-01	1.16363852e-01	3.16022520e-01	2.64632370e-01	3.67412671e-01
2.40059809e+01	1.86292550e-01	1.40128056e-01	2.32457044e-01	1.16620767e-01	1.14246083e-01	1.18995451e-01	3.02913317e-01	2.54374139e-01	3.51452495e-01
2.53610034e+01	1.72684877e-01	1.29641061e-01	2.15728693e-01	1.18128575e-01	1.15174467e-01	1.21082683e-01	2.90813452e-01	2.44815528e-01	3.36811376e-01
2.67160259e+01	1.60572764e-01	1.20289554e-01	2.00855974e-01	1.19138355e-01	1.15771819e-01	1.22504891e-01	2.79711119e-01	2.36061374e-01	3.23360865e-01
2.80710484e+01	1.49922369e-01	1.12048309e-01	1.87796429e-01	1.19664063e-01	1.16077172e-01	1.23250953e-01	2.69586432e-01	2.28125482e-01	3.11047382e-01
2.94260709e+01	1.40798957e-01	1.04966968e-01	1.76630947e-01	1.19679795e-01	1.16081197e-01	1.23278392e-01	2.60478752e-01	2.21048165e-01	2.99909340e-01
3.07810934e+01	1.33239930e-01	9.90723902e-02	1.67407470e-01	1.19170037e-01	1.15764626e-01	1.22575447e-01	2.52409966e-01	2.14837016e-01	2.89982917e-01
3.21361159e+01	1.26663302e-01	9.39290904e-02	1.59397514e-01	1.18371542e-01	1.15237285e-01	1.21505798e-01	2.45034844e-01	2.09166375e-01	2.80903312e-01
3.34911384e+01	1.20545358e-01	8.91455416e-02	1.51945175e-01	1.17497397e-01	1.14605750e-01	1.20389044e-01	2.38042755e-01	2.03751292e-01	2.72334218e-01
3.48461608e+01	1.14667941e-01	8.45586651e-02	1.44777217e-01	1.16636323e-01	1.13920358e-01	1.19352289e-01	2.31304265e-01	1.98479023e-01	2.64129506e-01
3.62011833e+01	1.09037280e-01	8.01731281e-02	1.37901431e-01	1.15785788e-01	1.13182331e-01	1.18389245e-01	2.24823068e-01	1.93355459e-01	2.56290676e-01
3.75562058e+01	1.03680814e-01	7.60094330e-02	1.31352195e-01	1.14934633e-01	1.12388901e-01	1.17480364e-01	2.18615447e-01	1.88398334e-01	2.48832559e-01
3.89112283e+01	9.85860655e-02	7.20582610e-02	1.25113870e-01	1.14087931e-01	1.11552361e-01	1.16623501e-01	2.12673997e-01	1.83610622e-01	2.41737371e-01
4.02662508e+01	9.37534208e-02	6.83199037e-02	1.19186938e-01	1.13245526e-01	1.10683185e-01	1.15807867e-01	2.06998946e-01	1.79003088e-01	2.34994805e-01
4.16212733e+01	8.91848760e-02	6.47958542e-02	1.13573898e-01	1.12406606e-01	1.09791478e-01	1.15021734e-01	2.01591482e-01	1.74587332e-01	2.28595632e-01
4.29762958e+01	8.48795387e-02	6.14854489e-02	1.08273628e-01	1.11571536e-01	1.08887497e-01	1.14255575e-01	1.96451075e-01	1.70372946e-01	2.22529203e-01
4.43313183e+01	8.08374080e-02	5.83886867e-02	1.03286129e-01	1.10740306e-01	1.07979555e-01	1.13501058e-01	1.91577714e-01	1.66368242e-01	2.16787187e-01
4.56863407e+01	7.70586708e-02	5.55057122e-02	9.86116295e-02	1.09912858e-01	1.07074135e-01	1.12751581e-01	1.86971529e-01	1.62579847e-01	2.11363211e-01
4.70413632e+01	7.35433028e-02	5.28365113e-02	9.42500944e-02	1.09089217e-01	1.06176159e-01	1.12002276e-01	1.82632520e-01	1.59012670e-01	2.06252370e-01
4.83963857e+01	7.02909656e-02	5.03808010e-02	9.02011303e-02	1.08269382e-01	1.05289076e-01	1.11249688e-01	1.78560348e-01	1.55669877e-01	2.01450818e-01
4.97514082e+01	6.73022469e-02	4.81390698e-02	8.64654240e-02	1.07453351e-01	1.04415187e-01	1.10491514e-01	1.74755598e-01	1.52554257e-01	1.96956938e-01
5.11064307e+01	6.45777150e-02	4.61117904e-02	8.30436395e-02	1.06641128e-01	1.03555802e-01	1.09726454e-01	1.71218843e-01	1.49667593e-01	1.92770093e-01
5.24614532e+01	6.21126466e-02	4.42950145e-02	7.99302786e-02	1.05832691e-01	1.02711063e-01	1.08954320e-01	1.67945338e-01	1.47006078e-01	1.88884598e-01
5.38164757e+01	5.99149585e-02	4.26953493e-02	7.71345676e-02	1.05028078e-01	1.01881033e-01	1.08175124e-01	1.64943037e-01	1.44576382e-01	1.85309691e-01
5.51714981e+01	5.79928676e-02	4.13196513e-02	7.46660838e-02	1.04227328e-01	1.01064960e-01	1.07389696e-01	1.62220196e-01	1.42384611e-01	1.82055780e-01
5.65265206e+01	5.62746268e-02	4.01079949e-02	7.24412587e-02	1.03430098e-01	1.00257497e-01	1.06602699e-01	1.59704724e-01	1.40365492e-01	1.79043957e-01
5.78815431e+01	5.46668607e-02	3.89823950e-02	7.03513265e-02	1.02635940e-01	9.94531235e-02	1.05818757e-01	1.57302801e-01	1.38435518e-01	1.76170083e-01
5.92365656e+01	5.30949752e-02	3.78805553e-02	6.83093951e-02	1.01844499e-01	9.86486094e-02	1.05040388e-01	1.54939474e-01	1.36529165e-01	1.73349783e-01
6.05915881e+01	5.15593841e-02	3.68028230e-02	6.63159453e-02	1.01055776e-01	9.78444753e-02	1.04267076e-01	1.52615160e-01	1.34647298e-01	1.70583021e-01
6.19466106e+01	5.00705278e-02	3.57579182e-02	6.43831374e-02	1.00269820e-01	9.70414922e-02	1.03498149e-01	1.50340348e-01	1.32799410e-01	1.67881286e-01
6.33016331e+01	4.86240019e-02	3.47421644e-02	6.25058393e-02	9.94866122e-02	9.62398733e-02	1.02733351e-01	1.48110614e-01	1.30982038e-01	1.65239190e-01
6.46566556e+01	4.72198137e-02	3.37555693e-02	6.06840582e-02	9.87061510e-02	9.54399694e-02	1.01972333e-01	1.45925965e-01	1.29195539e-01	1.62656391e-01
6.60116780e+01	4.58587211e-02	3.27987674e-02	5.89186747e-02	9.79284404e-02	9.46421187e-02	1.01214762e-01	1.43787161e-01	1.27440886e-01	1.60133437e-01
6.73667005e+01	4.45404082e-02	3.18714972e-02	5.72093193e-02	9.71534789e-02	9.38466085e-02	1.00460349e-01	1.41693887e-01	1.25718106e-01	1.57669668e-01
6.87217230e+01	4.32648741e-02	3.09737598e-02	5.55559884e-02	9.63812665e-02	9.30537088e-02	9.97088243e-02	1.39646141e-01	1.24027469e-01	1.55264813e-01
7.00767455e+01	4.20321737e-02	3.01056035e-02	5.39587439e-02	9.56118035e-02	9.22636655e-02	9.89599416e-02	1.37643977e-01	1.22369269e-01	1.52918685e-01
7.14317680e+01	4.08422844e-02	2.92670120e-02	5.24175568e-02	9.48450898e-02	9.14766998e-02	9.82134798e-02	1.35687374e-01	1.20743712e-01	1.50631037e-01
7.27867905e+01	3.96952060e-02	2.84579877e-02	5.09324242e-02	9.40811254e-02	9.06930103e-02	9.74692404e-02	1.33776331e-01	1.19150998e-01	1.48401665e-01
7.41418130e+01	3.85909424e-02	2.76785370e-02	4.95033478e-02	9.33199102e-02	8.99127735e-02	9.67270469e-02	1.31910853e-01	1.17591310e-01	1.46230395e-01
7.54968355e+01	3.75294922e-02	2.69286615e-02	4.81303228e-02	9.25614443e-02	8.91361445e-02	9.59867441e-02	1.30090936e-01	1.16064806e-01	1.44117067e-01
7.68518579e+01	3.65108550e-02	2.62083645e-02	4.68133455e-02	9.18057277e-02	8.83632586e-02	9.52481969e-02	1.28316583e-01	1.14571623e-01	1.42061542e-01
7.82068804e+01	3.55350315e-02	2.55176497e-02	4.55524133e-02	9.10527604e-02	8.75942312e-02	9.45112897e-02	1.26587792e-01	1.13111881e-01	1.40063703e-01
7.95619029e+01	3.46020220e-02	2.48565209e-02	4.43475230e-02	9.03025423e-02	8.68291593e-02	9.37759252e-02	1.24904564e-01	1.11685680e-01	1.38123448e-01
8.09169254e+01	3.37118237e-02	2.42249801e-02	4.31986674e-02	8.95550738e-02	8.60681226e-02	9.30420250e-02	1.23266898e-01	1.10293103e-01	1.36240692e-01
8.22719479e+01	3.28644408e-02	2.36230337e-02	4.21058480e-02	8.88103543e-02	8.53111823e-02	9.23095262e-02	1.21674795e-01	1.08934216e-01	1.34415374e-01
8.36269704e+01	3.20598787e-02	2.30506893e-02	4.10690682e-02	8.80683826e-02	8.45583830e-02	9.15783823e-02	1.20128261e-01	1.07609072e-01	1.32647450e-01
8.49819929e+01	3.12981012e-02	2.25079260e-02	4.00882764e-02	8.73291656e-02	8.38097589e-02	9.08485723e-02	1.18627267e-01	1.06317685e-01	1.30936849e-01
8.63370154e+01	3.05791625e-02	2.19947846e-02	3.91635405e-02	8.65926932e-02	8.30653153e-02	9.01200711e-02	1.17171856e-01	1.05060100e-01	1.29283612e-01
8.76920378e+01	2.99031415e-02	2.15113228e-02	3.82949602e-02	8.58589506e-02	8.23250376e-02	8.93928636e-02	1.15762092e-01	1.03836360e-01	1.27687824e-01
8.90470603e+01	2.92695339e-02	2.10571984e-02	3.74818694e-02	8.51280318e-02	8.15889839e-02	8.86670798e-02	1.14397566e-01	1.02646182e-01	1.26148949e-01
9.04020828e+01	2.86790834e-02	2.06329244e-02	3.67252424e-02	8.43997983e-02	8.08570089e-02	8.79425877e-02	1.13078882e-01	1.01489933e-01	1.24667830e-01
9.17571053e+01	2.81309735e-02	2.02379437e-02	3.60240033e-02	8.36744022e-02	8.01291875e-02	8.72196169e-02	1.11805376e-01	1.00367131e-01	1.23243620e-01
9.31121278e+01	2.76052518e-02	1.98585772e-02	3.53519263e-02	8.29555619e-02	7.94085107e-02	8.65026130e-02	1.10560814e-01	9.92670880e-02	1.21854539e-01
9.44671503e+01	2.70871608e-02	1.94847064e-02	3.46896151e-02	8.22460277e-02	7.86972266e-02	8.57948287e-02	1.09333188e-01	9.81819330e-02	1.20484444e-01
9.58221728e+01	2.65776843e-02	1.91170058e-02	3.40383629e-02	8.15456162e-02	7.79951952e-02	8.50960372e-02	1.08123301e-01	9.71122010e-02	1.19134400e-01
9.71771953e+01	2.60768909e-02	1.87555225e-02	3.33982594e-02	8.08543148e-02	7.73024155e-02	8.44062141e-02	1.06931206e-01	9.60579379e-02	1.17804473e-01
9.85322177e+01	2.55844640e-02	1.84000394e-02	3.27688887e-02	8.01721823e-02	7.66189456e-02	8.37254190e-02	1.05756646e-01	9.50189850e-02	1.16494308e-01
9.98872402e+01	2.51005230e-02	1.80506384e-02	3.21504075e-02	7.94991965e-02	7.59447762e-02	8.30536169e-02	1.04599719e-01	9.39954146e-02	1.15204024e-01
1.01242263e+02	2.46250732e-02	1.77073235e-02	3.15428230e-02	7.88353565e-02	7.52799149e-02	8.23907981e-02	1.03460430e-01	9.29872384e-02	1.13933621e-01
1.02597285e+02	2.41580920e-02	1.73700789e-02	3.09461051e-02	7.81806665e-02	7.46243737e-02	8.17369592e-02	1.02338758e-01	9.19944526e-02	1.12683064e-01
1.03952308e+02	2.36995877e-02	1.70389106e-02	3.03602647e-02	7.75351248e-02	7.39781589e-02	8.10920907e-02	1.01234712e-01	9.10170695e-02	1.11452355e-01
1.05307330e+02	2.32495608e-02	1.67138190e-02	2.97853026e-02	7.68987314e-02	7.33412780e-02	8.04561849e-02	1.00148292e-01	9.00550970e-02	1.10241487e-01
1.06662353e+02	2.28080097e-02	1.63948031e-02	2.92212162e-02	7.62714867e-02	7.27137383e-02	7.98292351e-02	9.90794964e-02	8.91085414e-02	1.09050451e-01
1.08017375e+02	2.23749349e-02	1.60818635e-02	2.86680064e-02	7.56533905e-02	7.20955465e-02	7.92112345e-02	9.80283254e-02	8.81774099e-02	1.07879241e-01
1.09372398e+02	2.19503366e-02	1.57750002e-02	2.81256730e-02	7.50444427e-02	7.14867089e-02	7.86021766e-02	9.69947793e-02	8.72617091e-02	1.06727850e-01
1.10727420e+02	2.15342146e-02	1.54742134e-02	2.75942157e-02	7.44446435e-02	7.08872315e-02	7.80020555e-02	9.59788581e-02	8.63614449e-02	1.05596271e-01
1.12082443e+02	2.11265688e-02	1.51795032e-02	2.70736344e-02	7.38539928e-02	7.02971200e-02	7.74108656e-02	9.49805616e-02	8.54766233e-02	1.04484500e-01
1.13437465e+02	2.07273994e-02	1.48908699e-02	2.65639290e-02	7.32724906e-02	6.97163797e-02	7.68286015e-02	9.39998900e-02	8.46072497e-02	1.03392530e-01
1.14792488e+02	2.03367064e-02	1.46083137e-02	2.60650991e-02	7.27001369e-02	6.91450155e-02	7.62552583e-02	9.30368433e-02	8.37533292e-02	1.02320357e-01
1.16147510e+02	1.99544896e-02	1.43318347e-02	2.55771446e-02	7.21369317e-02	6.85830320e-02	7.56908315e-02	9.20914214e-02	8.29148667e-02	1.01267976e-01
1.17502533e+02	1.95807492e-02	1.40614333e-02	2.51000652e-02	7.15828751e-02	6.80304334e-02	7.51353167e-02	9.11636243e-02	8.20918667e-02	1.00235382e-01
1.18857555e+02	1.92154852e-02	1.37971096e-02	2.46338607e-02	7.10379669e-02	6.74872237e-02	7.45887101e-02	9.02534521e-02	8.12843334e-02	9.92225708e-02
1.20212578e+02	1.88586974e-02	1.35388640e-02	2.41785308e-02	7.05022073e-02	6.69534065e-02	7.40510081e-02	8.93609047e-02	8.04922705e-02	9.82295389e-02
1.21567600e+02	1.85103860e-02	1.32866968e-02	2.37340752e-02	6.99755961e-02	6.64289849e-02	7.35222074e-02	8.84859821e-02	7.97156816e-02	9.72562826e-02
1.22922623e+02	1.81705509e-02	1.30406082e-02	2.33004936e-02	6.94581335e-02	6.59139618e-02	7.30023052e-02	8.76286844e-02	7.89545700e-02	9.63027988e-02
1.24277645e+02	1.78391921e-02	1.28005987e-02	2.28777855e-02	6.89498194e-02	6.54083398e-02	7.24912990e-02	8.67890115e-02	7.82089385e-02	9.53690845e-02
1.25632667e+02	1.75163097e-02	1.25666686e-02	2.24659507e-02	6.84506538e-02	6.49121212e-02	7.19891864e-02	8.59669635e-02	7.74787898e-02	9.44551371e-02
1.26987690e+02	1.72019035e-02	1.23388183e-02	2.20649888e-02	6.79606367e-02	6.44253078e-02	7.14959656e-02	8.51625403e-02	7.67641261e-02	9.35609545e-02
1.28342712e+02	1.68959738e-02	1.21170482e-02	2.16748994e-02	6.74797682e-02	6.39479013e-02	7.10116352e-02	8.43757421e-02	7.60649495e-02	9.26865346e-02
1.29697735e+02	1.65985202e-02	1.19013587e-02	2.12956817e-02	6.70080479e-02	6.34799024e-02	7.05361935e-02	8.36065681e-02	7.53812611e-02	9.18318752e-02
1.31052757e+02	1.63095430e-02	1.16917504e-02	2.09273357e-02	6.65454764e-02	6.30213126e-02	7.00696401e-02	8.28550194e-02	7.47130630e-02	9.09969758e-02
1.32407780e+02	1.60290433e-02	1.14882244e-02	2.05698621e-02	6.60920546e-02	6.25721336e-02	6.96119756e-02	8.21210979e-02	7.40603580e-02	9.01818378e-02
1.33762802e+02	1.57570163e-02	1.12907781e-02	2.02232545e-02	6.56477771e-02	6.21323598e-02	6.91631944e-02	8.14047934e-02	7.34231379e-02	8.93864489e-02
1.35117825e+02	1.54934679e-02	1.10994160e-02	1.98875198e-02	6.52126507e-02	6.17019982e-02	6.87233032e-02	8.07061185e-02	7.28014142e-02	8.86108229e-02
1.36472847e+02	1.52384106e-02	1.09141473e-02	1.95626739e-02	6.47866911e-02	6.12810647e-02	6.82923176e-02	8.00251017e-02	7.21952120e-02	8.78549915e-02
1.37827870e+02	1.49917814e-02	1.07349291e-02	1.92486336e-02	6.43698204e-02	6.08694774e-02	6.78701634e-02	7.93616018e-02	7.16044065e-02	8.71187970e-02
1.39182892e+02	1.47536569e-02	1.05618149e-02	1.89454989e-02	6.39621334e-02	6.04673338e-02	6.74569331e-02	7.87157903e-02	7.10291487e-02	8.64024320e-02
1.40537915e+02	1.45240067e-02	1.03947842e-02	1.86532292e-02	6.35635924e-02	6.00745930e-02	6.70525917e-02	7.80875991e-02	7.04693772e-02	8.57058209e-02
1.41892937e+02	1.43003124e-02	1.02321023e-02	1.83685225e-02	6.31710857e-02	5.96880216e-02	6.66541499e-02	7.74713981e-02	6.99201239e-02	8.50226724e-02
1.43247960e+02	1.40804460e-02	1.00723030e-02	1.80885890e-02	6.27819844e-02	5.93048885e-02	6.62590803e-02	7.68624304e-02	6.93771915e-02	8.43476693e-02
1.44602982e+02	1.38645032e-02	9.91545245e-03	1.78135540e-02	6.23964065e-02	5.89253167e-02	6.58674963e-02	7.62609098e-02	6.88407692e-02	8.36810503e-02
1.45958005e+02	1.36525089e-02	9.76156780e-03	1.75434500e-02	6.20143828e-02	5.85493385e-02	6.54794272e-02	7.56668917e-02	6.83109063e-02	8.30228772e-02
1.47313027e+02	1.34444155e-02	9.61061643e-03	1.72782146e-02	6.16358546e-02	5.81768930e-02	6.50948162e-02	7.50802701e-02	6.77875094e-02	8.23730308e-02
1.48668050e+02	1.32402384e-02	9.46260903e-03	1.70178677e-02	6.12608408e-02	5.78080002e-02	6.47136815e-02	7.45010792e-02	6.72706092e-02	8.17315492e-02
1.50023072e+02	1.30399794e-02	9.31754703e-03	1.67624118e-02	6.08893438e-02	5.74426628e-02	6.43360248e-02	7.39293232e-02	6.67602098e-02	8.10984366e-02
1.51378095e+02	1.28436352e-02	9.17542818e-03	1.65118421e-02	6.05213593e-02	5.70808766e-02	6.39618420e-02	7.33649945e-02	6.62563048e-02	8.04736842e-02
1.52733117e+02	1.26512067e-02	9.03625336e-03	1.62661601e-02	6.01568887e-02	5.67226433e-02	6.35911341e-02	7.28080954e-02	6.57588966e-02	7.98572942e-02
1.54088140e+02	1.24626943e-02	8.90002283e-03	1.60253657e-02	5.97959321e-02	5.63679632e-02	6.32239010e-02	7.22586263e-02	6.52679860e-02	7.92492667e-02
1.55443162e+02	1.22780975e-02	8.76673656e-03	1.57894584e-02	5.94384892e-02	5.60168362e-02	6.28601422e-02	7.17165867e-02	6.47835728e-02	7.86496006e-02
1.56798185e+02	1.20974165e-02	8.63639476e-03	1.55584383e-02	5.90845602e-02	5.56692628e-02	6.24998576e-02	7.11819767e-02	6.43056575e-02	7.80582959e-02
1.58153207e+02	1.19206514e-02	8.50899761e-03	1.53323051e-02	5.87341450e-02	5.53252430e-02	6.21430470e-02	7.06547964e-02	6.38342406e-02	7.74753521e-02
1.59508230e+02	1.17478020e-02	8.38454525e-03	1.51110587e-02	5.83872436e-02	5.49847771e-02	6.17897102e-02	7.01350456e-02	6.33693223e-02	7.69007689e-02
1.60863252e+02	1.15788684e-02	8.26303788e-03	1.48946989e-02	5.80438561e-02	5.46478652e-02	6.14398470e-02	6.96227245e-02	6.29109031e-02	7.63345459e-02
1.62218275e+02	1.14138505e-02	8.14447568e-03	1.46832254e-02	5.77039824e-02	5.43145076e-02	6.10934572e-02	6.91178329e-02	6.24589833e-02	7.57766826e-02
1.63573297e+02	1.12527485e-02	8.02885884e-03	1.44766382e-02	5.73676225e-02	5.39847044e-02	6.07505406e-02	6.86203710e-02	6.20135633e-02	7.52271788e-02
1.64928320e+02	1.10955623e-02	7.91618757e-03	1.42749370e-02	5.70347765e-02	5.36584559e-02	6.04110970e-02	6.81303387e-02	6.15746434e-02	7.46860340e-02
1.66283342e+02	1.09422918e-02	7.80646207e-03	1.40781216e-02	5.67054442e-02	5.33357621e-02	6.00751264e-02	6.76477361e-02	6.11422242e-02	7.41532479e-02
1.67638365e+02	1.07929371e-02	7.69968255e-03	1.38861917e-02	5.63796259e-02	5.30166233e-02	5.97426284e-02	6.71725630e-02	6.07163058e-02	7.36288202e-02
1.68993387e+02	1.06474983e-02	7.59584925e-03	1.36991473e-02	5.60573213e-02	5.27010395e-02	5.94136030e-02	6.67048195e-02	6.02968888e-02	7.31127503e-02
1.70348410e+02	1.05059752e-02	7.49496239e-03	1.35169879e-02	5.57385306e-02	5.23890110e-02	5.90880501e-02	6.62445057e-02	5.98839734e-02	7.26050380e-02
1.71703432e+02	1.03683679e-02	7.39702221e-03	1.33397135e-02	5.54232536e-02	5.20805379e-02	5.87659694e-02	6.57916215e-02	5.94775601e-02	7.21056829e-02
1.73058455e+02	1.02346763e-02	7.30202894e-03	1.31673237e-02	5.51114906e-02	5.17756203e-02	5.84473608e-02	6.53461669e-02	5.90776493e-02	7.16146845e-02
1.74413477e+02	1.01049006e-02	7.20998284e-03	1.29998183e-02	5.48032413e-02	5.14742584e-02	5.81322243e-02	6.49081419e-02	5.86842412e-02	7.11320426e-02
1.75768500e+02	9.97904063e-03	7.12088416e-03	1.28371971e-02	5.44985059e-02	5.11764522e-02	5.78205596e-02	6.44775465e-02	5.82973364e-02	7.06577567e-02
1.77123522e+02	9.85709647e-03	7.03473316e-03	1.26794598e-02	5.41972843e-02	5.08822019e-02	5.75123667e-02	6.40543808e-02	5.79169351e-02	7.01918265e-02
1.78478544e+02	9.73906809e-03	6.95153010e-03	1.25266061e-02	5.38995765e-02	5.05915076e-02	5.72076455e-02	6.36386446e-02	5.75430377e-02	6.97342516e-02
1.79833567e+02	9.62495550e-03	6.87127524e-03	1.23786358e-02	5.36053826e-02	5.03043694e-02	5.69063959e-02	6.32303381e-02	5.71756446e-02	6.92850316e-02
1.81188589e+02	9.51475869e-03	6.79396885e-03	1.22355485e-02	5.33147025e-02	5.00207873e-02	5.66086177e-02	6.28294612e-02	5.68147561e-02	6.88441662e-02
1.82543612e+02	9.40847767e-03	6.71961120e-03	1.20973441e-02	5.30275362e-02	4.97407615e-02	5.63143109e-02	6.24360139e-02	5.64603727e-02	6.84116551e-02
1.83898634e+02	9.30611244e-03	6.64820258e-03	1.19640223e-02	5.27438838e-02	4.94642921e-02	5.60234755e-02	6.20499962e-02	5.61124946e-02	6.79874978e-02
1.85253657e+02	9.20766299e-03	6.57974323e-03	1.18355827e-02	5.24637452e-02	4.91913790e-02	5.57361113e-02	6.16714081e-02	5.57711222e-02	6.75716940e-02
1.86608679e+02	9.11312933e-03	6.51423345e-03	1.17120252e-02	5.21871204e-02	4.89220224e-02	5.54522183e-02	6.13002497e-02	5.54362559e-02	6.71642435e-02
1.87963702e+02	9.02251145e-03	6.45167349e-03	1.15933494e-02	5.19140094e-02	4.86562224e-02	5.51717964e-02	6.09365209e-02	5.51078959e-02	6.67651458e-02
1.89318724e+02	8.93580937e-03	6.39206363e-03	1.14795551e-02	5.16444123e-02	4.83939789e-02	5.48948456e-02	6.05802216e-02	5.47860426e-02	6.63744007e-02
1.90673747e+02	8.85302306e-03	6.33540410e-03	1.13706420e-02	5.13783290e-02	4.81352921e-02	5.46213658e-02	6.02313520e-02	5.44706962e-02	6.59920079e-02
1.92028769e+02	8.77415253e-03	6.28169519e-03	1.12666099e-02	5.11157595e-02	4.78801619e-02	5.43513571e-02	5.98899120e-02	5.41618570e-02	6.56179670e-02
1.93383792e+02	8.69919792e-03	6.23093724e-03	1.11674586e-02	5.08567039e-02	4.76285884e-02	5.40848194e-02	5.95559018e-02	5.38595256e-02	6.52522780e-02
1.94738814e+02	8.62815875e-03	6.18313010e-03	1.10731874e-02	5.06011619e-02	4.73805714e-02	5.38217525e-02	5.92293207e-02	5.35637015e-02	6.48949399e-02
1.96093837e+02	8.56103545e-03	6.13827437e-03	1.09837965e-02	5.03491339e-02	4.71361112e-02	5.35621566e-02	5.89101693e-02	5.32743855e-02	6.45459531e-02
1.97448859e+02	8.49782975e-03	6.09637162e-03	1.08992879e-02	5.01006206e-02	4.68952086e-02	5.33060326e-02	5.85984503e-02	5.29915802e-02	6.42053204e-02
1.98803882e+02	8.43853496e-03	6.05741675e-03	1.08196532e-02	4.98556186e-02	4.66578601e-02	5.30533771e-02	5.82941536e-02	5.27152769e-02	6.38730303e-02
2.00158904e+02	8.38315704e-03	6.02141469e-03	1.07448994e-02	4.96141310e-02	4.64240689e-02	5.28041932e-02	5.79972881e-02	5.24454836e-02	6.35490925e-02
2.01513927e+02	8.33172035e-03	5.98838490e-03	1.06750558e-02	4.93761701e-02	4.61938475e-02	5.25584927e-02	5.77078904e-02	5.21822324e-02	6.32335485e-02
2.02868949e+02	8.28413199e-03	5.95825399e-03	1.06100100e-02	4.91416891e-02	4.59671478e-02	5.23162303e-02	5.74258210e-02	5.19254018e-02	6.29262403e-02
2.04223972e+02	8.24047266e-03	5.93108597e-03	1.05498593e-02	4.89107285e-02	4.57440116e-02	5.20774455e-02	5.71512012e-02	5.16750975e-02	6.26273048e-02
2.05578994e+02	8.20103977e-03	5.90711646e-03	1.04949631e-02	4.86834379e-02	4.55245924e-02	5.18422834e-02	5.68844777e-02	5.14317089e-02	6.23372465e-02
2.06934017e+02	8.16409214e-03	5.88496699e-03	1.04432173e-02	4.84589423e-02	4.53079903e-02	5.16098943e-02	5.66230344e-02	5.11929573e-02	6.20531116e-02
2.08289039e+02	8.12759328e-03	5.86302525e-03	1.03921613e-02	4.82362184e-02	4.50931525e-02	5.13792844e-02	5.63638117e-02	5.09561778e-02	6.17714457e-02
2.09644062e+02	8.09107223e-03	5.84091831e-03	1.03412261e-02	4.80150297e-02	4.48798357e-02	5.11502236e-02	5.61061019e-02	5.07207540e-02	6.14914498e-02
2.10999084e+02	8.05448397e-03	5.81861053e-03	1.02903574e-02	4.77953534e-02	4.46680166e-02	5.09226902e-02	5.58498374e-02	5.04866271e-02	6.12130476e-02
2.12354107e+02	8.01787904e-03	5.79614186e-03	1.02396162e-02	4.75772149e-02	4.44577213e-02	5.06967086e-02	5.55950940e-02	5.02538632e-02	6.09363248e-02
2.13709129e+02	7.98124437e-03	5.77350194e-03	1.01889868e-02	4.73606078e-02	4.42489431e-02	5.04722725e-02	5.53418522e-02	5.00224451e-02	6.06612593e-02
2.15064152e+02	7.94457665e-03	5.75068809e-03	1.01384652e-02	4.71455303e-02	4.40416803e-02	5.02493803e-02	5.50901070e-02	4.97923684e-02	6.03878455e-02
2.16419174e+02	7.90787952e-03	5.72770317e-03	1.00880559e-02	4.69319843e-02	4.38359348e-02	5.00280338e-02	5.48398638e-02	4.95636379e-02	6.01160897e-02
2.17774197e+02	7.87115205e-03	5.70454641e-03	1.00377577e-02	4.67199692e-02	4.36317060e-02	4.98082325e-02	5.45911213e-02	4.93362524e-02	5.98459901e-02
2.19129219e+02	7.83439399e-03	5.68121757e-03	9.98757041e-03	4.65094851e-02	4.34289939e-02	4.95899762e-02	5.43438791e-02	4.91102115e-02	5.95775466e-02
2.20484242e+02	7.79760561e-03	5.65771683e-03	9.93749439e-03	4.63005319e-02	4.32277987e-02	4.93732651e-02	5.40981375e-02	4.88855155e-02	5.93107595e-02
2.21839264e+02	7.76078684e-03	5.63404409e-03	9.88752960e-03	4.60931097e-02	4.30281202e-02	4.91580992e-02	5.38538966e-02	4.86621643e-02	5.90456288e-02
2.23194287e+02	7.72393767e-03	5.61019930e-03	9.83767604e-03	4.58872185e-02	4.28299586e-02	4.89444784e-02	5.36111562e-02	4.84401579e-02	5.87821544e-02
2.24549309e+02	7.68705811e-03	5.58618244e-03	9.78793379e-03	4.56828582e-02	4.26333137e-02	4.87324027e-02	5.33699164e-02	4.82194962e-02	5.85203365e-02
2.25904332e+02	7.65014816e-03	5.56199345e-03	9.73830287e-03	4.54800290e-02	4.24381857e-02	4.85218722e-02	5.31301771e-02	4.80001792e-02	5.82601751e-02
2.27259354e+02	7.61320782e-03	5.53763230e-03	9.68878334e-03	4.52787306e-02	4.22445745e-02	4.83128868e-02	5.28919385e-02	4.77822068e-02	5.80016701e-02
2.28614377e+02	7.57623708e-03	5.51309893e-03	9.63937523e-03	4.50789633e-02	4.20524801e-02	4.81054465e-02	5.26552004e-02	4.75655791e-02	5.77448217e-02
2.29969399e+02	7.53923595e-03	5.48839332e-03	9.59007859e-03	4.48807269e-02	4.18619026e-02	4.78995513e-02	5.24199629e-02	4.73502959e-02	5.74896298e-02
2.31324421e+02	7.50220444e-03	5.46351540e-03	9.54089347e-03	4.46840215e-02	4.16728419e-02	4.76952011e-02	5.21862260e-02	4.71363573e-02	5.72360946e-02
2.32679444e+02	7.46514252e-03	5.43846514e-03	9.49181991e-03	4.44888471e-02	4.14852981e-02	4.74923961e-02	5.19539896e-02	4.69237632e-02	5.69842160e-02
2.34034466e+02	7.42805022e-03	5.41324249e-03	9.44285795e-03	4.42952036e-02	4.12992711e-02	4.72911362e-02	5.17232539e-02	4.67125136e-02	5.67339941e-02
2.35389489e+02	7.39092753e-03	5.38784739e-03	9.39400766e-03	4.41030911e-02	4.11147610e-02	4.70914213e-02	5.14940187e-02	4.65026084e-02	5.64854289e-02
2.36744511e+02	7.35377444e-03	5.36227980e-03	9.34526907e-03	4.39125096e-02	4.09317678e-02	4.68932515e-02	5.12662841e-02	4.62940476e-02	5.62385206e-02
2.38099534e+02	7.31659096e-03	5.33653967e-03	9.29664225e-03	4.37234591e-02	4.07502914e-02	4.66966267e-02	5.10400500e-02	4.60868311e-02	5.59932690e-02
2.39454556e+02	7.27937709e-03	5.31062695e-03	9.24812723e-03	4.35359395e-02	4.05703319e-02	4.65015471e-02	5.08153166e-02	4.58809589e-02	5.57496743e-02
2.40809579e+02	7.24213283e-03	5.28454157e-03	9.19972408e-03	4.33499509e-02	4.03918893e-02	4.63080124e-02	5.05920837e-02	4.56764309e-02	5.55077365e-02
2.42164601e+02	7.20485817e-03	5.25828350e-03	9.15143285e-03	4.31654932e-02	4.02149636e-02	4.61160229e-02	5.03703514e-02	4.54732471e-02	5.52674557e-02
2.43519624e+02	7.16755312e-03	5.23185266e-03	9.10325359e-03	4.29825666e-02	4.00395548e-02	4.59255783e-02	5.01501197e-02	4.52714075e-02	5.50288319e-02
2.44874646e+02	7.13021769e-03	5.20524901e-03	9.05518637e-03	4.28011709e-02	3.98656629e-02	4.57366788e-02	4.99313886e-02	4.50709119e-02	5.47918652e-02
2.46229669e+02	7.09285186e-03	5.17847248e-03	9.00723123e-03	4.26213061e-02	3.96932879e-02	4.55493244e-02	4.97141580e-02	4.48717604e-02	5.45565556e-02
2.47584691e+02	7.05545563e-03	5.15152302e-03	8.95938825e-03	4.24429724e-02	3.95224298e-02	4.53635149e-02	4.94984280e-02	4.46739529e-02	5.43229032e-02
2.48939714e+02	7.01802902e-03	5.12440056e-03	8.91165747e-03	4.22661696e-02	3.93530887e-02	4.51792505e-02	4.92841986e-02	4.44774892e-02	5.40909080e-02
2.50294736e+02	6.98057201e-03	5.09710505e-03	8.86403898e-03	4.20908978e-02	3.91852644e-02	4.49965311e-02	4.90714698e-02	4.42823695e-02	5.38605701e-02
2.51649759e+02	6.94308461e-03	5.06963641e-03	8.81653282e-03	4.19171569e-02	3.90189571e-02	4.48153568e-02	4.88602415e-02	4.40885935e-02	5.36318896e-02
2.53004781e+02	6.90556682e-03	5.04199459e-03	8.76913906e-03	4.17449470e-02	3.88541667e-02	4.46357274e-02	4.86505139e-02	4.38961613e-02	5.34048665e-02
2.54359804e+02	6.86801864e-03	5.01417951e-03	8.72185777e-03	4.15742681e-02	3.86908932e-02	4.44576431e-02	4.84422868e-02	4.37050727e-02	5.31795009e-02
2.55714826e+02	6.83044007e-03	4.98619111e-03	8.67468902e-03	4.14051202e-02	3.85291366e-02	4.42811038e-02	4.82355603e-02	4.35153277e-02	5.29557928e-02
2.57069849e+02	6.79283110e-03	4.95802932e-03	8.62763289e-03	4.12375032e-02	3.83688970e-02	4.41061095e-02	4.80303343e-02	4.33269263e-02	5.27337424e-02
2.58424871e+02	6.75519175e-03	4.92969406e-03	8.58068943e-03	4.10714172e-02	3.82101743e-02	4.39326602e-02	4.78266090e-02	4.31398684e-02	5.25133496e-02
2.59779894e+02	6.71752200e-03	4.90118526e-03	8.53385873e-03	4.09068622e-02	3.80529685e-02	4.37607559e-02	4.76243842e-02	4.29541538e-02	5.22946146e-02
2.61134916e+02	6.67982185e-03	4.87250285e-03	8.48714086e-03	4.07438381e-02	3.78972797e-02	4.35903966e-02	4.74236600e-02	4.27697826e-02	5.20775374e-02
2.62489939e+02	6.64209132e-03	4.84364675e-03	8.44053589e-03	4.05823451e-02	3.77431078e-02	4.34215823e-02	4.72244364e-02	4.25867546e-02	5.18621182e-02
2.63844961e+02	6.60433039e-03	4.81461688e-03	8.39404391e-03	4.04223829e-02	3.75904529e-02	4.32543130e-02	4.70267133e-02	4.24050698e-02	5.16483569e-02
2.65199984e+02	6.56653908e-03	4.78541316e-03	8.34766499e-03	4.02639518e-02	3.74393149e-02	4.30885887e-02	4.68304909e-02	4.22247281e-02	5.14362537e-02
2.66555006e+02	6.52871737e-03	4.75603550e-03	8.30139924e-03	4.01070516e-02	3.72896939e-02	4.29244094e-02	4.66357690e-02	4.20457294e-02	5.12258087e-02
2.67910029e+02	6.49086526e-03	4.72648384e-03	8.25524669e-03	3.99516824e-02	3.71415897e-02	4.27617751e-02	4.64425477e-02	4.18680735e-02	5.10170218e-02
2.69265051e+02	6.45298276e-03	4.69675807e-03	8.20920746e-03	3.97978441e-02	3.69950025e-02	4.26006857e-02	4.62508269e-02	4.16917605e-02	5.08098932e-02
2.70620074e+02	6.41506993e-03	4.66685806e-03	8.16328180e-03	3.96455372e-02	3.68499326e-02	4.24411418e-02	4.60606072e-02	4.15167907e-02	5.06044236e-02
2.71975096e+02	6.37712658e-03	4.63678388e-03	8.11746927e-03	3.94947603e-02	3.67063787e-02	4.22831419e-02	4.58718869e-02	4.13431626e-02	5.04006112e-02
2.73330119e+02	6.33915280e-03	4.60653536e-03	8.07177024e-03	3.93455141e-02	3.65643415e-02	4.21266867e-02	4.56846669e-02	4.11708768e-02	5.01984569e-02
2.74685141e+02	6.30114943e-03	4.57611165e-03	8.02618722e-03	3.91978055e-02	3.64238277e-02	4.19717832e-02	4.54989549e-02	4.09999394e-02	4.99979704e-02
2.76040164e+02	6.26311396e-03	4.54551488e-03	7.98071304e-03	3.90516137e-02	3.62848170e-02	4.18184104e-02	4.53147277e-02	4.08303319e-02	4.97991235e-02
2.77395186e+02	6.22504751e-03	4.51474396e-03	7.93535107e-03	3.89069481e-02	3.61473184e-02	4.16665778e-02	4.51319956e-02	4.06620624e-02	4.96019289e-02
2.78750209e+02	6.18696188e-03	4.48378846e-03	7.89013531e-03	3.87639057e-02	3.60114278e-02	4.15163835e-02	4.49508676e-02	4.04952163e-02	4.94065188e-02
2.80105231e+02	6.14882044e-03	4.45268035e-03	7.84496054e-03	3.86221851e-02	3.58768476e-02	4.13675225e-02	4.47710055e-02	4.03295280e-02	4.92124830e-02
2.81460254e+02	6.11056162e-03	4.42147361e-03	7.79964963e-03	3.84812794e-02	3.57430773e-02	4.12194814e-02	4.45918410e-02	4.01645509e-02	4.90191311e-02
2.82815276e+02	6.07214692e-03	4.39020211e-03	7.75409172e-03	3.83408716e-02	3.56098038e-02	4.10719395e-02	4.44130185e-02	4.00000059e-02	4.88260312e-02
2.84170298e+02	6.03356804e-03	4.35887328e-03	7.70826281e-03	3.82008937e-02	3.54769597e-02	4.09248276e-02	4.42344617e-02	3.98358330e-02	4.86330904e-02
2.85525321e+02	5.99483148e-03	4.32748156e-03	7.66218139e-03	3.80613987e-02	3.53445979e-02	4.07781996e-02	4.40562302e-02	3.96720794e-02	4.84403810e-02
2.86880343e+02	5.95593598e-03	4.29602817e-03	7.61584379e-03	3.79223768e-02	3.52127081e-02	4.06320454e-02	4.38783127e-02	3.95087363e-02	4.82478892e-02
2.88235366e+02	5.91688095e-03	4.26451378e-03	7.56924812e-03	3.77838227e-02	3.50812856e-02	4.04863599e-02	4.37007037e-02	3.93457993e-02	4.80556080e-02
2.89590388e+02	5.87766686e-03	4.23293813e-03	7.52239559e-03	3.76457404e-02	3.49503340e-02	4.03411469e-02	4.35234073e-02	3.91832721e-02	4.78635425e-02
2.90945411e+02	5.83829361e-03	4.20130141e-03	7.47528581e-03	3.75081292e-02	3.48198527e-02	4.01964057e-02	4.33464228e-02	3.90211541e-02	4.76716916e-02
2.92300433e+02	5.79876116e-03	4.16960379e-03	7.42791853e-03	3.73709887e-02	3.46898413e-02	4.00521361e-02	4.31697498e-02	3.88594451e-02	4.74800546e-02
2.93655456e+02	5.75906955e-03	4.13784539e-03	7.38029371e-03	3.72343191e-02	3.45603001e-02	3.99083381e-02	4.29933887e-02	3.86981455e-02	4.72886318e-02
2.95010478e+02	5.71921877e-03	4.10602631e-03	7.33241122e-03	3.70981205e-02	3.44312290e-02	3.97650119e-02	4.28173392e-02	3.85372554e-02	4.70974231e-02
2.96365501e+02	5.67920881e-03	4.07414671e-03	7.28427091e-03	3.69623927e-02	3.43026281e-02	3.96221573e-02	4.26416015e-02	3.83767748e-02	4.69064282e-02
2.97720523e+02	5.63903968e-03	4.04220669e-03	7.23587267e-03	3.68271358e-02	3.41744973e-02	3.94797744e-02	4.24661755e-02	3.82167040e-02	4.67156470e-02
2.99075546e+02	5.59871138e-03	4.01020638e-03	7.18721638e-03	3.66923499e-02	3.40468366e-02	3.93378631e-02	4.22910613e-02	3.80570430e-02	4.65250795e-02
3.00430568e+02	5.55822391e-03	3.97814589e-03	7.13830192e-03	3.65580348e-02	3.39196460e-02	3.91964236e-02	4.21162587e-02	3.78977919e-02	4.63347255e-02
3.01785591e+02	5.51757726e-03	3.94602535e-03	7.08912917e-03	3.64241907e-02	3.37929256e-02	3.90554557e-02	4.19417679e-02	3.77389510e-02	4.61445849e-02
3.03140613e+02	5.47677144e-03	3.91384487e-03	7.03969801e-03	3.62908174e-02	3.36666753e-02	3.89149595e-02	4.17675889e-02	3.75805202e-02	4.59546575e-02
3.04495636e+02	5.43580645e-03	3.88160457e-03	6.99000834e-03	3.61579151e-02	3.35408951e-02	3.87749350e-02	4.15937215e-02	3.74224997e-02	4.57649434e-02
3.05850658e+02	5.39468229e-03	3.84930455e-03	6.94006003e-03	3.60254836e-02	3.34155851e-02	3.86353822e-02	4.14201659e-02	3.72648896e-02	4.55754422e-02
3.07205681e+02	5.35339896e-03	3.81694492e-03	6.88985299e-03	3.58935231e-02	3.32907452e-02	3.84963010e-02	4.12469221e-02	3.71076901e-02	4.53861540e-02
3.08560703e+02	5.31195645e-03	3.78452579e-03	6.83938710e-03	3.57620335e-02	3.31663754e-02	3.83576916e-02	4.10739899e-02	3.69509012e-02	4.51970787e-02
3.09915726e+02	5.27035477e-03	3.75204728e-03	6.78866226e-03	3.56310147e-02	3.30424757e-02	3.82195538e-02	4.09013695e-02	3.67945230e-02	4.50082160e-02
3.11270748e+02	5.22859392e-03	3.71950947e-03	6.73767837e-03	3.55004669e-02	3.29190462e-02	3.80818876e-02	4.07290608e-02	3.66385557e-02	4.48195660e-02
3.12625771e+02	5.18667390e-03	3.68691247e-03	6.68643532e-03	3.53703900e-02	3.27960868e-02	3.79446932e-02	4.05570639e-02	3.64829993e-02	4.46311285e-02
3.13980793e+02	5.14459470e-03	3.65425637e-03	6.63493302e-03	3.52407840e-02	3.26735975e-02	3.78079704e-02	4.03853787e-02	3.63278539e-02	4.44429035e-02
3.15335816e+02	5.10235633e-03	3.62154129e-03	6.58317138e-03	3.51116489e-02	3.25515784e-02	3.76717194e-02	4.02140052e-02	3.61731197e-02	4.42548907e-02
3.16690838e+02	5.05995879e-03	3.58876730e-03	6.53115028e-03	3.49829846e-02	3.24300293e-02	3.75359399e-02	4.00429434e-02	3.60187966e-02	4.40670902e-02
3.18045861e+02	5.01740208e-03	3.55593450e-03	6.47886966e-03	3.48547913e-02	3.23089505e-02	3.74006322e-02	3.98721934e-02	3.58648850e-02	4.38795019e-02
3.19400883e+02	4.97468619e-03	3.52304298e-03	6.42632941e-03	3.47270689e-02	3.21883417e-02	3.72657962e-02	3.97017551e-02	3.57113847e-02	4.36921256e-02
3.20755906e+02	4.93181114e-03	3.49009282e-03	6.37352945e-03	3.45998174e-02	3.20682031e-02	3.71314318e-02	3.95316286e-02	3.55582959e-02	4.35049613e-02
3.22110928e+02	4.88877691e-03	3.45708411e-03	6.32046970e-03	3.44730368e-02	3.19485346e-02	3.69975391e-02	3.93618137e-02	3.54056187e-02	4.33180088e-02
3.23465951e+02	4.84558351e-03	3.42401693e-03	6.26715008e-03	3.43467271e-02	3.18293362e-02	3.68641181e-02	3.91923106e-02	3.52533531e-02	4.31312682e-02
3.24820973e+02	4.80223093e-03	3.39089136e-03	6.21357051e-03	3.42208883e-02	3.17106079e-02	3.67311688e-02	3.90231193e-02	3.51014993e-02	4.29447393e-02
3.26175996e+02	4.75871919e-03	3.35770747e-03	6.15973091e-03	3.40955205e-02	3.15923498e-02	3.65986911e-02	3.88542396e-02	3.49500573e-02	4.27584220e-02
3.27531018e+02	4.71504827e-03	3.32446533e-03	6.10563120e-03	3.39706235e-02	3.14745618e-02	3.64666851e-02	3.86856717e-02	3.47990272e-02	4.25723163e-02
3.28886041e+02	4.67121818e-03	3.29116502e-03	6.05127134e-03	3.38461974e-02	3.13572440e-02	3.63351508e-02	3.85174156e-02	3.46484090e-02	4.23864222e-02
3.30241063e+02	4.62722892e-03	3.25780660e-03	5.99665124e-03	3.37222422e-02	3.12403962e-02	3.62040882e-02	3.83494711e-02	3.44982028e-02	4.22007394e-02
3.31596086e+02	4.58308048e-03	3.22439012e-03	5.94177084e-03	3.35987579e-02	3.11240186e-02	3.60734972e-02	3.81818384e-02	3.43484087e-02	4.20152681e-02
3.32951108e+02	4.53877287e-03	3.19091566e-03	5.88663009e-03	3.34757446e-02	3.10081111e-02	3.59433780e-02	3.80145174e-02	3.41990268e-02	4.18300081e-02
3.34306131e+02	4.49430610e-03	3.15738326e-03	5.83122894e-03	3.33532021e-02	3.08926738e-02	3.58137304e-02	3.78475082e-02	3.40500571e-02	4.16449594e-02
3.35661153e+02	4.44968013e-03	3.12379299e-03	5.77556726e-03	3.32311305e-02	3.07777065e-02	3.56845544e-02	3.76808106e-02	3.39014995e-02	4.14601217e-02
3.37016176e+02	4.40489503e-03	3.09014487e-03	5.71964519e-03	3.31095299e-02	3.06632095e-02	3.55558503e-02	3.75144249e-02	3.37533544e-02	4.12754955e-02
3.38371198e+02	4.35995080e-03	3.05643894e-03	5.66346267e-03	3.29884003e-02	3.05491827e-02	3.54276179e-02	3.73483511e-02	3.36056216e-02	4.10910806e-02
3.39726220e+02	4.31484701e-03	3.02267535e-03	5.60701866e-03	3.28677406e-02	3.04356251e-02	3.52998562e-02	3.71825877e-02	3.34583005e-02	4.09068749e-02
3.41081243e+02	4.26958472e-03	2.98885389e-03	5.55031556e-03	3.27475536e-02	3.03225392e-02	3.51725680e-02	3.70171383e-02	3.33113931e-02	4.07228835e-02
3.42436265e+02	4.22416394e-03	2.95497461e-03	5.49335327e-03	3.26278390e-02	3.02099249e-02	3.50457532e-02	3.68520030e-02	3.31648995e-02	4.05391065e-02
3.43791288e+02	4.17857838e-03	2.92103883e-03	5.43611793e-03	3.25085817e-02	3.00977683e-02	3.49193951e-02	3.66871601e-02	3.30188071e-02	4.03555130e-02
3.45146310e+02	4.13284311e-03	2.88704342e-03	5.37864279e-03	3.23898184e-02	2.99861028e-02	3.47935341e-02	3.65226615e-02	3.28731462e-02	4.01721769e-02
3.46501333e+02	4.08700976e-03	2.85297754e-03	5.32104198e-03	3.22716760e-02	2.98750424e-02	3.46683097e-02	3.63586858e-02	3.27280200e-02	3.99893516e-02
3.47856355e+02	4.04118332e-03	2.81881925e-03	5.26354738e-03	3.21544122e-02	2.97648194e-02	3.45440049e-02	3.61955955e-02	3.25836387e-02	3.98075523e-02
3.49211378e+02	3.99540168e-03	2.78456080e-03	5.20624257e-03	3.20381199e-02	2.96555176e-02	3.44207222e-02	3.60335215e-02	3.24400784e-02	3.96269647e-02
3.50566400e+02	3.94964534e-03	2.75020648e-03	5.14908421e-03	3.19227512e-02	2.95470937e-02	3.42984088e-02	3.58723966e-02	3.22973002e-02	3.94474930e-02
3.51921423e+02	3.90391684e-03	2.71575598e-03	5.09207770e-03	3.18083125e-02	2.94395534e-02	3.41770716e-02	3.57122293e-02	3.21553094e-02	3.92691493e-02
3.53276445e+02	3.85821852e-03	2.68120903e-03	5.03522802e-03	3.16948094e-02	2.93329019e-02	3.40567169e-02	3.55530279e-02	3.20141110e-02	3.90919449e-02
3.54631468e+02	3.81254897e-03	2.64656612e-03	4.97853182e-03	3.15822385e-02	2.92271361e-02	3.39373409e-02	3.53947875e-02	3.18737022e-02	3.89158727e-02
3.55986490e+02	3.76690836e-03	2.61182743e-03	4.92198928e-03	3.14706002e-02	2.91222563e-02	3.38189441e-02	3.52375086e-02	3.17340838e-02	3.87409334e-02
3.57341513e+02	3.72129686e-03	2.57699314e-03	4.86560057e-03	3.13598949e-02	2.90182630e-02	3.37015269e-02	3.50811918e-02	3.15952561e-02	3.85671275e-02
3.58696535e+02	3.67571437e-03	2.54206348e-03	4.80936525e-03	3.12501225e-02	2.89151558e-02	3.35850891e-02	3.49258368e-02	3.14572193e-02	3.83944543e-02
3.60051558e+02	3.63016090e-03	2.50703866e-03	4.75328313e-03	3.11412828e-02	2.88129349e-02	3.34696307e-02	3.47714437e-02	3.13199736e-02	3.82229138e-02
3.61406580e+02	3.58463647e-03	2.47191889e-03	4.69735404e-03	3.10333760e-02	2.87116003e-02	3.33551517e-02	3.46180125e-02	3.11835192e-02	3.80525057e-02
3.62761603e+02	3.53914106e-03	2.43670438e-03	4.64157774e-03	3.09264020e-02	2.86111518e-02	3.32416521e-02	3.44655431e-02	3.10478562e-02	3.78832299e-02
3.64116625e+02	3.49367469e-03	2.40139534e-03	4.58595403e-03	3.08203608e-02	2.85115897e-02	3.31291320e-02	3.43140355e-02	3.09129850e-02	3.77150860e-02
3.65471648e+02	3.44823734e-03	2.36599199e-03	4.53048269e-03	3.07152525e-02	2.84129137e-02	3.30175912e-02	3.41634898e-02	3.07789057e-02	3.75480739e-02
3.66826670e+02	3.40282902e-03	2.33049454e-03	4.47516351e-03	3.06110770e-02	2.83151240e-02	3.29070299e-02	3.40139060e-02	3.06456186e-02	3.73821934e-02
3.68181693e+02	3.35744974e-03	2.29490319e-03	4.41999628e-03	3.05078343e-02	2.82182206e-02	3.27974480e-02	3.38652840e-02	3.05131238e-02	3.72174443e-02
3.69536715e+02	3.31209948e-03	2.25921817e-03	4.36498079e-03	3.04055244e-02	2.81222034e-02	3.26888455e-02	3.37176239e-02	3.03814215e-02	3.70538263e-02
3.70891738e+02	3.26677825e-03	2.22343968e-03	4.31011682e-03	3.03041474e-02	2.80270724e-02	3.25812224e-02	3.35709257e-02	3.02505121e-02	3.68913393e-02
3.72246760e+02	3.22148605e-03	2.18756794e-03	4.25540417e-03	3.02037032e-02	2.79328276e-02	3.24745788e-02	3.34251893e-02	3.01203956e-02	3.67299829e-02
3.73601783e+02	3.17622288e-03	2.15160316e-03	4.20084261e-03	3.01041918e-02	2.78394692e-02	3.23689145e-02	3.32804147e-02	2.99910723e-02	3.65697571e-02
3.74956805e+02	3.13098874e-03	2.11554554e-03	4.14643194e-03	3.00056133e-02	2.77469969e-02	3.22642297e-02	3.31366020e-02	2.98625425e-02	3.64106616e-02
3.76311828e+02	3.08578363e-03	2.07939532e-03	4.09217194e-03	2.99079676e-02	2.76554109e-02	3.21605243e-02	3.29937512e-02	2.97348062e-02	3.62526962e-02
3.77666850e+02	3.04060755e-03	2.04315268e-03	4.03806241e-03	2.98112547e-02	2.75647111e-02	3.20577983e-02	3.28518623e-02	2.96078638e-02	3.60958607e-02
3.79021873e+02	2.99546050e-03	2.00681786e-03	3.98410313e-03	2.97154746e-02	2.74748976e-02	3.19560517e-02	3.27109351e-02	2.94817155e-02	3.59401548e-02
3.80376895e+02	2.95034247e-03	1.97039105e-03	3.93029389e-03	2.96206274e-02	2.73859703e-02	3.18552845e-02	3.25709699e-02	2.93563614e-02	3.57855784e-02
3.81731918e+02	2.90525348e-03	1.93387248e-03	3.87663448e-03	2.95267130e-02	2.72979293e-02	3.17554968e-02	3.24319665e-02	2.92318018e-02	3.56321312e-02
3.83086940e+02	2.86019351e-03	1.89726235e-03	3.82312468e-03	2.94337315e-02	2.72107745e-02	3.16566884e-02	3.22939250e-02	2.91080368e-02	3.54798131e-02
3.84441963e+02	2.81516258e-03	1.86056087e-03	3.76976429e-03	2.93416827e-02	2.71245059e-02	3.15588595e-02	3.21568453e-02	2.89850668e-02	3.53286238e-02
3.85796985e+02	2.77016067e-03	1.82376825e-03	3.71655309e-03	2.92505668e-02	2.70391236e-02	3.14620100e-02	3.20207275e-02	2.88628918e-02	3.51785631e-02
3.87152008e+02	2.72518779e-03	1.78688471e-03	3.66349088e-03	2.91603837e-02	2.69546275e-02	3.13661399e-02	3.18855715e-02	2.87415122e-02	3.50296308e-02
3.88507030e+02	2.68024395e-03	1.74991044e-03	3.61057745e-03	2.90711335e-02	2.68710176e-02	3.12712493e-02	3.17513774e-02	2.86209281e-02	3.48818267e-02
3.89862053e+02	2.63532913e-03	1.71284567e-03	3.55781258e-03	2.89828160e-02	2.67882940e-02	3.11773380e-02	3.16181452e-02	2.85011397e-02	3.47351506e-02
3.91217075e+02	2.59044334e-03	1.67569060e-03	3.50519608e-03	2.88954314e-02	2.67064567e-02	3.10844062e-02	3.14858748e-02	2.83821473e-02	3.45896023e-02
3.92572097e+02	2.54558658e-03	1.63844544e-03	3.45272772e-03	2.88089797e-02	2.66255055e-02	3.09924538e-02	3.13545662e-02	2.82639510e-02	3.44451815e-02
3.93927120e+02	2.50075885e-03	1.60111038e-03	3.40040731e-03	2.87234607e-02	2.65454406e-02	3.09014808e-02	3.12242196e-02	2.81465510e-02	3.43018881e-02
3.95282142e+02	2.45596015e-03	1.56368565e-03	3.34823465e-03	2.86388746e-02	2.64662620e-02	3.08114872e-02	3.10948347e-02	2.80299476e-02	3.41597219e-02
3.96637165e+02	2.41119048e-03	1.52617143e-03	3.29620952e-03	2.85552213e-02	2.63879696e-02	3.07224730e-02	3.09664118e-02	2.79141410e-02	3.40186826e-02
3.97992187e+02	2.36644983e-03	1.48856793e-03	3.24433173e-03	2.84725009e-02	2.63105634e-02	3.06344383e-02	3.08389507e-02	2.77991313e-02	3.38787700e-02
3.99347210e+02	2.32173822e-03	1.45087536e-03	3.19260108e-03	2.83907132e-02	2.62340435e-02	3.05473830e-02	3.07124514e-02	2.76849188e-02	3.37399841e-02
4.00702232e+02	2.27705564e-03	1.41309391e-03	3.14101737e-03	2.83098584e-02	2.61584098e-02	3.04613071e-02	3.05869141e-02	2.75715037e-02	3.36023244e-02
4.02057255e+02	2.23240208e-03	1.37522377e-03	3.08958039e-03	2.82299364e-02	2.60836623e-02	3.03762106e-02	3.04623385e-02	2.74588861e-02	3.34657910e-02
4.03412277e+02	2.18777756e-03	1.33726514e-03	3.03828997e-03	2.81509473e-02	2.60098011e-02	3.02920935e-02	3.03387249e-02	2.73470662e-02	3.33303835e-02
4.04767300e+02	2.14318206e-03	1.29921822e-03	2.98714590e-03	2.80728910e-02	2.59368261e-02	3.02089559e-02	3.02160730e-02	2.72360443e-02	3.31961018e-02
4.06122322e+02	2.09861559e-03	1.26108318e-03	2.93614801e-03	2.79957675e-02	2.58647373e-02	3.01267977e-02	3.00943831e-02	2.71258205e-02	3.30629457e-02


==> anc/fig4a_pt1s_mid_bands.txt <==
pT_GeV	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
5.00000000e-01	1.44716987e-01	1.36491134e-01	1.52942839e-01	1.93516166e-01	1.81424395e-01	2.05607937e-01	3.38233152e-01	3.17915528e-01	3.58550776e-01
9.93670886e-01	1.44002952e-01	1.35899231e-01	1.52106674e-01	1.98457774e-01	1.86057991e-01	2.10857557e-01	3.42460726e-01	3.21957221e-01	3.62964231e-01
1.48734177e+00	1.43288918e-01	1.35306479e-01	1.51271357e-01	2.03399382e-01	1.90691587e-01	2.16107177e-01	3.46688300e-01	3.25998065e-01	3.67378535e-01
1.98101266e+00	1.45298207e-01	1.37258649e-01	1.53337765e-01	2.16036894e-01	2.02539618e-01	2.29534169e-01	3.61335101e-01	3.39798267e-01	3.82871935e-01
2.47468354e+00	1.47379163e-01	1.39276120e-01	1.55482205e-01	2.28876929e-01	2.14577502e-01	2.43176355e-01	3.76256092e-01	3.53853623e-01	3.98658561e-01
2.96835443e+00	1.46025434e-01	1.38031028e-01	1.54019840e-01	2.40769319e-01	2.25727493e-01	2.55811144e-01	3.86794752e-01	3.63758521e-01	4.09830984e-01
3.46202532e+00	1.44486046e-01	1.36604957e-01	1.52367135e-01	2.52610484e-01	2.36829489e-01	2.68391479e-01	3.97096530e-01	3.73434447e-01	4.20758614e-01
3.95569620e+00	1.44007112e-01	1.36151555e-01	1.51862669e-01	2.67676914e-01	2.50955316e-01	2.84398511e-01	4.11684026e-01	3.87106871e-01	4.36261181e-01
4.44936709e+00	1.43616550e-01	1.35772457e-01	1.51460643e-01	2.83012115e-01	2.65333128e-01	3.00691102e-01	4.26628665e-01	4.01105585e-01	4.52151744e-01
4.94303797e+00	1.44649472e-01	1.36696474e-01	1.52602469e-01	2.90020755e-01	2.71905789e-01	3.08135720e-01	4.34670226e-01	4.08602263e-01	4.60738189e-01
5.43670886e+00	1.45845077e-01	1.37761928e-01	1.53928226e-01	2.96077787e-01	2.77586433e-01	3.14569141e-01	4.41922864e-01	4.15348362e-01	4.68497367e-01
5.93037975e+00	1.45280466e-01	1.37147783e-01	1.53413149e-01	2.95065439e-01	2.76638807e-01	3.13492070e-01	4.40345904e-01	4.13786590e-01	4.66905219e-01
6.42405063e+00	1.44456999e-01	1.36275162e-01	1.52638836e-01	2.93013475e-01	2.74716435e-01	3.11310515e-01	4.37470474e-01	4.10991597e-01	4.63949351e-01
6.91772152e+00	1.44431367e-01	1.36102972e-01	1.52759761e-01	2.87988173e-01	2.70005844e-01	3.05970502e-01	4.32419539e-01	4.06108816e-01	4.58730263e-01
7.41139241e+00	1.44550795e-01	1.36046572e-01	1.53055017e-01	2.82422264e-01	2.64788304e-01	3.00056223e-01	4.26973058e-01	4.00834876e-01	4.53111240e-01
7.90506329e+00	1.43804063e-01	1.35141931e-01	1.52466196e-01	2.71358046e-01	2.54415346e-01	2.88300746e-01	4.15162109e-01	3.89557277e-01	4.40766941e-01
8.39873418e+00	1.42867859e-01	1.34041559e-01	1.51694159e-01	2.59091073e-01	2.42914640e-01	2.75267506e-01	4.01958932e-01	3.76956200e-01	4.26961665e-01
8.89240506e+00	1.42812703e-01	1.33747190e-01	1.51878217e-01	2.45670925e-01	2.30332997e-01	2.61008854e-01	3.88483629e-01	3.64080187e-01	4.12887070e-01
9.38607595e+00	1.42984915e-01	1.33650141e-01	1.52319688e-01	2.31953184e-01	2.17472402e-01	2.46433966e-01	3.74938099e-01	3.51122544e-01	3.98753654e-01
9.87974684e+00	1.43576343e-01	1.33926953e-01	1.53225734e-01	2.17260831e-01	2.03697627e-01	2.30824034e-01	3.60837174e-01	3.37624580e-01	3.84049768e-01
1.03734177e+01	1.44293538e-01	1.34307421e-01	1.54279655e-01	2.02276093e-01	1.89648597e-01	2.14903589e-01	3.46569631e-01	3.23956018e-01	3.69183244e-01
1.08670886e+01	1.46199883e-01	1.35779845e-01	1.56619922e-01	1.86720684e-01	1.75064887e-01	1.98376481e-01	3.32920567e-01	3.10844732e-01	3.54996403e-01
1.13607595e+01	1.48516281e-01	1.37626161e-01	1.59406402e-01	1.70968491e-01	1.60296804e-01	1.81640179e-01	3.19484773e-01	2.97922965e-01	3.41046581e-01
1.18544304e+01	1.51865522e-01	1.40446698e-01	1.63284347e-01	1.56984221e-01	1.47185548e-01	1.66782893e-01	3.08849743e-01	2.87632245e-01	3.30067240e-01
1.23481013e+01	1.55620523e-01	1.43647340e-01	1.67593706e-01	1.43694490e-01	1.34725188e-01	1.52663793e-01	2.99315013e-01	2.78372528e-01	3.20257499e-01
1.28417722e+01	1.55655041e-01	1.43401070e-01	1.67909011e-01	1.31289186e-01	1.23094301e-01	1.39484070e-01	2.86944227e-01	2.66495372e-01	3.07393082e-01
1.33354430e+01	1.54036011e-01	1.41615009e-01	1.66457013e-01	1.19276959e-01	1.11832070e-01	1.26721849e-01	2.73312970e-01	2.53447078e-01	2.93178862e-01
1.38291139e+01	1.55567377e-01	1.42645573e-01	1.68489180e-01	1.08359713e-01	1.01596583e-01	1.15122844e-01	2.63927090e-01	2.44242156e-01	2.83612024e-01
1.43227848e+01	1.58673940e-01	1.45084845e-01	1.72263035e-01	9.79899577e-02	9.18744689e-02	1.04105446e-01	2.56663898e-01	2.36959314e-01	2.76368482e-01
1.48164557e+01	1.57911080e-01	1.44016213e-01	1.71805947e-01	8.91332462e-02	8.35704960e-02	9.46959964e-02	2.47044326e-01	2.27586709e-01	2.66501943e-01
1.53101266e+01	1.54981343e-01	1.40980146e-01	1.68982539e-01	8.11238395e-02	7.60606824e-02	8.61869967e-02	2.36105182e-01	2.17040828e-01	2.55169536e-01
1.58037975e+01	1.58069963e-01	1.43534982e-01	1.72604944e-01	7.34966195e-02	6.89095444e-02	7.80836947e-02	2.31566583e-01	2.12444527e-01	2.50688639e-01
1.62974684e+01	1.64920058e-01	1.49586047e-01	1.80254069e-01	6.61082662e-02	6.19825787e-02	7.02339538e-02	2.31028324e-01	2.11568626e-01	2.50488022e-01
1.67911392e+01	1.72578185e-01	1.56432866e-01	1.88723504e-01	5.94406020e-02	5.57311718e-02	6.31500321e-02	2.32018787e-01	2.12164037e-01	2.51873537e-01
1.72848101e+01	1.80798422e-01	1.63833236e-01	1.97763607e-01	5.32742866e-02	4.99497188e-02	5.65988544e-02	2.34072708e-01	2.13782955e-01	2.54362462e-01
1.77784810e+01	1.83699494e-01	1.66083647e-01	2.01315341e-01	4.80102579e-02	4.50142074e-02	5.10063085e-02	2.31709752e-01	2.11097855e-01	2.52321649e-01
1.82721519e+01	1.82490303e-01	1.64350909e-01	2.00629697e-01	4.34434508e-02	4.07323781e-02	4.61545235e-02	2.25933754e-01	2.05083287e-01	2.46784221e-01
1.87658228e+01	1.81336258e-01	1.62854037e-01	1.99818479e-01	3.91828387e-02	3.67376730e-02	4.16280044e-02	2.20519097e-01	1.99591710e-01	2.41446483e-01
1.92594937e+01	1.80229481e-01	1.61558936e-01	1.98900027e-01	3.51846795e-02	3.29890744e-02	3.73802846e-02	2.15414161e-01	1.94548010e-01	2.36280312e-01
1.97531646e+01	1.80518296e-01	1.61532007e-01	1.99504584e-01	3.16577693e-02	2.96822842e-02	3.36332544e-02	2.12176065e-01	1.91214291e-01	2.33137839e-01
2.02468354e+01	1.82132921e-01	1.62712522e-01	2.01553320e-01	2.85785457e-02	2.67952120e-02	3.03618794e-02	2.10711467e-01	1.89507734e-01	2.31915200e-01
2.07405063e+01	1.84110316e-01	1.64143704e-01	2.04076928e-01	2.57409208e-02	2.41346921e-02	2.73471495e-02	2.09851237e-01	1.88278396e-01	2.31424078e-01
2.12341772e+01	1.86469574e-01	1.65836150e-01	2.07102999e-01	2.31576103e-02	2.17126483e-02	2.46025724e-02	2.09627185e-01	1.87548799e-01	2.31705571e-01
2.17278481e+01	1.88999437e-01	1.67802657e-01	2.10196217e-01	2.08868033e-02	1.95835403e-02	2.21900662e-02	2.09886240e-01	1.87386198e-01	2.32386283e-01
2.22215190e+01	1.91728338e-01	1.70092024e-01	2.13364652e-01	1.89805835e-02	1.77961909e-02	2.01649762e-02	2.10708921e-01	1.87888215e-01	2.33529628e-01
2.27151899e+01	2.01319889e-01	1.78570321e-01	2.24069457e-01	1.71945508e-02	1.61215733e-02	1.82675282e-02	2.18514440e-01	1.94691894e-01	2.42336985e-01
2.32088608e+01	2.19792517e-01	1.95057593e-01	2.44527440e-01	1.55640541e-02	1.45928439e-02	1.65352642e-02	2.35356571e-01	2.09650437e-01	2.61062704e-01
2.37025316e+01	2.24951058e-01	1.99342974e-01	2.50559142e-01	1.40632876e-02	1.31857350e-02	1.49408402e-02	2.39014346e-01	2.12528709e-01	2.65499983e-01
2.41962025e+01	2.10970600e-01	1.86084416e-01	2.35856784e-01	1.27490083e-02	1.19534553e-02	1.35445614e-02	2.23719608e-01	1.98037872e-01	2.49401345e-01
2.46898734e+01	2.09705898e-01	1.84433805e-01	2.34977990e-01	1.15298421e-02	1.08103679e-02	1.22493164e-02	2.21235740e-01	1.95244173e-01	2.47227307e-01
2.51835443e+01	2.28786405e-01	2.01364019e-01	2.56208790e-01	1.04628568e-02	9.80998795e-03	1.11157257e-02	2.39249261e-01	2.11174007e-01	2.67324515e-01
2.56772152e+01	2.41197101e-01	2.12348149e-01	2.70046052e-01	9.46805556e-03	8.87729282e-03	1.00588183e-02	2.50665156e-01	2.21225442e-01	2.80104871e-01
2.61708861e+01	2.41697421e-01	2.12714146e-01	2.70680696e-01	8.60215429e-03	8.06546337e-03	9.13884520e-03	2.50299575e-01	2.20779609e-01	2.79819541e-01
2.66645570e+01	2.39171957e-01	2.10376463e-01	2.67967450e-01	7.80570101e-03	7.31870402e-03	8.29269801e-03	2.46977658e-01	2.17695167e-01	2.76260148e-01
2.71582278e+01	2.30594922e-01	2.02631395e-01	2.58558449e-01	7.14814374e-03	6.70208484e-03	7.59420264e-03	2.37743066e-01	2.09333480e-01	2.66152652e-01
2.76518987e+01	2.26343128e-01	1.98600754e-01	2.54085502e-01	6.51720315e-03	6.11044951e-03	6.92395680e-03	2.32860331e-01	2.04711203e-01	2.61009459e-01
2.81455696e+01	2.31823123e-01	2.02926796e-01	2.60719451e-01	5.94615011e-03	5.57502784e-03	6.31727239e-03	2.37769274e-01	2.08501824e-01	2.67036724e-01
2.86392405e+01	2.36392540e-01	2.06725069e-01	2.66060010e-01	5.40368768e-03	5.06642093e-03	5.74095442e-03	2.41796227e-01	2.11791490e-01	2.71800965e-01
2.91329114e+01	2.38644118e-01	2.09182320e-01	2.68105916e-01	4.93400132e-03	4.62606979e-03	5.24193285e-03	2.43578120e-01	2.13808390e-01	2.73347849e-01
2.96265823e+01	2.39270608e-01	2.09934760e-01	2.68606456e-01	4.48407891e-03	4.20423837e-03	4.76391946e-03	2.43754687e-01	2.14138998e-01	2.73370376e-01
3.01202532e+01	2.35184342e-01	2.05743459e-01	2.64625225e-01	4.09147194e-03	3.83611411e-03	4.34682976e-03	2.39275814e-01	2.09579573e-01	2.68972054e-01
3.06139241e+01	2.32283900e-01	2.02515888e-01	2.62051912e-01	3.71679562e-03	3.48481414e-03	3.94877710e-03	2.36000695e-01	2.06000702e-01	2.66000689e-01
3.11075949e+01	2.33336207e-01	2.02501225e-01	2.64171189e-01	3.40188816e-03	3.18959510e-03	3.61418122e-03	2.36738095e-01	2.05690821e-01	2.67785370e-01
3.16012658e+01	2.36636808e-01	2.04631312e-01	2.68642303e-01	3.09871034e-03	2.90537892e-03	3.29204176e-03	2.39735518e-01	2.07536691e-01	2.71934345e-01
3.20949367e+01	2.48649546e-01	2.15080194e-01	2.82218897e-01	2.84098485e-03	2.66379881e-03	3.01817088e-03	2.51490530e-01	2.17743993e-01	2.85237068e-01
3.25886076e+01	2.60210106e-01	2.25272331e-01	2.95147881e-01	2.59247572e-03	2.43082798e-03	2.75412345e-03	2.62802582e-01	2.27703159e-01	2.97902004e-01
3.30822785e+01	2.69703569e-01	2.34283368e-01	3.05123770e-01	2.38609853e-03	2.23721385e-03	2.53498320e-03	2.72089667e-01	2.36520582e-01	3.07658753e-01
3.35759494e+01	2.77782950e-01	2.41778422e-01	3.13787478e-01	2.18546010e-03	2.04900656e-03	2.32191364e-03	2.79968410e-01	2.43827428e-01	3.16109392e-01
3.40696203e+01	2.78084881e-01	2.40980009e-01	3.15189752e-01	2.01638485e-03	1.89053686e-03	2.14223285e-03	2.80101266e-01	2.42870546e-01	3.17331985e-01
3.45632911e+01	2.77868049e-01	2.39990511e-01	3.15745588e-01	1.85067162e-03	1.73520811e-03	1.96613513e-03	2.79718721e-01	2.41725719e-01	3.17711723e-01
3.50569620e+01	2.74123634e-01	2.37825079e-01	3.10422188e-01	1.70782008e-03	1.60123786e-03	1.81440230e-03	2.75831454e-01	2.39426317e-01	3.12236590e-01
3.55506329e+01	2.68592211e-01	2.33703325e-01	3.03481097e-01	1.56687137e-03	1.46905182e-03	1.66469093e-03	2.70159082e-01	2.35172377e-01	3.05145788e-01
3.60443038e+01	2.47424479e-01	2.12465402e-01	2.82383557e-01	1.44257248e-03	1.35247757e-03	1.53266740e-03	2.48867052e-01	2.13817879e-01	2.83916225e-01
3.65379747e+01	2.29076483e-01	1.93942253e-01	2.64210713e-01	1.32058441e-03	1.23807620e-03	1.40309262e-03	2.30397067e-01	1.95180329e-01	2.65613805e-01
3.70316456e+01	2.44565309e-01	2.08036888e-01	2.81093730e-01	1.22632611e-03	1.14974946e-03	1.30290275e-03	2.45791635e-01	2.09186637e-01	2.82396633e-01
3.75253165e+01	2.61311814e-01	2.23280919e-01	2.99342709e-01	1.13267132e-03	1.06198688e-03	1.20335577e-03	2.62444485e-01	2.24342906e-01	3.00546064e-01
3.80189873e+01	3.01325378e-01	2.59758062e-01	3.42892694e-01	1.05018155e-03	9.84661076e-04	1.11570202e-03	3.02375560e-01	2.60742723e-01	3.44008396e-01
3.85126582e+01	3.39769460e-01	2.94816440e-01	3.84722480e-01	9.68229123e-04	9.07838437e-04	1.02861981e-03	3.40737689e-01	2.95724278e-01	3.85751099e-01
3.90063291e+01	3.18573183e-01	2.75977398e-01	3.61168968e-01	9.06695850e-04	8.50135960e-04	9.63255740e-04	3.19479878e-01	2.76827534e-01	3.62132223e-01
3.95000000e+01	2.97376905e-01	2.57137890e-01	3.37615921e-01	8.45162577e-04	7.92433484e-04	8.97891671e-04	2.98222068e-01	2.57930323e-01	3.38513813e-01


==> anc/fig4b_pt2s_mid_bands.txt <==
pT_GeV	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
5.00000000e-01	1.03077038e-02	9.38529789e-03	1.12301098e-02	1.20597398e-01	1.13294868e-01	1.27899929e-01	1.30905102e-01	1.22680166e-01	1.39130039e-01
9.93670886e-01	1.03176156e-02	9.37931599e-03	1.12559152e-02	1.21059386e-01	1.13728855e-01	1.28389918e-01	1.31377002e-01	1.23108171e-01	1.39645833e-01
1.48734177e+00	1.03275274e-02	9.37331814e-03	1.12817367e-02	1.21521375e-01	1.14162842e-01	1.28879907e-01	1.31848902e-01	1.23536160e-01	1.40161643e-01
1.98101266e+00	1.07437143e-02	9.70667321e-03	1.17807553e-02	1.22748186e-01	1.15315449e-01	1.30180923e-01	1.33491900e-01	1.25022122e-01	1.41961679e-01
2.47468354e+00	1.11705926e-02	1.00489692e-02	1.22922160e-02	1.23995125e-01	1.16486967e-01	1.31503283e-01	1.35165717e-01	1.26535936e-01	1.43795499e-01
2.96835443e+00	1.12611172e-02	1.00644925e-02	1.24577419e-02	1.22444340e-01	1.15029957e-01	1.29858722e-01	1.33705457e-01	1.25094450e-01	1.42316464e-01
3.46202532e+00	1.13334606e-02	1.00620968e-02	1.26048243e-02	1.20742326e-01	1.13430865e-01	1.28053788e-01	1.32075787e-01	1.23492962e-01	1.40658612e-01
3.95569620e+00	1.20282746e-02	1.06389629e-02	1.34175864e-02	1.23796646e-01	1.16300135e-01	1.31293158e-01	1.35824921e-01	1.26939098e-01	1.44710745e-01
4.44936709e+00	1.27749613e-02	1.12641025e-02	1.42858200e-02	1.27247328e-01	1.19541768e-01	1.34952887e-01	1.40022289e-01	1.30805870e-01	1.49238707e-01
4.94303797e+00	1.36664530e-02	1.19591054e-02	1.53738007e-02	1.26393159e-01	1.18739665e-01	1.34046653e-01	1.40059612e-01	1.30698771e-01	1.49420453e-01
5.43670886e+00	1.45744940e-02	1.26620887e-02	1.64868992e-02	1.25047008e-01	1.17475422e-01	1.32618594e-01	1.39621502e-01	1.30137510e-01	1.49105493e-01
5.93037975e+00	1.54369060e-02	1.33668860e-02	1.75069259e-02	1.22648324e-01	1.15221909e-01	1.30074738e-01	1.38085230e-01	1.28588795e-01	1.47581664e-01
6.42405063e+00	1.62926078e-02	1.40719079e-02	1.85133077e-02	1.20094856e-01	1.12822916e-01	1.27366796e-01	1.36387464e-01	1.26894824e-01	1.45880103e-01
6.91772152e+00	1.67489987e-02	1.43403045e-02	1.91576929e-02	1.15839607e-01	1.08825165e-01	1.22854049e-01	1.32588605e-01	1.23165469e-01	1.42011742e-01
7.41139241e+00	1.71327875e-02	1.45291437e-02	1.97364314e-02	1.11274943e-01	1.04536730e-01	1.18013155e-01	1.28407730e-01	1.19065874e-01	1.37749587e-01
7.90506329e+00	1.74012361e-02	1.46808888e-02	2.01215834e-02	1.04667339e-01	9.83292724e-02	1.11005405e-01	1.22068575e-01	1.13010161e-01	1.31126988e-01
8.39873418e+00	1.76444539e-02	1.48244730e-02	2.04644349e-02	9.76128412e-02	9.17020288e-02	1.03523654e-01	1.15257295e-01	1.06526502e-01	1.23988088e-01
8.89240506e+00	1.79825091e-02	1.49315671e-02	2.10334511e-02	9.13136007e-02	8.57842109e-02	9.68429906e-02	1.09296110e-01	1.00715778e-01	1.17876442e-01
9.38607595e+00	1.83450385e-02	1.50292889e-02	2.16607881e-02	8.52092653e-02	8.00494706e-02	9.03690599e-02	1.03554304e-01	9.50787595e-02	1.12029848e-01
9.87974684e+00	1.94210275e-02	1.58276406e-02	2.30144145e-02	7.87743234e-02	7.40042034e-02	8.35444434e-02	9.81953510e-02	8.98318440e-02	1.06558858e-01
1.03734177e+01	2.07110545e-02	1.68361229e-02	2.45859861e-02	7.22401996e-02	6.78657782e-02	7.66146211e-02	9.29512542e-02	8.47019011e-02	1.01200607e-01
1.08670886e+01	2.18672784e-02	1.76658630e-02	2.60686937e-02	6.63559543e-02	6.23378116e-02	7.03740970e-02	8.82232327e-02	8.00036746e-02	9.64427907e-02
1.13607595e+01	2.29773632e-02	1.84340268e-02	2.75206996e-02	6.06958049e-02	5.70203479e-02	6.43712619e-02	8.36731682e-02	7.54543748e-02	9.18919615e-02
1.18544304e+01	2.49214278e-02	1.99438812e-02	2.98989743e-02	5.53922217e-02	5.20379439e-02	5.87464994e-02	8.03136494e-02	7.19818251e-02	8.86454737e-02
1.23481013e+01	2.71931271e-02	2.17450832e-02	3.26411711e-02	5.02287179e-02	4.71871705e-02	5.32702653e-02	7.74218451e-02	6.89322537e-02	8.59114364e-02
1.28417722e+01	2.78704429e-02	2.22481305e-02	3.34927552e-02	4.53865111e-02	4.26382269e-02	4.81347952e-02	7.32569539e-02	6.48863575e-02	8.16275504e-02
1.33354430e+01	2.78391436e-02	2.21738350e-02	3.35044522e-02	4.06871028e-02	3.82234299e-02	4.31507757e-02	6.85262464e-02	6.03972649e-02	7.66552280e-02
1.38291139e+01	2.95983086e-02	2.34145587e-02	3.57820586e-02	3.69787690e-02	3.47395608e-02	3.92179773e-02	6.65770777e-02	5.81541195e-02	7.50000358e-02
1.43227848e+01	3.22527058e-02	2.53124115e-02	3.91930002e-02	3.37659724e-02	3.17211555e-02	3.58107893e-02	6.60186782e-02	5.70335670e-02	7.50037894e-02
1.48164557e+01	3.20593989e-02	2.49835515e-02	3.91352464e-02	3.05391698e-02	2.86897288e-02	3.23886108e-02	6.25985688e-02	5.36732802e-02	7.15238573e-02
1.53101266e+01	3.02713777e-02	2.34074121e-02	3.71353434e-02	2.73045239e-02	2.56510100e-02	2.89580378e-02	5.75759016e-02	4.90584221e-02	6.60933812e-02
1.58037975e+01	3.26154527e-02	2.52780137e-02	3.99528917e-02	2.45755538e-02	2.30873627e-02	2.60637449e-02	5.71910065e-02	4.83653764e-02	6.60166366e-02
1.62974684e+01	3.75420877e-02	2.93017942e-02	4.57823811e-02	2.21626312e-02	2.08206352e-02	2.35046271e-02	5.97047189e-02	5.01224295e-02	6.92870083e-02
1.67911392e+01	4.21986709e-02	3.31008773e-02	5.12964646e-02	2.00281855e-02	1.88154274e-02	2.12409436e-02	6.22268564e-02	5.19163046e-02	7.25374082e-02
1.72848101e+01	4.66673920e-02	3.67444420e-02	5.65903420e-02	1.80874629e-02	1.69921463e-02	1.91827796e-02	6.47548549e-02	5.37365883e-02	7.57731216e-02
1.77784810e+01	4.88208941e-02	3.81255656e-02	5.95162226e-02	1.62272151e-02	1.52445450e-02	1.72098853e-02	6.50481092e-02	5.33701105e-02	7.67261079e-02
1.82721519e+01	4.91853632e-02	3.77579891e-02	6.06127374e-02	1.44291524e-02	1.35554235e-02	1.53028814e-02	6.36145156e-02	5.13134126e-02	7.59156187e-02
1.87658228e+01	4.92661640e-02	3.74715594e-02	6.10607686e-02	1.29403823e-02	1.21568223e-02	1.37239422e-02	6.22065463e-02	4.96283817e-02	7.47847108e-02
1.92594937e+01	4.91038205e-02	3.72546664e-02	6.09529746e-02	1.17167200e-02	1.10072386e-02	1.24262015e-02	6.08205405e-02	4.82619049e-02	7.33791760e-02
1.97531646e+01	4.98591013e-02	3.77239533e-02	6.19942493e-02	1.05321484e-02	9.89437882e-03	1.11699180e-02	6.03912497e-02	4.76183321e-02	7.31641674e-02
2.02468354e+01	5.14861253e-02	3.88451820e-02	6.41270685e-02	9.38471299e-03	8.81640691e-03	9.95301906e-03	6.08708383e-02	4.76615889e-02	7.40800876e-02
2.07405063e+01	5.25758827e-02	3.93302025e-02	6.58215630e-02	8.38370098e-03	7.87599613e-03	8.89140583e-03	6.09595837e-02	4.72061986e-02	7.47129688e-02
2.12341772e+01	5.31000966e-02	3.91452890e-02	6.70549041e-02	7.53681891e-03	7.08038652e-03	7.99325129e-03	6.06369155e-02	4.62256756e-02	7.50481554e-02
2.17278481e+01	5.43144172e-02	3.98258117e-02	6.88030228e-02	6.80391027e-03	6.39184488e-03	7.21597565e-03	6.11183275e-02	4.62176566e-02	7.60189984e-02
2.22215190e+01	5.63338626e-02	4.15162263e-02	7.11514989e-02	6.20397063e-03	5.82821587e-03	6.57972540e-03	6.25378332e-02	4.73444421e-02	7.77312243e-02
2.27151899e+01	6.28188483e-02	4.65558684e-02	7.90818283e-02	5.64208078e-03	5.30037285e-03	5.98378871e-03	6.84609291e-02	5.18562412e-02	8.50656170e-02
2.32088608e+01	7.50827688e-02	5.59295668e-02	9.42359707e-02	5.12943182e-03	4.81884110e-03	5.44002254e-03	8.02122006e-02	6.07484079e-02	9.96759932e-02
2.37025316e+01	7.85105224e-02	5.82286395e-02	9.87924053e-02	4.63393806e-03	4.35337818e-03	4.91449794e-03	8.31444605e-02	6.25820176e-02	1.03706903e-01
2.41962025e+01	6.92362863e-02	5.03610346e-02	8.81115381e-02	4.16310489e-03	3.91101421e-03	4.41519558e-03	7.33993912e-02	5.42720488e-02	9.25267337e-02
2.46898734e+01	6.95449090e-02	5.01821706e-02	8.89076475e-02	3.72393239e-03	3.49840839e-03	3.94945639e-03	7.32688414e-02	5.36805790e-02	9.28571039e-02
2.51835443e+01	8.51861057e-02	6.23023227e-02	1.08069889e-01	3.33541696e-03	3.13341564e-03	3.53741827e-03	8.85215227e-02	6.54357383e-02	1.11607307e-01
2.56772152e+01	9.61265374e-02	7.09996512e-02	1.21253424e-01	3.00988244e-03	2.82761290e-03	3.19215197e-03	9.91364199e-02	7.38272641e-02	1.24445576e-01
2.61708861e+01	9.86727460e-02	7.35797384e-02	1.23765753e-01	2.79681385e-03	2.62750662e-03	2.96612108e-03	1.01469560e-01	7.62072451e-02	1.26731875e-01
2.66645570e+01	9.88370877e-02	7.41331793e-02	1.23540996e-01	2.57681098e-03	2.42086669e-03	2.73275528e-03	1.01413899e-01	7.65540460e-02	1.26273751e-01
2.71582278e+01	9.42376957e-02	7.06334021e-02	1.17841989e-01	2.34293956e-03	2.20115945e-03	2.48471968e-03	9.65806353e-02	7.28345616e-02	1.20326709e-01
2.76518987e+01	9.24741821e-02	6.91646601e-02	1.15783704e-01	2.12330877e-03	1.99480493e-03	2.25181261e-03	9.45974908e-02	7.11594650e-02	1.18035517e-01
2.81455696e+01	9.70913946e-02	7.22658874e-02	1.21916902e-01	1.93571939e-03	1.81849401e-03	2.05294476e-03	9.90271140e-02	7.40843814e-02	1.23969847e-01
2.86392405e+01	1.00900487e-01	7.50839907e-02	1.26716982e-01	1.76128009e-03	1.65455262e-03	1.86800757e-03	1.02661767e-01	7.67385433e-02	1.28584990e-01
2.91329114e+01	1.02652544e-01	7.71817712e-02	1.28123317e-01	1.62031377e-03	1.52209729e-03	1.71853025e-03	1.04272858e-01	7.87038685e-02	1.29841847e-01
2.96265823e+01	1.02683063e-01	7.75311383e-02	1.27834988e-01	1.48018478e-03	1.39043511e-03	1.56993446e-03	1.04163248e-01	7.89215735e-02	1.29404923e-01
3.01202532e+01	9.77211207e-02	7.28129564e-02	1.22629285e-01	1.34248409e-03	1.26107308e-03	1.42389511e-03	9.90636048e-02	7.40740295e-02	1.24053180e-01
3.06139241e+01	9.39287097e-02	6.89330380e-02	1.18924381e-01	1.21379622e-03	1.14018616e-03	1.28740629e-03	9.51425059e-02	7.00732242e-02	1.20211788e-01
3.11075949e+01	9.40347370e-02	6.78384719e-02	1.20231002e-01	1.11515108e-03	1.04754961e-03	1.18275256e-03	9.51498880e-02	6.88860215e-02	1.21413755e-01
3.16012658e+01	9.66500331e-02	6.88376111e-02	1.24462455e-01	1.01857637e-03	9.56851671e-04	1.08030106e-03	9.76686095e-02	6.97944628e-02	1.25542756e-01
3.20949367e+01	1.08988746e-01	7.79405967e-02	1.40036896e-01	9.30024534e-04	8.73665822e-04	9.86383246e-04	1.09918771e-01	7.88142626e-02	1.41023279e-01
3.25886076e+01	1.20233994e-01	8.64726362e-02	1.53995353e-01	8.44913127e-04	7.93725124e-04	8.96101129e-04	1.21078908e-01	8.72663613e-02	1.54891454e-01
3.30822785e+01	1.26480546e-01	9.23801259e-02	1.60580966e-01	7.75529376e-04	7.28619416e-04	8.22439337e-04	1.27256075e-01	9.31087453e-02	1.61403405e-01
3.35759494e+01	1.32156749e-01	9.75312581e-02	1.66782241e-01	7.07710627e-04	6.64965953e-04	7.50455302e-04	1.32864460e-01	9.81962241e-02	1.67532696e-01
3.40696203e+01	1.34696038e-01	9.85555342e-02	1.70836543e-01	6.48499384e-04	6.09299713e-04	6.87699056e-04	1.35344538e-01	9.91648339e-02	1.71524242e-01
3.45632911e+01	1.36716719e-01	9.94691540e-02	1.73964283e-01	5.91881811e-04	5.56075437e-04	6.27688184e-04	1.37308600e-01	1.00025229e-01	1.74591972e-01
3.50569620e+01	1.35210860e-01	9.96705343e-02	1.70751186e-01	5.52901190e-04	5.19456443e-04	5.86345936e-04	1.35763761e-01	1.00189991e-01	1.71337532e-01
3.55506329e+01	1.31643252e-01	9.78026076e-02	1.65483896e-01	5.13223041e-04	4.82169697e-04	5.44276384e-04	1.32156475e-01	9.82847773e-02	1.66028172e-01
3.60443038e+01	1.10035334e-01	7.78160823e-02	1.42254587e-01	4.67441516e-04	4.39040135e-04	4.95842898e-04	1.10502776e-01	7.82551224e-02	1.42750429e-01
3.65379747e+01	9.13754340e-02	6.05145657e-02	1.22236302e-01	4.23108578e-04	3.97284935e-04	4.48932222e-04	9.17985426e-02	6.09118507e-02	1.22685235e-01
3.70316456e+01	1.08091738e-01	7.45522154e-02	1.41631260e-01	3.96158670e-04	3.72021373e-04	4.20295968e-04	1.08487896e-01	7.49242368e-02	1.42051556e-01
3.75253165e+01	1.25438524e-01	8.90214146e-02	1.61855634e-01	3.69188483e-04	3.46736641e-04	3.91640325e-04	1.25807713e-01	8.93681513e-02	1.62247274e-01
3.80189873e+01	1.54449242e-01	1.10900511e-01	1.97997974e-01	3.41843115e-04	3.21059503e-04	3.62626727e-04	1.54791086e-01	1.11221571e-01	1.98360600e-01
3.85126582e+01	1.82500850e-01	1.32131526e-01	2.32870174e-01	3.14697947e-04	2.95570800e-04	3.33825094e-04	1.82815548e-01	1.32427097e-01	2.33203999e-01
3.90063291e+01	1.74106257e-01	1.28608878e-01	2.19603636e-01	2.95160356e-04	2.77242687e-04	3.13078025e-04	1.74401417e-01	1.28886120e-01	2.19916714e-01
3.95000000e+01	1.65711664e-01	1.25086121e-01	2.06337208e-01	2.75622765e-04	2.58914572e-04	2.92330958e-04	1.65987287e-01	1.25345036e-01	2.06629538e-01


==> anc/fig4c_pt3s_mid_bands.txt <==
pT_GeV	prim_center	prim_lower	prim_upper	reg_center	reg_lower	reg_upper	tot_center	tot_lower	tot_upper
5.00000000e-01	6.18092974e-03	5.34194589e-03	7.01991360e-03	5.65318537e-02	5.31987340e-02	5.98649734e-02	6.27127835e-02	5.85406799e-02	6.68848870e-02
9.93670886e-01	6.35899979e-03	5.49426649e-03	7.22373310e-03	5.61261869e-02	5.28170449e-02	5.94353289e-02	6.24851867e-02	5.83113113e-02	6.66590620e-02
1.48734177e+00	6.53706984e-03	5.64629005e-03	7.42784963e-03	5.57205201e-02	5.24353557e-02	5.90056844e-02	6.22575899e-02	5.80816458e-02	6.64335340e-02
1.98101266e+00	6.60606823e-03	5.62955881e-03	7.58257765e-03	5.65573770e-02	5.32228723e-02	5.98918818e-02	6.31634453e-02	5.88524311e-02	6.74744594e-02
2.47468354e+00	6.67219632e-03	5.60847838e-03	7.73591426e-03	5.74269320e-02	5.40411574e-02	6.08127066e-02	6.40991283e-02	5.96496357e-02	6.85486208e-02
2.96835443e+00	6.67940064e-03	5.53818431e-03	7.82061697e-03	5.77162964e-02	5.43134271e-02	6.11191656e-02	6.43956970e-02	5.98516115e-02	6.89397826e-02
3.46202532e+00	6.68341989e-03	5.46533768e-03	7.90150209e-03	5.79742991e-02	5.45561826e-02	6.13924157e-02	6.46577190e-02	6.00215203e-02	6.92939178e-02
3.95569620e+00	7.29822314e-03	5.93450432e-03	8.66194196e-03	5.82003007e-02	5.47688680e-02	6.16317335e-02	6.54985239e-02	6.07033723e-02	7.02936754e-02
4.44936709e+00	7.96392506e-03	6.44877160e-03	9.47907852e-03	5.84236355e-02	5.49790475e-02	6.18682235e-02	6.63875606e-02	6.14278191e-02	7.13473020e-02
4.94303797e+00	8.45483195e-03	6.71774121e-03	1.01919227e-02	5.85640582e-02	5.51111143e-02	6.20170021e-02	6.70188901e-02	6.18288555e-02	7.22089247e-02
5.43670886e+00	8.92576226e-03	6.95907887e-03	1.08924457e-02	5.86950051e-02	5.52342539e-02	6.21557564e-02	6.76207674e-02	6.21933327e-02	7.30482021e-02
5.93037975e+00	9.70727844e-03	7.53497849e-03	1.18795784e-02	5.72851445e-02	5.39075519e-02	6.06627370e-02	6.69924229e-02	6.14425304e-02	7.25423154e-02
6.42405063e+00	1.05344690e-02	8.16001789e-03	1.29089201e-02	5.56486944e-02	5.23676379e-02	5.89297509e-02	6.61831634e-02	6.05276558e-02	7.18386710e-02
6.91772152e+00	1.08095595e-02	8.22676763e-03	1.33923514e-02	5.18623363e-02	4.88045488e-02	5.49201238e-02	6.26718958e-02	5.70313164e-02	6.83124752e-02
7.41139241e+00	1.09842682e-02	8.19280482e-03	1.37757316e-02	4.76850857e-02	4.48736096e-02	5.04965619e-02	5.86693540e-02	5.30664144e-02	6.42722935e-02
7.90506329e+00	1.12599481e-02	8.34391965e-03	1.41759765e-02	4.53629139e-02	4.26882818e-02	4.80375460e-02	5.66228620e-02	5.10322014e-02	6.22135225e-02
8.39873418e+00	1.15577154e-02	8.53547582e-03	1.45799549e-02	4.34465405e-02	4.08848064e-02	4.60082746e-02	5.50042558e-02	4.94202822e-02	6.05882295e-02
8.89240506e+00	1.16401620e-02	8.31578195e-03	1.49645421e-02	4.12536205e-02	3.88212060e-02	4.36860350e-02	5.28937825e-02	4.71369880e-02	5.86505771e-02
9.38607595e+00	1.16670421e-02	7.99233705e-03	1.53417471e-02	3.89893337e-02	3.66904766e-02	4.12881908e-02	5.06563758e-02	4.46828137e-02	5.66299379e-02
9.87974684e+00	1.27041282e-02	8.66160054e-03	1.67466558e-02	3.63089037e-02	3.41680928e-02	3.84497146e-02	4.90130319e-02	4.28296934e-02	5.51963703e-02
1.03734177e+01	1.40442761e-02	9.62837240e-03	1.84601797e-02	3.35036307e-02	3.15282128e-02	3.54790487e-02	4.75479068e-02	4.11565852e-02	5.39392284e-02
1.08670886e+01	1.50878005e-02	1.02525770e-02	1.99230241e-02	3.10096464e-02	2.91812573e-02	3.28380356e-02	4.60974469e-02	3.94338343e-02	5.27610596e-02
1.13607595e+01	1.60290410e-02	1.07589050e-02	2.12991770e-02	2.86230031e-02	2.69353104e-02	3.03106958e-02	4.46520441e-02	3.76942154e-02	5.16098728e-02
1.18544304e+01	1.77406105e-02	1.19122984e-02	2.35689227e-02	2.59826526e-02	2.44506724e-02	2.75146327e-02	4.37232631e-02	3.63629708e-02	5.10835554e-02
1.23481013e+01	1.97548093e-02	1.33199977e-02	2.61896209e-02	2.32426314e-02	2.18722629e-02	2.46129999e-02	4.29974407e-02	3.51922606e-02	5.08026208e-02
1.28417722e+01	2.04035627e-02	1.37438282e-02	2.70632972e-02	2.08179606e-02	1.95905547e-02	2.20453664e-02	4.12215233e-02	3.33343829e-02	4.91086636e-02
1.33354430e+01	2.04454514e-02	1.37304275e-02	2.71604753e-02	1.85334456e-02	1.74407139e-02	1.96261772e-02	3.89788969e-02	3.11711414e-02	4.67866525e-02
1.38291139e+01	2.23086935e-02	1.48808999e-02	2.97364871e-02	1.66789409e-02	1.56955297e-02	1.76623521e-02	3.89876344e-02	3.05764296e-02	4.73988392e-02
1.43227848e+01	2.50826124e-02	1.66121223e-02	3.35531024e-02	1.50394414e-02	1.41526738e-02	1.59262090e-02	4.01220537e-02	3.07647961e-02	4.94793114e-02
1.48164557e+01	2.49269492e-02	1.62723003e-02	3.35815981e-02	1.37077622e-02	1.28995320e-02	1.45159924e-02	3.86347114e-02	2.91718324e-02	4.80975905e-02
1.53101266e+01	2.31307202e-02	1.47757508e-02	3.14856895e-02	1.25484624e-02	1.18086303e-02	1.32882946e-02	3.56791826e-02	2.65843811e-02	4.47739841e-02
1.58037975e+01	2.53302369e-02	1.62691582e-02	3.43913156e-02	1.13438279e-02	1.06750224e-02	1.20126334e-02	3.66740648e-02	2.69441806e-02	4.64039491e-02
1.62974684e+01	3.00270947e-02	1.96303248e-02	4.04238647e-02	1.01108593e-02	9.51472329e-03	1.07069952e-02	4.01379540e-02	2.91450481e-02	5.11308599e-02
1.67911392e+01	3.42281127e-02	2.26447691e-02	4.58114562e-02	9.03058341e-03	8.49808539e-03	9.56308143e-03	4.32586961e-02	3.11428545e-02	5.53745376e-02
1.72848101e+01	3.80841985e-02	2.54174037e-02	5.07509932e-02	8.05652865e-03	7.58138573e-03	8.53167156e-03	4.61407271e-02	3.29987895e-02	5.92826647e-02
1.77784810e+01	4.04469221e-02	2.66109880e-02	5.42828563e-02	7.30347131e-03	6.87276181e-03	7.73418082e-03	4.77503934e-02	3.34837498e-02	6.20170371e-02
1.82721519e+01	4.16556841e-02	2.65793171e-02	5.67320511e-02	6.72118472e-03	6.32492368e-03	7.11744576e-03	4.83768688e-02	3.29042408e-02	6.38494969e-02
1.87658228e+01	4.23369962e-02	2.66483851e-02	5.80256074e-02	6.09713060e-03	5.73770073e-03	6.45656047e-03	4.84341268e-02	3.23860858e-02	6.44821678e-02
1.92594937e+01	4.25662085e-02	2.68077273e-02	5.83246896e-02	5.43727573e-03	5.11671934e-03	5.75783212e-03	4.80034842e-02	3.19244466e-02	6.40825218e-02
1.97531646e+01	4.35015332e-02	2.72915969e-02	5.97114696e-02	4.84227553e-03	4.55678947e-03	5.12776160e-03	4.83438088e-02	3.18483863e-02	6.48392312e-02
2.02468354e+01	4.51076650e-02	2.80838925e-02	6.21314375e-02	4.30888727e-03	4.05485853e-03	4.56291602e-03	4.94165522e-02	3.21387510e-02	6.66943535e-02
2.07405063e+01	4.63111515e-02	2.83683832e-02	6.42539199e-02	3.85864204e-03	3.63115456e-03	4.08612953e-03	5.01697936e-02	3.19995378e-02	6.83400494e-02
2.12341772e+01	4.70908011e-02	2.81180826e-02	6.60635196e-02	3.49591578e-03	3.28979476e-03	3.70203681e-03	5.05867169e-02	3.14078774e-02	6.97655564e-02
2.17278481e+01	4.82574425e-02	2.85067680e-02	6.80081169e-02	3.15130001e-03	2.96548974e-03	3.33711028e-03	5.14087425e-02	3.14722577e-02	7.13452272e-02
2.22215190e+01	4.98755742e-02	2.96406097e-02	7.01105386e-02	2.82781313e-03	2.66108195e-03	2.99454430e-03	5.27033873e-02	3.23016917e-02	7.31050829e-02
2.27151899e+01	5.62634400e-02	3.38604986e-02	7.86663814e-02	2.54754833e-03	2.39736004e-03	2.69773662e-03	5.88109884e-02	3.62578587e-02	8.13641181e-02
2.32088608e+01	6.88239030e-02	4.20790119e-02	9.55687941e-02	2.32321800e-03	2.18629042e-03	2.46014558e-03	7.11471210e-02	4.42653024e-02	9.80289397e-02
2.37025316e+01	7.25322277e-02	4.40103186e-02	1.01054137e-01	2.10600871e-03	1.98187264e-03	2.23014477e-03	7.46382364e-02	4.59921913e-02	1.03284282e-01
2.41962025e+01	6.35156034e-02	3.69166214e-02	9.01145855e-02	1.89903590e-03	1.78701688e-03	2.01105491e-03	6.54146393e-02	3.87036383e-02	9.21256404e-02
2.46898734e+01	6.45211335e-02	3.71263312e-02	9.19159357e-02	1.70594260e-03	1.60525829e-03	1.80662691e-03	6.62270761e-02	3.87315895e-02	9.37225626e-02
2.51835443e+01	8.15621103e-02	4.90192338e-02	1.14104987e-01	1.53505654e-03	1.44445517e-03	1.62565791e-03	8.30971669e-02	5.04636889e-02	1.15730645e-01
2.56772152e+01	9.33327996e-02	5.74118811e-02	1.29253718e-01	1.38881160e-03	1.30684085e-03	1.47078236e-03	9.47216112e-02	5.87187219e-02	1.30724501e-01
2.61708861e+01	9.56922610e-02	5.95002194e-02	1.31884303e-01	1.28656869e-03	1.21063513e-03	1.36250224e-03	9.69788296e-02	6.07108545e-02	1.33246805e-01
2.66645570e+01	9.57778247e-02	6.00566845e-02	1.31498965e-01	1.17938071e-03	1.10980750e-03	1.24895392e-03	9.69572054e-02	6.11664920e-02	1.32747919e-01
2.71582278e+01	9.13155933e-02	5.75506294e-02	1.25080557e-01	1.06230260e-03	9.99736038e-04	1.12486917e-03	9.23778960e-02	5.85503655e-02	1.26205426e-01
2.76518987e+01	9.01024417e-02	5.70263967e-02	1.23178487e-01	9.55115385e-04	8.98925373e-04	1.01130540e-03	9.10575571e-02	5.79253221e-02	1.24189792e-01
2.81455696e+01	9.61997195e-02	6.09643623e-02	1.31435077e-01	8.70182656e-04	8.18951485e-04	9.21413827e-04	9.70699022e-02	6.17833138e-02	1.32356491e-01
2.86392405e+01	1.00773212e-01	6.41135248e-02	1.37432900e-01	7.89682957e-04	7.43162292e-04	8.36203623e-04	1.01562895e-01	6.48566871e-02	1.38269103e-01
2.91329114e+01	1.01467979e-01	6.52506705e-02	1.37685288e-01	7.20467336e-04	6.78025000e-04	7.62909671e-04	1.02188446e-01	6.59286955e-02	1.38448198e-01
2.96265823e+01	1.00635762e-01	6.47467163e-02	1.36524808e-01	6.56236659e-04	6.17570822e-04	6.94902497e-04	1.01291999e-01	6.53642871e-02	1.37219711e-01
3.01202532e+01	9.53752920e-02	5.95022392e-02	1.31248345e-01	6.06462324e-04	5.70697668e-04	6.42226980e-04	9.59817543e-02	6.00729368e-02	1.31890572e-01
3.06139241e+01	9.15464264e-02	5.52155448e-02	1.27877308e-01	5.57208996e-04	5.24302229e-04	5.90115764e-04	9.21036354e-02	5.57398470e-02	1.28467424e-01
3.11075949e+01	9.24895764e-02	5.40878265e-02	1.30891326e-01	5.09692362e-04	4.79499179e-04	5.39885545e-04	9.29992687e-02	5.45673257e-02	1.31431212e-01
3.16012658e+01	9.64666848e-02	5.55542776e-02	1.37379092e-01	4.63082169e-04	4.35583418e-04	4.90580919e-04	9.69297670e-02	5.59898610e-02	1.37869673e-01
3.20949367e+01	1.12200382e-01	6.70978729e-02	1.57302891e-01	4.19984432e-04	3.95105939e-04	4.44862924e-04	1.12620367e-01	6.74929788e-02	1.57747754e-01
3.25886076e+01	1.25825982e-01	7.71297579e-02	1.74522207e-01	3.78853894e-04	3.56473761e-04	4.01234027e-04	1.26204836e-01	7.74862316e-02	1.74923441e-01
3.30822785e+01	1.29814566e-01	7.99903361e-02	1.79638795e-01	3.46716267e-04	3.26277307e-04	3.67155226e-04	1.30161282e-01	8.03166134e-02	1.80005950e-01
3.35759494e+01	1.34156887e-01	8.30933588e-02	1.85220415e-01	3.16369079e-04	2.97754292e-04	3.34983865e-04	1.34473256e-01	8.33911131e-02	1.85555399e-01
3.40696203e+01	1.40444767e-01	8.75597769e-02	1.93329758e-01	2.95869311e-04	2.78435345e-04	3.13303278e-04	1.40740637e-01	8.78382123e-02	1.93643061e-01
3.45632911e+01	1.45552343e-01	9.15729636e-02	1.99531722e-01	2.75052125e-04	2.58822779e-04	2.91281470e-04	1.45827395e-01	9.18317864e-02	1.99823003e-01
3.50569620e+01	1.42633844e-01	9.24794856e-02	1.92788203e-01	2.52076487e-04	2.37213675e-04	2.66939299e-04	1.42885921e-01	9.27166993e-02	1.93055142e-01
3.55506329e+01	1.37773832e-01	9.10760164e-02	1.84471648e-01	2.29800610e-04	2.16265508e-04	2.43335713e-04	1.38003633e-01	9.12922820e-02	1.84714984e-01
3.60443038e+01	1.15925580e-01	6.95615230e-02	1.62289638e-01	2.13647647e-04	2.01100599e-04	2.26194695e-04	1.16139228e-01	6.97626236e-02	1.62515833e-01
3.65379747e+01	9.72619203e-02	5.11429302e-02	1.43380910e-01	1.97483263e-04	1.85923616e-04	2.09042910e-04	9.74594036e-02	5.13288538e-02	1.43589953e-01
3.70316456e+01	1.16813363e-01	6.77037126e-02	1.65923014e-01	1.81181822e-04	1.70601218e-04	1.91762425e-04	1.16994545e-01	6.78743138e-02	1.66114776e-01
3.75253165e+01	1.36972445e-01	8.45222571e-02	1.89422633e-01	1.65041884e-04	1.55429133e-04	1.74654636e-04	1.37137487e-01	8.46776862e-02	1.89597287e-01
3.80189873e+01	1.68372843e-01	1.04250604e-01	2.32495083e-01	1.51889769e-04	1.43037816e-04	1.60741722e-04	1.68524733e-01	1.04393642e-01	2.32655825e-01
3.85126582e+01	1.98729195e-01	1.23489878e-01	2.73968513e-01	1.38859923e-04	1.30761432e-04	1.46958413e-04	1.98868055e-01	1.23620639e-01	2.74115471e-01
3.90063291e+01	1.89411775e-01	1.23852837e-01	2.54970713e-01	1.30476304e-04	1.22852965e-04	1.38099644e-04	1.89542251e-01	1.23975690e-01	2.55108813e-01
3.95000000e+01	1.80094355e-01	1.24088826e-01	2.36099883e-01	1.22092686e-04	1.14944554e-04	1.29240818e-04	1.80216448e-01	1.24203771e-01	2.36229124e-01

